Quasinormal modes of magnetic and electric black branes versus far from equilibrium anisotropic fluids

Detailed knowledge about equilibration processes is of interest for various fields of physics, including heavy ion collision experiments and quantum quenched condensed matter systems. We study the approach to equilibrium at late times within two types of strongly coupled thermal systems in 3+1 dimensions: systems in the presence of (i) a non-zero charge density, or (ii) a magnetic field at vanishing charge density. Utilizing the gauge/gravity correspondence, we map the aforementioned problem to the computation of quasinormal frequencies around two particular classes of black branes within the Einstein-Maxwell theory. We compute (i) the tensor and vector quasinormal modes of Reissner-Nordstr\"om black branes and (ii) the scalar, as well as tensor quasinormal modes of magnetic black branes. Some of these quasinormal modes correspond to the late-time relaxation of the above systems after starting with initial pressure anisotropy. We provide benchmarks which need to be matched at late-times by all holographic thermalization codes with the appropriate symmetries.

==> anc/QNMs_RNAdS5BlackBrane_arXiv_14Dec2015.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    496185,      12999]
NotebookOptionsPosition[    476253,      12404]
NotebookOutlinePosition[    476661,      12422]
CellTagsIndexPosition[    476618,      12419]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quasinormal modes (QNMs) of Reissner-Nordstrom black branes which are \
asymptotically ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "5"], TraditionalForm]]]
}], "Title",
 CellChangeTimes->{{3.640734730991098*^9, 3.640734750175312*^9}, {
  3.643736102534666*^9, 3.6437361499461813`*^9}}],

Cell[TextData[StyleBox["by \nStefan Janiszewski (University of Victoria)\nand \
\nMatthias Kaminski (University of Alabama)\n\nLast updated: December 04th, \
2015",
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.640734644209189*^9, 3.640734681346651*^9}, {
  3.6407347569818163`*^9, 3.640734771581202*^9}, {3.64373578432524*^9, 
  3.643735790225027*^9}, {3.648325274651247*^9, 3.648325284589815*^9}, {
  3.64847341049343*^9, 3.648473410659527*^9}, {3.649101606709285*^9, 
  3.649101606882859*^9}, {3.6493376348079844`*^9, 3.64933763542626*^9}, {
  3.649554154107855*^9, 3.649554156790998*^9}, {3.658312702955886*^9, 
  3.658312706749673*^9}}],

Cell[TextData[{
 "\n",
 StyleBox["Summary of contents:",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\nThis is one of two notebooks accompanying the publication \
\[OpenCurlyDoubleQuote]Quasinormal modes of magnetic and electric black \
branes versus far from equilibrium anisotropic fluids\[CloseCurlyDoubleQuote] \
[http://arxiv.org/abs/arXiv:1508.06993]. Here we collect the full calculation \
of two kinds of quasinormal modes (QNMs) in the background of the \
Reissner-Nordstrom AdS5 black brane (RNAdS5). The first kind of QNMs \
considered are the ones associated with the tensor (spin 2) fluctuation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "xy"], TraditionalForm]]],
 " (equivalently ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "xx"], TraditionalForm]]],
 "-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "yy"], TraditionalForm]]],
 " at nonzero momentum in the z-direction, and at zero momentum, k=0, also \
equivalently ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "xz"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "yz"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "xx"], "-", 
    SubscriptBox["h", "zz"]}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "yy"], "-", 
    SubscriptBox["h", "zz"]}], TraditionalForm]]],
 "). The second kind of QNMs are the one associated with the vector (spin 1) \
fluctuations ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "x"], "  ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"equivalently", " ", 
       SubscriptBox["a", "y"]}], ",", " ", 
      SubscriptBox["a", "z"], ",", " ", 
      SubscriptBox["h", "tx"], ",", " ", 
      SubscriptBox["h", "ty"], ",", " ", 
      SubscriptBox["h", "tz"]}], ")"}]}], TraditionalForm]]],
 "  at vanishing momentum k=0. We use two methods: the shooting method, and \
the continued fraction method. References to publications, figures, tables, \
and equation numbers, e.g. [19] and equation (1), refer to the references, \
figures, tables, and equations provided in the publication.\n\n",
 StyleBox["Usage:",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\nIn order to use this notebook to generate QNMs at desired values of \
charge density qt, momentum k in z-direction, follow these instructions: \n1. \
The accompanying files ``rulesHk14\[CloseCurlyQuote]\[CloseCurlyQuote] and \
``ruleaxHk14\[CloseCurlyQuote]\[CloseCurlyQuote] need to be placed in a \
directory specified in the path variable as indicated below.\n2. Evaluate all \
cells in sequence up to the Examples subsection.\n3. Pick a desired value of \
momentum and charge, provide qnmRoutine[...] with a reasonable guess for that \
QNM value as indicated below where qnmRoutine[...] is defined. The Examples \
subsection shows how the parameters are changed and how different QNMs are \
obtained. \n\nNote that in order for the resulting QNM frequency to be \
trusted, one should pay close attention to error messages about accuracy, and \
check how the frequency value changes when accuracy, working precions, \
horizon location, boundary location are changed. "
}], "Text",
 CellChangeTimes->{{3.640734599023674*^9, 3.6407346403308067`*^9}, {
   3.640734842016852*^9, 3.64073501357583*^9}, {3.640736246405761*^9, 
   3.64073628400779*^9}, {3.6437352693877*^9, 3.643735278363119*^9}, {
   3.643735799376553*^9, 3.64373606653472*^9}, {3.6437361164284163`*^9, 
   3.643736119279561*^9}, {3.643736177764509*^9, 3.643736191956234*^9}, {
   3.6437406065610323`*^9, 3.6437406864240026`*^9}, {3.6437409063828077`*^9, 
   3.643740916397747*^9}, {3.6483989316005363`*^9, 3.648399009968541*^9}, {
   3.649017043378767*^9, 3.6490172141392736`*^9}, {3.649017828229113*^9, 
   3.6490178821953773`*^9}, {3.6491019101344423`*^9, 3.649101998329253*^9}, {
   3.649107252384363*^9, 3.649107271332121*^9}, {3.649179631009491*^9, 
   3.64917970400432*^9}, {3.649554161843807*^9, 3.649554162695784*^9}, {
   3.6495542419354677`*^9, 3.6495542441635447`*^9}, 3.649554344227743*^9, {
   3.658312743554991*^9, 3.65831275226821*^9}, {3.65831982339046*^9, 
   3.658319834603052*^9}, 3.658319915729085*^9, {3.658319971761374*^9, 
   3.658320166172402*^9}, {3.658320362073914*^9, 3.658320375253188*^9}, {
   3.658321230673624*^9, 3.6583212561197367`*^9}}],

Cell[CellGroupData[{

Cell["Shooting method", "Section",
 CellChangeTimes->{{3.6485609229874773`*^9, 3.648560929821164*^9}}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.649101594649963*^9, 3.6491015952428493`*^9}, 
   3.658319769819193*^9}],

Cell[CellGroupData[{

Cell["Set global parameters", "Subsection",
 CellChangeTimes->{{3.5910237350517683`*^9, 3.591023742993805*^9}, {
  3.59111549450702*^9, 3.591115499439415*^9}}],

Cell[TextData[{
 "Define precision and accuracy parameters:\n\n>>>",
 StyleBox["Adjust to desired accuracy and precision!",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.59111550836355*^9, 3.591115516980661*^9}, {
  3.5914078726840773`*^9, 3.5914078766492233`*^9}, {3.591420270395975*^9, 
  3.591420291303803*^9}, {3.593210724175643*^9, 3.5932107244321136`*^9}, {
  3.6437384017059317`*^9, 3.6437384153377934`*^9}, {3.6491079757752*^9, 
  3.649107993150188*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wp", "=", "25"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Working", " ", 
    RowBox[{"precision", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ag", "=", "20"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Accuracy", " ", 
    RowBox[{"goal", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pg", "=", "20"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Precision", " ", "goal"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constrain", " ", "black", " ", "brane", " ", 
    RowBox[{"charge", ":"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"qt", "<", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
     RowBox[{"qt", ">", "0"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5911155021633368`*^9, 3.591115532633481*^9}, {
   3.591147666680757*^9, 3.591147694146697*^9}, {3.5914077783856077`*^9, 
   3.591407778936412*^9}, {3.591408120889332*^9, 3.591408120974453*^9}, {
   3.5914087529913*^9, 3.591408762333866*^9}, {3.593127282536139*^9, 
   3.5931272842622423`*^9}, {3.5931273433824577`*^9, 3.593127345788619*^9}, {
   3.593210714545396*^9, 3.5932107148173637`*^9}, {3.5962241787859917`*^9, 
   3.596224192605692*^9}, {3.643041764155858*^9, 3.643041783810844*^9}, 
   3.6437383766958103`*^9, {3.6445256640062723`*^9, 3.644525690109289*^9}, {
   3.644527553478354*^9, 3.644527558373452*^9}, {3.644527641453147*^9, 
   3.644527645286695*^9}, {3.649171897226745*^9, 3.6491719565546303`*^9}, {
   3.649173935460771*^9, 3.6491739445431185`*^9}, {3.6491797208185673`*^9, 
   3.6491797274842234`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Fluctuation equation of motion (spin 2 tensors)", "Subsection",
 CellChangeTimes->{{3.5910237350517683`*^9, 3.591023742993805*^9}, 
   3.643738799624003*^9, {3.643738911923067*^9, 3.64373891401062*^9}, 
   3.643738997443454*^9, {3.6583157506736097`*^9, 3.658315812688692*^9}, 
   3.658315968117423*^9}],

Cell[TextData[{
 "Here and in the following the AdS radius L is set to 1 .\nThe fluctuation \
\[Phi]=",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["h", "x"], "y"], TraditionalForm]]],
 " is named phi[u] and satisfies the following equation, equation (15) in the \
text, (with the dimensionless frequency \[Omega] and momentum k in \
z-direction):"
}], "Text",
 CellChangeTimes->{{3.5931315187861223`*^9, 3.593131532444993*^9}, 
   3.593197289553344*^9, {3.5932107349873*^9, 3.593210757126389*^9}, {
   3.6437386955661707`*^9, 3.643738708174295*^9}, {3.643738925025701*^9, 
   3.6437389460032377`*^9}, {3.643739594171609*^9, 3.643739605958042*^9}, {
   3.6437401074491568`*^9, 3.643740124811677*^9}, {3.6491720119080257`*^9, 
   3.649172071048521*^9}, {3.6491724319014797`*^9, 3.649172432714033*^9}, {
   3.6491739611694436`*^9, 3.6491740022318277`*^9}, {3.6491797733430147`*^9, 
   3.6491798040522037`*^9}, {3.6491798565255356`*^9, 3.649179867160018*^9}, {
   3.6491800009599676`*^9, 3.649180010024171*^9}, {3.649648772999976*^9, 
   3.64964877306171*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myPhiEq", ":=", 
    FormBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", "u", "]"}], "-", 
           RowBox[{"u", " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["phi", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], 
        RowBox[{"u", " ", 
         RowBox[{"f", "[", "u", "]"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"phi", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"f", "[", "u", "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["rH", "2"], " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "u", "]"}], "2"]}]], "+", 
      RowBox[{
       SuperscriptBox["phi", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}],
     TraditionalForm]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "u_", "]"}], ":=", 
  RowBox[{"1", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["qt", "2"]}], ")"}], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["qt", "2"], " ", 
    SuperscriptBox["u", "3"]}]}]}], "\n", 
 RowBox[{"myphiEqRS", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"myPhiEq", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]", "\[Rule]", 
         RowBox[{"rH", " ", "w"}]}], ",", 
        RowBox[{"k", "\[Rule]", 
         RowBox[{"rH", " ", "kk"}]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"phi", "''"}], "[", "u", "]"}], ",", 
      RowBox[{
       RowBox[{"phi", "'"}], "[", "u", "]"}], ",", 
      RowBox[{"phi", "[", "u", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.593147841288205*^9, 3.59314784241607*^9}, {
   3.593198365372822*^9, 3.593198365704479*^9}, {3.5931983981501083`*^9, 
   3.593198399515993*^9}, {3.643738964536113*^9, 3.643738966640341*^9}, {
   3.643739294434607*^9, 3.643739303877779*^9}, {3.643739449827735*^9, 
   3.643739465218508*^9}, {3.644524749846632*^9, 3.644524918729031*^9}, {
   3.644525273687929*^9, 3.644525294008816*^9}, 3.644526018217533*^9, {
   3.64452611181533*^9, 3.6445261120665503`*^9}, {3.648474505640848*^9, 
   3.648474552112462*^9}, 3.649009097880042*^9, {3.6490154279377747`*^9, 
   3.649015477669426*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["kk", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["qt", "2"], " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
      SuperscriptBox["w", "2"]}], ")"}], " ", 
    RowBox[{"phi", "[", "u", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "u", "-", 
       RowBox[{
        SuperscriptBox["qt", "2"], " ", 
        SuperscriptBox["u", "2"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["qt", "2"], " ", "u"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["qt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "u"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["phi", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "u", "-", 
       RowBox[{
        SuperscriptBox["qt", "2"], " ", 
        SuperscriptBox["u", "2"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["qt", "2"], " ", "u"}]}], ")"}]}]}], ")"}], "2"], 
    " ", 
    RowBox[{
     SuperscriptBox["phi", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "u", "-", 
      RowBox[{
       SuperscriptBox["qt", "2"], " ", 
       SuperscriptBox["u", "2"]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{
  3.649015429033347*^9, {3.649015464682247*^9, 3.6490154785840807`*^9}, 
   3.6490462585276747`*^9, 3.6491724718741884`*^9}]
}, Open  ]],

Cell["\<\
This equation of motion has singular coefficients when f[u] vanishes \
(horizons) or when u=0 (AdS boundary). For f[u]=0, we have singular points at \
these following values of u:\
\>", "Text",
 CellChangeTimes->{{3.593202864231525*^9, 3.593202886899104*^9}, {
  3.643739530281896*^9, 3.643739531884179*^9}, {3.643739644168233*^9, 
  3.643739651572672*^9}, {3.64373993541995*^9, 3.643740006711165*^9}, {
  3.6437401495535*^9, 3.6437401533716803`*^9}, {3.6445256995086117`*^9, 
  3.644525700346609*^9}, {3.6445258845660458`*^9, 3.644525925207292*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "u", "]"}], "\[Equal]", "0"}], ",", "u"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.593202611023892*^9, 3.5932026175843687`*^9}, {
   3.5932028237197647`*^9, 3.593202831935143*^9}, {3.593202894465404*^9, 
   3.593202929212834*^9}, {3.59320297054735*^9, 3.593203091647341*^9}, {
   3.6437396279858027`*^9, 3.643739632287565*^9}, {3.643739695979157*^9, 
   3.643739725609292*^9}, {3.6437397884873123`*^9, 3.643739790704809*^9}, {
   3.6445237045669603`*^9, 3.644523728383913*^9}, {3.644523790924224*^9, 
   3.644523793263227*^9}, {3.644523844461306*^9, 3.644523847358469*^9}, {
   3.644525623989254*^9, 3.64452563898267*^9}, {3.6445259506262608`*^9, 
   3.644526003073688*^9}, 3.649009145397131*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"u", "\[Rule]", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", "\[Rule]", 
     FractionBox[
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["qt", "2"]}]}]]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["qt", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", "\[Rule]", 
     FractionBox[
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["qt", "2"]}]}]]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["qt", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.649009146812263*^9, 3.649046260060527*^9, 
  3.6491725341515183`*^9}]
}, Open  ]],

Cell["\<\
Limiting case of vanishing charge gives AdS Schwarzschild f[u]:\
\>", "Text",
 CellChangeTimes->{{3.593203122442767*^9, 3.593203129513522*^9}, {
  3.596065649987267*^9, 3.596065651722081*^9}, {3.6445262138438253`*^9, 
  3.6445262470394*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "u", "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"qt", "\[Rule]", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.593203111541*^9, 3.593203117515511*^9}, {
   3.6437397532649107`*^9, 3.6437397548310833`*^9}, 3.644526232162483*^9}],

Cell[BoxData[
 RowBox[{"1", "-", 
  SuperscriptBox["u", "2"]}]], "Output",
 CellChangeTimes->{
  3.593203118379998*^9, 3.596064552136683*^9, {3.5960656526530743`*^9, 
   3.469922308054991*^9}, {3.5962242779372187`*^9, 3.596224278729878*^9}, 
   3.596406389704686*^9, 3.604490203370418*^9, 3.611438448408039*^9, {
   3.611440094751254*^9, 3.422645028461999*^9}, 3.61451837855514*^9, {
   3.644526228437858*^9, 3.644526232568804*^9}, 3.644526367297106*^9, 
   3.644527584518667*^9, 3.644527663807354*^9, 3.649009160895268*^9, 
   3.649046262748643*^9, 3.649172547489174*^9}]
}, Open  ]],

Cell["\<\
Extremal charge (derivative of f[u] vanishes at horizon, i.e. zero \
temperature) :\
\>", "Text",
 CellChangeTimes->{{3.593208182503129*^9, 3.593208193316999*^9}, {
  3.644526279063479*^9, 3.644526317105308*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"0", "\[Equal]", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], ",", "u"}], "]"}]}], ",", "qt"}], "]"}], 
  "/.", 
  RowBox[{"{", 
   RowBox[{"u", "\[Rule]", "1"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtExtremal", "=", 
   RowBox[{"Sqrt", "[", "2", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.593208121259281*^9, 3.593208161638315*^9}, {
  3.644526260539651*^9, 3.6445262695124702`*^9}, {3.649015080655249*^9, 
  3.649015110225853*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"qt", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox["2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"qt", "\[Rule]", 
     SqrtBox["2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5932081266434393`*^9, 3.593208162575882*^9}, 
   3.596064553492618*^9, {3.596065653725425*^9, 3.469922309634459*^9}, {
   3.5962242790871363`*^9, 3.5962242804111567`*^9}, 3.596406391028097*^9, 
   3.6044902047610683`*^9, 3.6114384497102833`*^9, {3.6114400958228683`*^9, 
   3.422645029809038*^9}, 3.6145183799747267`*^9, 3.644526271002866*^9, 
   3.644526368348259*^9, 3.644527585869274*^9, 3.644527665440624*^9, 
   3.6490091630027857`*^9, 3.649015111260551*^9, 3.649046264221895*^9, 
   3.649172554507443*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion near singular point (spin 2 tensors)", "Subsection",
 CellChangeTimes->{{3.5910237350517683`*^9, 3.591023742993805*^9}, {
   3.591023938540196*^9, 3.5910239406996517`*^9}, {3.591025182597929*^9, 
   3.591025185436795*^9}, {3.649464328517702*^9, 3.649464329474723*^9}, {
   3.6583157600269003`*^9, 3.658315816744916*^9}, 3.658315969286004*^9}],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.5910239445925922`*^9, 3.591023950680893*^9}, {
   3.649464352701408*^9, 3.649464354800786*^9}, 3.649464385413231*^9}],

Cell["\<\
Compute indicial exponents, as shown in equation (19) of the text:\
\>", "Text",
 CellChangeTimes->{{3.591407818079883*^9, 3.591407826234251*^9}, {
   3.64917995944796*^9, 3.6491799692767625`*^9}, {3.649180028905785*^9, 
   3.6491800323975744`*^9}, {3.64964878205735*^9, 3.649648782406282*^9}, {
   3.658320431761619*^9, 3.658320432206126*^9}, 3.6583205353900137`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"phiIndH", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "u"}], ")"}], "^", "\[Alpha]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"0", "\[Equal]", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "u"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "\[Alpha]"}], ")"}]}], " ", 
           RowBox[{"(*", "phiEq", "*)"}], "myphiEqRS"}], "/.", 
          RowBox[{"{", 
           RowBox[{"phi", "\[Rule]", "phiIndH"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "1", ",", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}], "]"}]}], ",", 
    "\[IndentingNewLine]", "\[Alpha]"}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"indexRule", "=", 
  RowBox[{
   RowBox[{"%", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.5910239674211187`*^9, 3.591024006854569*^9}, {
   3.591024040120344*^9, 3.5910241204978943`*^9}, {3.591074634460331*^9, 
   3.591074638265766*^9}, {3.591408805220886*^9, 3.591408807977791*^9}, {
   3.591420982553368*^9, 3.591421024437302*^9}, {3.591421090559083*^9, 
   3.5914210907189007`*^9}, {3.593131761679735*^9, 3.593131778023892*^9}, {
   3.5932007309008093`*^9, 3.593200763996982*^9}, {3.593200852837537*^9, 
   3.593200891022141*^9}, {3.593205745306876*^9, 3.593205776867779*^9}, {
   3.644526380444976*^9, 3.6445263912668333`*^9}, {3.649009196374754*^9, 
   3.649009196640291*^9}, {3.649173170769987*^9, 3.649173179931471*^9}, {
   3.6491740571597676`*^9, 3.6491740579425287`*^9}, 3.649179947869381*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "w"}], 
      RowBox[{"4", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["qt", "2"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "w"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["qt", "2"]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5910239992559566`*^9, {3.5910240557759542`*^9, 3.591024121218334*^9}, 
   3.5910248085988913`*^9, 3.591025860692505*^9, 3.591031115772461*^9, 
   3.591031187251141*^9, 3.591031220680431*^9, 3.591068985167581*^9, 
   3.591113750776664*^9, 3.591114122513831*^9, 3.591114207030406*^9, 
   3.591114270500081*^9, 3.591114466282668*^9, 3.591114725890258*^9, 
   3.5911469989679193`*^9, 3.59137832332864*^9, 3.5913789863564034`*^9, 
   3.591379559937694*^9, 3.591407786967826*^9, 3.591408052464159*^9, 
   3.591408125650097*^9, 3.591408590788679*^9, 3.5914086806113243`*^9, 
   3.5914088811717052`*^9, 3.5914090518983793`*^9, 3.591409550818075*^9, 
   3.591420958240299*^9, {3.591421021132058*^9, 3.5914210252184477`*^9}, 
   3.591421091449225*^9, 3.593127460347035*^9, 3.593128119955525*^9, 
   3.593129155721992*^9, 3.5931302937525187`*^9, 3.593131808256527*^9, 
   3.593132134722995*^9, {3.5932008464516363`*^9, 3.593200893604104*^9}, 
   3.5932011158629436`*^9, 3.59320320493843*^9, 3.593205710991897*^9, {
   3.593205756753887*^9, 3.593205777763303*^9}, 3.596064567723962*^9, 
   3.596065109450774*^9, {3.5960656578854513`*^9, 3.469922321370782*^9}, {
   3.596224282780148*^9, 3.596224284986305*^9}, 3.596234897456276*^9, 
   3.596406394365552*^9, 3.604490209299858*^9, 3.6114384581043*^9, {
   3.611440100534526*^9, 3.422645040339787*^9}, 3.614518384038555*^9, 
   3.625516619442247*^9, 3.642098042490213*^9, 3.643041194178542*^9, 
   3.6430442367747183`*^9, {3.644526371652619*^9, 3.64452639232896*^9}, 
   3.644527588094754*^9, 3.644527667372507*^9, {3.6490091778017178`*^9, 
   3.649009197720429*^9}, 3.6490462661613207`*^9, 3.649173184428085*^9}],

Cell[BoxData[
 RowBox[{"\[Alpha]", "\[Rule]", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "w"}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SuperscriptBox["qt", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.5910239992559566`*^9, {3.5910240557759542`*^9, 3.591024121218334*^9}, 
   3.5910248085988913`*^9, 3.591025860692505*^9, 3.591031115772461*^9, 
   3.591031187251141*^9, 3.591031220680431*^9, 3.591068985167581*^9, 
   3.591113750776664*^9, 3.591114122513831*^9, 3.591114207030406*^9, 
   3.591114270500081*^9, 3.591114466282668*^9, 3.591114725890258*^9, 
   3.5911469989679193`*^9, 3.59137832332864*^9, 3.5913789863564034`*^9, 
   3.591379559937694*^9, 3.591407786967826*^9, 3.591408052464159*^9, 
   3.591408125650097*^9, 3.591408590788679*^9, 3.5914086806113243`*^9, 
   3.5914088811717052`*^9, 3.5914090518983793`*^9, 3.591409550818075*^9, 
   3.591420958240299*^9, {3.591421021132058*^9, 3.5914210252184477`*^9}, 
   3.591421091449225*^9, 3.593127460347035*^9, 3.593128119955525*^9, 
   3.593129155721992*^9, 3.5931302937525187`*^9, 3.593131808256527*^9, 
   3.593132134722995*^9, {3.5932008464516363`*^9, 3.593200893604104*^9}, 
   3.5932011158629436`*^9, 3.59320320493843*^9, 3.593205710991897*^9, {
   3.593205756753887*^9, 3.593205777763303*^9}, 3.596064567723962*^9, 
   3.596065109450774*^9, {3.5960656578854513`*^9, 3.469922321370782*^9}, {
   3.596224282780148*^9, 3.596224284986305*^9}, 3.596234897456276*^9, 
   3.596406394365552*^9, 3.604490209299858*^9, 3.6114384581043*^9, {
   3.611440100534526*^9, 3.422645040339787*^9}, 3.614518384038555*^9, 
   3.625516619442247*^9, 3.642098042490213*^9, 3.643041194178542*^9, 
   3.6430442367747183`*^9, {3.644526371652619*^9, 3.64452639232896*^9}, 
   3.644527588094754*^9, 3.644527667372507*^9, {3.6490091778017178`*^9, 
   3.649009197720429*^9}, 3.6490462661613207`*^9, 3.649173184456134*^9}]
}, Open  ]],

Cell[TextData[{
 "Define the near horizon expansion and plug it into the eom to get expansion \
coefficients:\n>>>",
 StyleBox["Redefine \[OpenCurlyDoubleQuote]order\[CloseCurlyDoubleQuote] when \
making a custom expansion as discussed below.",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.5914078303237457`*^9, 3.59140786624949*^9}, {
  3.6491812743288765`*^9, 3.649181319703523*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"order", "=", "14"}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phiH", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], "^", "\[Alpha]"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cphiH", "[", "nn", "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], "^", "nn"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "/.", 
   "indexRule"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.591024130131282*^9, 3.591024204222993*^9}, {
   3.591024237594853*^9, 3.591024238337225*^9}, {3.591024314652175*^9, 
   3.591024325226035*^9}, {3.591024437259398*^9, 3.591024459213667*^9}, {
   3.591024585765295*^9, 3.591024602406049*^9}, {3.5910249976406507`*^9, 
   3.5910250075758*^9}, {3.591025144914268*^9, 3.591025145279376*^9}, {
   3.591031117911586*^9, 3.591031119855254*^9}, {3.591031193140266*^9, 
   3.591031222340941*^9}, {3.5911137528068333`*^9, 3.591113756734317*^9}, {
   3.5911141249397087`*^9, 3.59111412501891*^9}, {3.591114199562468*^9, 
   3.591114200330043*^9}, {3.591114468910595*^9, 3.591114470950006*^9}, {
   3.591114727057645*^9, 3.591114728348443*^9}, {3.591408056286235*^9, 
   3.5914080567243*^9}, {3.591408099429914*^9, 3.591408100295333*^9}, {
   3.591408512744274*^9, 3.591408514035256*^9}, {3.591408684200334*^9, 
   3.591408687415532*^9}, {3.591408810467752*^9, 3.5914088154939537`*^9}, {
   3.59140955249114*^9, 3.5914095530026197`*^9}, {3.59142103486209*^9, 
   3.591421076859569*^9}, {3.593200769737771*^9, 3.593200773452835*^9}, 
   3.593200826371694*^9, {3.5932009354035397`*^9, 3.5932009357007227`*^9}, {
   3.593203210196684*^9, 3.593203210909439*^9}, {3.593205792647798*^9, 
   3.5932057939070587`*^9}, {3.596065145783222*^9, 3.469922328428906*^9}, {
   3.596234901189042*^9, 3.596234902738933*^9}, {3.5964064017503357`*^9, 
   3.596406411742425*^9}, {3.604490813476028*^9, 3.604490822482958*^9}, {
   3.64304424845858*^9, 3.643044252265272*^9}, {3.643044431966174*^9, 
   3.643044432222207*^9}, {3.643044975988167*^9, 3.64304497609886*^9}, 
   3.644526441527808*^9, {3.64452652654993*^9, 3.644526529396762*^9}, 
   3.6445265644114227`*^9, {3.644526669662064*^9, 3.644526669737316*^9}, 
   3.6491814156716385`*^9, {3.658320612714522*^9, 3.658320613136393*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Readymade horizon expansion", "Subsubsection",
 CellChangeTimes->{{3.593212348950416*^9, 3.593212361256331*^9}}],

Cell[TextData[{
 "Import the pre - calculated coefficients :\n\n>>>",
 StyleBox["Insert the path of your working directory below!",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.593212504653768*^9, 3.59321251932447*^9}, {
  3.6490092407758303`*^9, 3.649009278651348*^9}, {3.649174094082562*^9, 
  3.649174108425764*^9}, {3.6491801240163746`*^9, 3.649180128217857*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  "\"\</Users/matthiaskaminski/Documents/Physics/Current \
Projects/numericalGR/Spectral Methods/QNMs\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"ruleH", "=", 
   RowBox[{"Get", "[", "\"\<ruleHk14\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "ruleHk14", " ", "has", " ", "14", " ", "horizon", " ", "orders", " ", 
    "and", " ", "nonzero", " ", "longitudinal", " ", "momentum"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.593215572492229*^9, {3.593215638929734*^9, 3.5932156397034807`*^9}, {
   3.594081410107033*^9, 3.59408144169179*^9}, {3.5960652005690393`*^9, 
   3.596065236170089*^9}, {3.5960661047277193`*^9, 3.469922407794866*^9}, 
   3.469923786708806*^9, {3.59621187489649*^9, 3.596211901234782*^9}, {
   3.604490665494425*^9, 3.422645094186351*^9}, 3.614518513050577*^9, {
   3.6445266163395567`*^9, 3.644526616421143*^9}, {3.644526648983143*^9, 
   3.6445266490672827`*^9}, {3.644526810963799*^9, 3.644526812675014*^9}, {
   3.649009289967372*^9, 3.649009290632135*^9}}],

Cell[BoxData["\<\"/Users/matthiaskaminski/Documents/Physics/Current \
Projects/numericalGR/Spectral Methods/QNMs\"\>"], "Output",
 CellChangeTimes->{
  3.59321416108141*^9, 3.59321436555539*^9, {3.593214610781213*^9, 
   3.593214617240038*^9}, 3.593214671342535*^9, 3.593215573698936*^9, 
   3.593215652326419*^9, {3.5939864667338533`*^9, 3.59398648709789*^9}, 
   3.5940657163201*^9, 3.59408779242227*^9, 3.594130608057815*^9, 
   3.594326960475432*^9, 3.596064726256921*^9, 3.596065513510585*^9, 
   3.5960661095456057`*^9, 3.5962118836143847`*^9, {3.596224298446434*^9, 
   3.596224294485545*^9}, 3.6044904170097446`*^9, 3.6044906776678877`*^9, 
   3.6044908262655153`*^9, 3.6114384805787907`*^9, {3.611440103996724*^9, 
   3.422645043909156*^9}, 3.422645097892592*^9, 3.6145185202094297`*^9, 
   3.625516624697496*^9, 3.6420982937233467`*^9, 3.643041204826542*^9, 
   3.644526488114874*^9, 3.6445265324326572`*^9, 3.6445265675341682`*^9, {
   3.64452661726088*^9, 3.6445266724770927`*^9}, 3.644527592400017*^9, 
   3.644527671571582*^9, 3.649009302329123*^9, 3.649046270051285*^9}]
}, Open  ]],

Cell["\<\
Alternatively, this expansion can be calculated by the following routine. \
This time consuming code only needs to be run once per desired order in the \
horizon expansion, i.e. ruleHk14 goes to 14th order. Be sure to redefine \
\[OpenCurlyDoubleQuote]order\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]phiH,\[CloseCurlyDoubleQuote] above.\
\>", "Text",
 CellChangeTimes->{{3.591408241091414*^9, 3.591408283522586*^9}, {
  3.593215654090513*^9, 3.593215654885681*^9}, {3.5941306133785143`*^9, 
  3.5941306150727*^9}, {3.6491801727106247`*^9, 3.649180311321727*^9}, {
  3.64918132897622*^9, 3.64918136094007*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Find near horizon expansion", "Subsubsection",
 CellChangeTimes->{{3.593212445786701*^9, 3.5932124540283947`*^9}, {
  3.649180779646184*^9, 3.649180796124611*^9}, {3.649464236273377*^9, 
  3.6494642375165787`*^9}}],

Cell[TextData[{
 "Uncomment to compute all the coefficients up to O(order) and write them \
into the list \[OpenCurlyDoubleQuote]ruleH\[CloseCurlyDoubleQuote]:\n>>>",
 StyleBox["Insert the path of your working directory below!",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.59137834442037*^9, 3.591378375377599*^9}, {
  3.5914081811391983`*^9, 3.591408189604323*^9}, {3.6491815200986414`*^9, 
  3.649181523930279*^9}, {3.6491815963606167`*^9, 3.6491815973606496`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"coeffphiH", "[", "nnn_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "u"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Alpha]"}], "/.", "indexRule"}], ")"}]}], " ", 
             "myphiEqRS"}], "/.", 
            RowBox[{"{", 
             RowBox[{"phi", "\[Rule]", "phiH"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "1", ",", "order"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ",", "nnn"}], "]"}], "//", 
     RowBox[{"Simplify", "\[IndentingNewLine]", "\n", 
      RowBox[{"ruleH", "=", 
       RowBox[{"{", "}"}]}]}]}]}], ";", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"iii", "=", "1"}], ",", 
      RowBox[{"iii", "<", "order"}], ",", 
      RowBox[{"iii", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ruleH", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"ruleH", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"0", "\[Equal]", 
               RowBox[{"coeffphiH", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "iii"}], "]"}]}], "/.", "ruleH"}], 
             ",", 
             RowBox[{"cphiH", "[", "iii", "]"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "//", "Simplify"}]}], 
        "]"}]}]}], "\[IndentingNewLine]", "]"}], "\n", 
    RowBox[{
    "SetDirectory", "[", 
     "\"\</Users/matthiaskaminski/Documents/Physics/Current \
Projects/numericalGR/Spectral Methods/QNMs\>\"", "]"}], "\n", 
    RowBox[{"Save", "[", 
     RowBox[{"\"\<ruleHk14\>\"", ",", "ruleH"}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.591024130131282*^9, 3.591024204222993*^9}, {
   3.591024237594853*^9, 3.591024238337225*^9}, {3.591024314652175*^9, 
   3.591024325226035*^9}, {3.591024437259398*^9, 3.591024459213667*^9}, {
   3.591024585765295*^9, 3.591024602406049*^9}, {3.5910249976406507`*^9, 
   3.5910250075758*^9}, {3.591025144914268*^9, 3.591025145279376*^9}, {
   3.591031117911586*^9, 3.591031119855254*^9}, {3.591031193140266*^9, 
   3.591031222340941*^9}, {3.5911137528068333`*^9, 3.591113756734317*^9}, {
   3.5911141249397087`*^9, 3.59111412501891*^9}, {3.591114199562468*^9, 
   3.591114200330043*^9}, {3.591114468910595*^9, 3.591114470950006*^9}, {
   3.591114727057645*^9, 3.591114728348443*^9}, {3.591408056286235*^9, 
   3.5914080567243*^9}, {3.591408099429914*^9, 3.591408100295333*^9}, {
   3.591408512744274*^9, 3.591408514035256*^9}, {3.591408684200334*^9, 
   3.591408687415532*^9}, {3.591408810467752*^9, 3.5914088154939537`*^9}, {
   3.59140955249114*^9, 3.5914095530026197`*^9}, {3.59142103486209*^9, 
   3.591421076859569*^9}, {3.593200769737771*^9, 3.593200773452835*^9}, 
   3.593200826371694*^9, {3.5932009354035397`*^9, 3.5932009357007227`*^9}, {
   3.593203210196684*^9, 3.593203210909439*^9}, {3.593205792647798*^9, 
   3.5932057939070587`*^9}, 3.596065145783222*^9, {3.6491807607078247`*^9, 
   3.649180773329938*^9}, {3.649181508798887*^9, 3.649181508970714*^9}, {
   3.6491815411306815`*^9, 3.6491815430674906`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Define horizon expansion", "Subsubsection",
 CellChangeTimes->{{3.64946426384616*^9, 3.6494643020502462`*^9}, {
  3.6494643696119213`*^9, 3.649464382294125*^9}}],

Cell["\<\
Define the horizon expansion (exclude the coeffient of O(order) which can' t \
be trusted) :\
\>", "Text",
 CellChangeTimes->{{3.591408241091414*^9, 3.591408283522586*^9}, {
  3.593215654090513*^9, 3.593215654885681*^9}, {3.5941306133785143`*^9, 
  3.5941306150727*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"phiHExpansion", "[", 
   RowBox[{"u_", ",", "c0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SetPrecision", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"phiH", "[", "u", "]"}], "/.", "ruleH"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cphiH", "[", "0", "]"}], "\[Rule]", "c0"}], ",", 
        RowBox[{
         RowBox[{"cphiH", "[", "order", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
     ",", "wp"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "qt"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.591025029104102*^9, 3.591025125694008*^9}, 
   3.591025166478807*^9, {3.591025562973939*^9, 3.591025617908139*^9}, {
   3.591025696175449*^9, 3.591025725952271*^9}, {3.591113969875877*^9, 
   3.59111397395121*^9}, 3.591114327693554*^9, {3.5911145551680737`*^9, 
   3.591114555952158*^9}, {3.591114796868416*^9, 3.591114797643908*^9}, {
   3.5913782797038593`*^9, 3.591378282514906*^9}, {3.59137845694726*^9, 
   3.591378464677247*^9}, {3.591378503307664*^9, 3.591378533076473*^9}, {
   3.591379000442251*^9, 3.591379011467022*^9}, {3.59137952953659*^9, 
   3.591379547775691*^9}, {3.59140815477011*^9, 3.591408170438197*^9}, {
   3.591408320199647*^9, 3.591408326272812*^9}, 3.591408525694467*^9, {
   3.591408835945755*^9, 3.591408838484655*^9}, {3.5931280761892347`*^9, 
   3.5931280866017942`*^9}, {3.5931281459616547`*^9, 
   3.5931281485674133`*^9}, {3.5932010388258457`*^9, 
   3.5932010542478943`*^9}, {3.593201168743433*^9, 3.5932011750533953`*^9}, {
   3.593203982868311*^9, 3.593204004603387*^9}, 3.596066127063685*^9, 
   3.644526515648128*^9, 3.6445265817616777`*^9, {3.6490093263097353`*^9, 
   3.64900934005875*^9}, {3.649173533432269*^9, 3.6491735457026944`*^9}, {
   3.649174132506568*^9, 3.6491741331673613`*^9}, 3.6491804009846506`*^9}],

Cell["Example : ", "Text",
 CellChangeTimes->{{3.591025029104102*^9, 3.591025125694008*^9}, 
   3.591025166478807*^9, {3.591025562973939*^9, 3.591025617908139*^9}, {
   3.591025696175449*^9, 3.591025725952271*^9}, {3.591113969875877*^9, 
   3.59111397395121*^9}, 3.591114327693554*^9, {3.5911145551680737`*^9, 
   3.591114555952158*^9}, {3.591114796868416*^9, 3.591114797643908*^9}, {
   3.5913782797038593`*^9, 3.591378282514906*^9}, {3.59137845694726*^9, 
   3.591378464677247*^9}, {3.591378503307664*^9, 3.591378533076473*^9}, {
   3.591379000442251*^9, 3.591379011467022*^9}, {3.59137952953659*^9, 
   3.591379547775691*^9}, {3.59140815477011*^9, 3.591408170438197*^9}, {
   3.591408320199647*^9, 3.591408326272812*^9}, 3.591408525694467*^9, {
   3.591408835945755*^9, 3.591408838484655*^9}, {3.5931280761892347`*^9, 
   3.5931280866017942`*^9}, {3.5931281459616547`*^9, 
   3.5931281485674133`*^9}, {3.5932010388258457`*^9, 
   3.5932010542478943`*^9}, {3.593201168743433*^9, 3.5932011750533953`*^9}, {
   3.593203982868311*^9, 3.593204004603387*^9}, 3.596066127063685*^9, 
   3.644526515648128*^9, 3.6445265817616777`*^9, {3.6490093263097353`*^9, 
   3.649009337436871*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"phiHExpansion", "[", 
   RowBox[{
    RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"qt", "\[Rule]", 
     RowBox[{"1", "/", "10"}]}], ",", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{"1", "/", "10"}]}], ",", 
    RowBox[{"kk", "\[Rule]", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.591025029104102*^9, 3.591025125694008*^9}, 
   3.591025166478807*^9, {3.591025562973939*^9, 3.591025617908139*^9}, {
   3.591025696175449*^9, 3.591025725952271*^9}, {3.591113969875877*^9, 
   3.59111397395121*^9}, 3.591114327693554*^9, {3.5911145551680737`*^9, 
   3.591114555952158*^9}, {3.591114796868416*^9, 3.591114797643908*^9}, {
   3.5913782797038593`*^9, 3.591378282514906*^9}, {3.59137845694726*^9, 
   3.591378464677247*^9}, {3.591378503307664*^9, 3.591378533076473*^9}, {
   3.591379000442251*^9, 3.591379011467022*^9}, {3.59137952953659*^9, 
   3.591379547775691*^9}, {3.59140815477011*^9, 3.591408170438197*^9}, {
   3.591408320199647*^9, 3.591408326272812*^9}, 3.591408525694467*^9, {
   3.591408835945755*^9, 3.591408838484655*^9}, {3.5931280761892347`*^9, 
   3.5931280866017942`*^9}, {3.5931281459616547`*^9, 
   3.5931281485674133`*^9}, {3.5932010388258457`*^9, 
   3.5932010542478943`*^9}, {3.593201168743433*^9, 3.5932011750533953`*^9}, {
   3.593203982868311*^9, 3.593204004603387*^9}, 3.596066127063685*^9, 
   3.644526515648128*^9, 3.6445265817616777`*^9, {3.6490093263097353`*^9, 
   3.6490093311791487`*^9}}],

Cell[BoxData[
 RowBox[{"0.998688687046780895747482212910963914029729225571890991854`24.\
994912061773825", "+", 
  RowBox[{
  "0.02465166490761056183294276398141276888424386231638287303`24.\
24970033187164", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.614518530328683*^9, 3.625516630599721*^9, 3.6420983048341837`*^9, 
   3.6420983645384502`*^9, 3.643041207437989*^9, {3.6445265062529907`*^9, 
   3.644526542824232*^9}, 3.6445265838043413`*^9, 3.644526619075788*^9, 
   3.6445266760774813`*^9, 3.64452759631568*^9, 3.6445276745880938`*^9, 
   3.6490093478542223`*^9, 3.649014095048102*^9, 3.649046273600037*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solutions (spin 2 tensors)", "Subsection",
 CellChangeTimes->{{3.591025191691407*^9, 3.591025195307754*^9}, {
   3.658315767730422*^9, 3.658315820665105*^9}, 3.658315971318514*^9}],

Cell[TextData[{
 "Define numerical boundaries and solve the equation(s) of motion :\n\n>>>",
 StyleBox["Adjust MaxSteps in NDSolve below if needed!",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.59140833913587*^9, 3.591408375283566*^9}, {
  3.649128876834572*^9, 3.649128896050222*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsilon", "=", 
   RowBox[{"1", "/", "1000000000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uBnum", "=", "epsilon"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Numerical", " ", "value", " ", "of", " ", "the", " ", "AdS", " ", 
    RowBox[{"boundary", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uHnum", "=", 
    RowBox[{"1", "-", 
     RowBox[{"1", "/", "10"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Numerical", " ", "value", " ", "of", " ", "the", " ", 
    RowBox[{"horizon", "."}]}], "*)"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "solphi", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solphi", "[", 
    RowBox[{
     RowBox[{"omega_", "?", "NumericQ"}], ",", "kay_", ",", "c0_"}], "]"}], ":=",
    "\[IndentingNewLine]", 
   RowBox[{"Block", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "=", "omega"}], ",", 
       RowBox[{"kk", "=", "kay"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"NDSolve", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "\[Equal]", "myphiEqRS"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"phi", "[", "uHnum", "]"}], "\[Equal]", 
          RowBox[{"phiHExpansion", "[", 
           RowBox[{"uHnum", ",", "c0"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"phi", "'"}], "[", "uHnum", "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"phiHExpansion", "[", 
               RowBox[{"u", ",", "c0"}], "]"}], ",", "u"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"u", "\[Rule]", "uHnum"}], "}"}]}], ")"}]}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"phi", "[", "u", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "uBnum", ",", "uHnum"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"WorkingPrecision", "\[Rule]", "wp"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", "\[IndentingNewLine]", 
       RowBox[{"PrecisionGoal", "\[Rule]", "pg"}], ",", "\[IndentingNewLine]", 
       RowBox[{"MaxSteps", "\[Rule]", "100000"}]}], "\[IndentingNewLine]", 
      "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phiSol", "[", 
   RowBox[{
    RowBox[{"w_", "?", "NumericQ"}], ",", "kk_"}], "]"}], ":=", 
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"solphi", "[", 
      RowBox[{"w", ",", "kk", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", "wp"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.5910252032731667`*^9, 3.591025267016407*^9}, {
   3.591025884575597*^9, 3.591025887213232*^9}, {3.591031140959907*^9, 
   3.591031141232836*^9}, {3.591031231868004*^9, 3.591031232812401*^9}, {
   3.59106901104317*^9, 3.5910690111310043`*^9}, {3.5910691861923122`*^9, 
   3.5910691931164093`*^9}, {3.591114897730665*^9, 3.591114897797193*^9}, {
   3.591114928152791*^9, 3.59111502228898*^9}, {3.591115583215643*^9, 
   3.5911155847987022`*^9}, {3.5911475734295597`*^9, 
   3.5911475870822287`*^9}, {3.591147631525008*^9, 3.591147660785182*^9}, {
   3.591378557558803*^9, 3.59137856471183*^9}, {3.591379507394928*^9, 
   3.5913795161731358`*^9}, {3.591408393224226*^9, 3.591408397246311*^9}, 
   3.591408532544497*^9, {3.59140865295569*^9, 3.591408655577909*^9}, {
   3.591408839651085*^9, 3.591408845051792*^9}, {3.591408913349173*^9, 
   3.591408915454075*^9}, {3.5914095668343773`*^9, 3.591409567564206*^9}, {
   3.591410824253474*^9, 3.591410826230516*^9}, {3.5914211487795277`*^9, 
   3.591421159068532*^9}, {3.593128303891683*^9, 3.5931283080664377`*^9}, {
   3.5931284980914507`*^9, 3.593128506317754*^9}, {3.593128576994112*^9, 
   3.593128581080846*^9}, {3.593128614225429*^9, 3.5931286178937397`*^9}, {
   3.59312866192478*^9, 3.59312875208663*^9}, {3.593128992720093*^9, 
   3.593128997751652*^9}, {3.593129531679858*^9, 3.593129535158834*^9}, {
   3.593130034932777*^9, 3.593130035027611*^9}, 3.5932008290152807`*^9, {
   3.593201205399211*^9, 3.5932012797948236`*^9}, 3.593201731673335*^9, {
   3.593201764453261*^9, 3.593201764819838*^9}, 3.59320192574552*^9, {
   3.593203760746661*^9, 3.593203772902218*^9}, {3.596066186251573*^9, 
   3.596066216411545*^9}, {3.596224334674611*^9, 3.596224335147442*^9}, {
   3.596224368265244*^9, 3.5962243818211803`*^9}, {3.59622459804597*^9, 
   3.596224331369062*^9}, {3.642098416764406*^9, 3.642098423684059*^9}, {
   3.642098486632324*^9, 3.642098507808144*^9}, {3.642102240991781*^9, 
   3.642102249620816*^9}, {3.642102605275566*^9, 3.6421026111140203`*^9}, {
   3.643043239265575*^9, 3.643043243343375*^9}, {3.643740255143032*^9, 
   3.64374026783539*^9}, {3.6445266997276707`*^9, 3.6445266999606752`*^9}, {
   3.6445269837257023`*^9, 3.644527001438833*^9}, {3.644527062836858*^9, 
   3.644527070377236*^9}, {3.6445283302295723`*^9, 3.644528334849209*^9}, {
   3.6490156348359013`*^9, 3.649015638350708*^9}, {3.649173353331952*^9, 
   3.6491733912093196`*^9}, {3.649174162103511*^9, 3.649174171917412*^9}, {
   3.6491804457266245`*^9, 3.649180451964178*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Quasinormal modes (spin 2 tensors)", "Subsection",
 CellChangeTimes->{{3.6490179706477537`*^9, 3.6490179758288727`*^9}, {
   3.6583128998148746`*^9, 3.6583129014262*^9}, {3.658315800472609*^9, 
   3.658315822540728*^9}, 3.658315973086677*^9}],

Cell["\<\
The method ``qnmRoutine[...]\[CloseCurlyQuote]\[CloseCurlyQuote] takes 4 \
arguments: the initial real (``initWR\[CloseCurlyQuote]\[CloseCurlyQuote]) \
and imaginary (``initWI\[CloseCurlyQuote]\[CloseCurlyQuote]) parts of a \
frequency close to the desired QNM frequency, the momentum (``kay\
\[CloseCurlyQuote]\[CloseCurlyQuote]), and the charge \
(``kuh\[CloseCurlyQuote]\[CloseCurlyQuote]). The output is a list with two \
elements, the real and the imaginary part of the desired QNM frequency. It is \
crucial to initialize this method as close to the desired QNM as possible in \
order to prevent FindRoot[...] from jumping to a different QNM, or even \
worse: to some numerical artifact which appears like a QNM. The more negative \
the imaginary part of the desired QNM is, the harder it is to distinguish the \
QNM from numerical noise. In order to improve the performance, more horizon \
coefficients should be computed, such that the numerical horizon value can be \
chosen further away from the actual horizon. That will improve the initial \
condition and NDSolve will yield more reliable results for QNMs with large \
negative imaginary part. Also, numerical accuracy can be increased by \
increasing wp, ag, pg and MaxSteps at the beginning of this notebook and in \
NDSolve above.\
\>", "Text",
 CellChangeTimes->{{3.649017274353282*^9, 3.6490178031874228`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"qnmRoutine", "[", 
   RowBox[{"initWR_", ",", "initWI_", ",", "kay_", ",", "kuh_"}], "]"}], ":=", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"iWR", "=", "initWR"}], ",", 
      RowBox[{"iWI", "=", "initWI"}], ",", 
      RowBox[{"kk", "=", "kay"}], ",", 
      RowBox[{"qt", "=", "kuh"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"eqQNMVBC", "[", 
       RowBox[{
        RowBox[{"wR_", "?", "NumericQ"}], ",", 
        RowBox[{"wI_", "?", "NumericQ"}]}], "]"}], ":=", 
      RowBox[{"SetPrecision", "[", 
       RowBox[{
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"w", "=", 
            RowBox[{"wR", "+", 
             RowBox[{"\[ImaginaryI]", " ", "wI"}]}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"phiSol", "[", 
            RowBox[{"w", ",", "kk"}], "]"}], "/.", 
           RowBox[{"u", "\[Rule]", "uBnum"}]}]}], "]"}], ",", "wp"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"findQNMVBC", "[", 
       RowBox[{
        RowBox[{"reWi_", "?", "NumericQ"}], ",", 
        RowBox[{"imWi_", "?", "NumericQ"}]}], "]"}], ":=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"eqQNMVBC", "[", 
             RowBox[{"wr", ",", "wi"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{"Im", "[", 
            RowBox[{"eqQNMVBC", "[", 
             RowBox[{"wr", ",", "wi"}], "]"}], "]"}], "\[Equal]", "0"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"wr", ",", "reWi"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"wi", ",", "imWi"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wp"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PrecisionGoal", "\[Rule]", "pg"}]}], "]"}]}], ";", 
     RowBox[{"qnmVBC", "=", 
      RowBox[{"SetPrecision", "[", 
       RowBox[{
        RowBox[{"findQNMVBC", "[", 
         RowBox[{"iWR", ",", "iWI"}], "]"}], ",", "wp"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qnmVBC", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"qnmVBC", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.59320735205713*^9, 3.593207459622136*^9}, {
   3.596224490715263*^9, 3.5962244939551487`*^9}, {3.644526710755772*^9, 
   3.644526711718049*^9}, {3.644526904892292*^9, 3.644526929667341*^9}, {
   3.6445269736151648`*^9, 3.644526974159939*^9}, {3.644527080385249*^9, 
   3.6445270918899384`*^9}, 3.644527328380333*^9, {3.6445283067578*^9, 
   3.644528320486219*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Thermodynamics: translate between dimensionful and dimensionless (rescaled) \
quantities \
\>", "Subsection",
 CellChangeTimes->{{3.594252602961855*^9, 3.594252621619342*^9}, {
  3.594259226723938*^9, 3.594259228186015*^9}, {3.649009582581781*^9, 
  3.649009598868883*^9}, {3.6490155506425753`*^9, 3.649015556658461*^9}, {
  3.6491743353303785`*^9, 3.649174376108738*^9}, {3.6491751936081095`*^9, 
  3.6491751943976393`*^9}}],

Cell[TextData[{
 "Thermodynamic data from rescaled metric :\nNote that the ``t\
\[CloseCurlyQuote]\[CloseCurlyQuote] denotes tilded quantities, e.g. qt is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["q", "~"], "."}], TraditionalForm]]],
 " While uHt is the inverse square of the location of the horizon in \
r-coordinates, i.e. uHt=1/",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["rH", "2"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.5942539577242117`*^9, 3.594253967002379*^9}, {
  3.5942551010037127`*^9, 3.59425512393373*^9}, {3.6490155660102797`*^9, 
  3.6490156487356367`*^9}, {3.6491011689103327`*^9, 3.6491012556079597`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tt", "[", 
    RowBox[{"qt_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "\[Pi]"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"qt", "^", "2"}]}], ")"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}]}], " ", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"qt", "^", "2"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]t", "[", 
    RowBox[{"qt_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"qt", "^", "2"}]}], ")"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}]}], " ", "qt"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uHt", "[", 
   RowBox[{"qt_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"qt", "^", "2"}]}], ")"}], "/", "m"}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.5942539692564497`*^9, 3.594254095488097*^9}}],

Cell["\<\
Compare thermodynamic data to reference values obtained via personal \
correspondence from Fuini/Yaffe (from their non - equilibrium setup [19]) :\
\>", "Text",
 CellChangeTimes->{{3.649015304871057*^9, 3.649015342154792*^9}, {
  3.649015671485991*^9, 3.649015673570055*^9}, {3.6490157268276*^9, 
  3.6490158180344276`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"thermoFromNonequilibrium", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0.312405", ",", "0.135152"}], "}"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0.292397", ",", "0.2759293"}], "}"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0.24685", ",", "0.433013"}], "}"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0.231414", ",", "0.468742"}], "}"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0.211722", ",", "0.507285"}], "}"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0.185003", ",", "0.55029"}], "}"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0.0738137", ",", "0.663528"}], "}"}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Tt", "[", 
         RowBox[{"qt", ",", "1"}], "]"}], ",", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"uHt", "[", 
            RowBox[{"qt", ",", "1"}], "]"}], "]"}]}], " ", 
         RowBox[{"\[Mu]t", "[", 
          RowBox[{"qt", ",", "1"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"qt", ",", "0", ",", "qtExtremal"}], "}"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"2", "/", "3"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<T\>\"", ",", "\"\<\[Mu]\>\""}], "}"}]}]}], "]"}], ",", 
    RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
     RowBox[{"thermoFromNonequilibrium", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"PointSize", "[", "0.02", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.649015331657959*^9, 3.649015336533124*^9}, 
   3.64901583575362*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwt1Hk41dkfB3BLYYYspYRUFLIVReTibSlaRCllRlHXOpgoRJa6Q0qS5SJL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      "]]}}, {{}, {
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointSize[0.02], 
      PointBox[{{0.312405, 0.135152}}]}, 
     {RGBColor[0.6, 0.24, 0.4428931686004542], PointSize[0.02], 
      PointBox[{{0.292397, 0.2759293}}]}, 
     {RGBColor[0.6, 0.5470136627990908, 0.24], PointSize[0.02], 
      PointBox[{{0.24685, 0.433013}}]}, 
     {RGBColor[0.24, 0.6, 0.33692049419863584`], PointSize[0.02], 
      PointBox[{{0.231414, 0.468742}}]}, 
     {RGBColor[0.24, 0.3531726744018182, 0.6], PointSize[0.02], 
      PointBox[{{0.211722, 0.507285}}]}, 
     {RGBColor[0.6, 0.24, 0.5632658430022722], PointSize[0.02], 
      PointBox[{{0.185003, 0.55029}}]}, 
     {RGBColor[0.6, 0.42664098839727194`, 0.24], PointSize[0.02], 
      PointBox[{{0.0738137, 0.663528}}]}}, {}}},
  AspectRatio->NCache[
    Rational[2, 3], 0.6666666666666666],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"T\"", TraditionalForm], 
    FormBox["\"\[Mu]\"", TraditionalForm]},
  Method->{},
  PlotRange->{{0., 0.3183098861837907}, {0., 0.7071067811865474}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.594256800402121*^9, 3.594256842655163*^9}, 
   3.594256904495934*^9, {3.594256964655589*^9, 3.594257014622678*^9}, {
   3.594257073297714*^9, 3.594257097338849*^9}, {3.5942571527507753`*^9, 
   3.594257192263033*^9}, {3.594257505412097*^9, 3.594257556791718*^9}, 
   3.594326857495536*^9, 3.594326989670628*^9, 3.5943384469096603`*^9, 
   3.5943385117925587`*^9, {3.594338568495206*^9, 3.594338578058586*^9}, {
   3.594338733405334*^9, 3.5943387389348097`*^9}, 3.5943388397142*^9, 
   3.596067102473433*^9, 3.5962122051706133`*^9, 3.5962244435251837`*^9, {
   3.596224607119813*^9, 3.59622434429639*^9}, 3.604490886086319*^9, 
   3.61143852132528*^9, 3.611440117719923*^9, 3.6145185483742943`*^9, 
   3.625516672164824*^9, {3.649015348138603*^9, 3.649015356078849*^9}, 
   3.649015838905643*^9, 3.649046285222796*^9}]
}, Open  ]],

Cell["Translating qt to q :", "Text",
 CellChangeTimes->{{3.5942641954945507`*^9, 3.594264205435224*^9}, {
  3.649015370035548*^9, 3.6490153743940487`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qPure", "[", 
   RowBox[{"qt_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"qt", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"qt", "^", "2"}]}], ")"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"3", "/", "4"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"qPure", "[", 
    RowBox[{"qt", ",", "1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"qt", ",", "0", ",", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*OverscriptBox[\(q\), \(~\)]\)\>\"", ",", "\"\<q\>\""}], 
     "}"}]}]}], "]"}], "\n", 
 RowBox[{"qPureExtremal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "/", "3"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"3", "/", "4"}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"m", "\[Rule]", "1"}], "}"}]}], "//", "N"}]}]}], "Input",
 CellChangeTimes->{{3.594252625402656*^9, 3.594252716968782*^9}, {
   3.594259792383857*^9, 3.594259810031836*^9}, {3.649015885641261*^9, 
   3.649015886255712*^9}, {3.6490159329020653`*^9, 3.649015949040696*^9}, 
   3.649046301371966*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwt0nk4lekbB/CiGkpGadGiEqlJTDFaLH1LDpUlS2RLxWlIlmbExJA1JbQY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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"q\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*OverscriptBox[\\(q\\), \\(~\\)]\\)\"", TraditionalForm], 
     None}},
  Method->{},
  PlotRange->
   NCache[{{0, 2^Rational[1, 2]}, {0., 0.6204032394013996}}, {{
     0, 1.4142135623730951`}, {0., 0.6204032394013996}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.59425379504813*^9, 3.5942538045947447`*^9}, 
   3.594259003195549*^9, 3.594259820870982*^9, 3.594326886395898*^9, 
   3.594326999416143*^9, 3.594481969259431*^9, 3.596067227728105*^9, 
   3.5962122082963333`*^9, 3.596224467923243*^9, {3.5962246095554323`*^9, 
   3.596224347896495*^9}, 3.6044908893330383`*^9, 3.611438532863956*^9, {
   3.611440120894475*^9, 3.422645143317912*^9}, 3.61451855358669*^9, 
   3.625516677847515*^9, 3.6420985787522984`*^9, 3.649016028726368*^9, 
   3.649016073399021*^9, {3.6490462883573303`*^9, 3.649046302542398*^9}}],

Cell[BoxData["0.6204032394013997`"], "Output",
 CellChangeTimes->{{3.59425379504813*^9, 3.5942538045947447`*^9}, 
   3.594259003195549*^9, 3.594259820870982*^9, 3.594326886395898*^9, 
   3.594326999416143*^9, 3.594481969259431*^9, 3.596067227728105*^9, 
   3.5962122082963333`*^9, 3.596224467923243*^9, {3.5962246095554323`*^9, 
   3.596224347896495*^9}, 3.6044908893330383`*^9, 3.611438532863956*^9, {
   3.611440120894475*^9, 3.422645143317912*^9}, 3.61451855358669*^9, 
   3.625516677847515*^9, 3.6420985787522984`*^9, 3.649016028726368*^9, 
   3.649016073399021*^9, {3.6490462883573303`*^9, 3.649046302550942*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples  (spin 2 tensors)", "Subsection",
 CellChangeTimes->{{3.6490172367151318`*^9, 3.6490172407323914`*^9}, {
   3.658315845372047*^9, 3.6583158457263536`*^9}, 3.658315978807034*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 1",
  FontSlant->"Italic"],
 "\nComparing the trajectories of the lowest QNM of set 1 as charge is \
increased with and without scaling the frequency by the horizon value rH \
(i.e. frequencies in units of rH or of mass density, respectively)"
}], "Subsubsection",
 CellChangeTimes->{{3.649018019398995*^9, 3.6490180756190853`*^9}, {
  3.64902428765547*^9, 3.649024314325597*^9}, {3.649024497062358*^9, 
  3.6490244996293583`*^9}, {3.649101316636281*^9, 3.649101332495817*^9}, {
  3.64917545619775*^9, 3.649175475660069*^9}, {3.6491755106576657`*^9, 
  3.6491755434563627`*^9}, {3.6491756970349684`*^9, 3.6491757002245803`*^9}, {
  3.6491757836966624`*^9, 3.649175785213806*^9}, {3.649180825758397*^9, 
  3.649180826722562*^9}}],

Cell["The momentum is vanishing in this example.", "Text",
 CellChangeTimes->{{3.649100943552956*^9, 3.649100967531067*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qnmRoutine", "[", 
  RowBox[{
   RowBox[{"312", "/", "100"}], ",", 
   RowBox[{
    RowBox[{"-", "275"}], "/", "100"}], ",", "0", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{3.64901701685322*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.11945159116590087332502989250511421648896729876125358858`25.", ",", 
   RowBox[{
   "-", "2.74667574434060506809150661145876922826059986928485865697`25."}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.649017033278494*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qnmRoutine", "[", 
  RowBox[{
   RowBox[{"312", "/", "100"}], ",", 
   RowBox[{
    RowBox[{"-", "275"}], "/", "100"}], ",", 
   RowBox[{"1", "/", "10"}], ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.593207507780916*^9, 3.5932075135163403`*^9}, {
  3.644526868808118*^9, 3.644526877565086*^9}, {3.644527032675631*^9, 
  3.644527032938796*^9}, {3.644527095116111*^9, 3.6445270952473516`*^9}, {
  3.644527712107235*^9, 3.644527747111051*^9}, {3.6445283619702463`*^9, 
  3.644528362312419*^9}, {3.6445284015456553`*^9, 3.644528403954042*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.121826392643288543956799473978095845366947953065746413091`25.", ",", 
   RowBox[{
   "-", "2.745955978739522418781872900802236173499604577089633059564`25."}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.649016372372411*^9}]
}, Open  ]],

Cell["\<\
Follow this first QNM frequency at gradually increasing charge density qt, \
and at zero momentum, k=0 :\
\>", "Text",
 CellChangeTimes->{{3.6445280672087173`*^9, 3.6445280879764233`*^9}, {
  3.644528458312522*^9, 3.644528461192542*^9}, {3.6445286715838003`*^9, 
  3.6445286896207733`*^9}, {3.649016700683407*^9, 3.6490167023302107`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tabQNMTemp", "=", 
    RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Initialization", " ", "with", " ", "guessed", " ", 
    RowBox[{"value", ":"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qnmRoutine", "[", 
   RowBox[{
    RowBox[{"312", "/", "100"}], ",", 
    RowBox[{
     RowBox[{"-", "275"}], "/", "100"}], ",", "0", ",", "0"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Changing", " ", "qt", " ", "in", " ", "small", " ", 
    RowBox[{"steps", ":"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ss", "=", "0"}], ",", 
   RowBox[{"ss", "<", "41"}], ",", 
   RowBox[{"ss", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qtTemp", "=", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ss", "/", "40"}], " ", "qPureExtremal"}], "\[Equal]", 
           RowBox[{"qPure", "[", 
            RowBox[{"qt", ",", "1"}], "]"}]}], ",", "qt"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", "wp"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"qnmRoutine", "[", 
     RowBox[{
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "0", ",", "qtTemp"}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"tabQNMTemp", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tabQNMTemp", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"qnmVBC", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"qnmVBC", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}]}], 
      RowBox[{"(*", 
       RowBox[{"/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"uHt", "[", 
          RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}]}], "*)"}], "]"}]}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Keep", " ", "Sqrt", " ", "factor", " ", "commented", " ", "out", " ", 
     "in", " ", "order", " ", "to", " ", "obtain", " ", "frequencies", " ", 
     "in", " ", "units", " ", "of", " ", "the", " ", "horizon", " ", 
     "radius"}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", 
      OverscriptBox["\[Omega]", "~"], ".", " ", "Remove"}], " ", "comment", 
     " ", "brackets", " ", "in", " ", "order", " ", "to", " ", "obtain", " ", 
     "frequencies", " ", "in", " ", "units", " ", "of", " ", "mass", " ", 
     "density"}], ",", " ", 
    RowBox[{
     RowBox[{
     "i", ".", "e", ".", " ", "\[Omega]", ".", " ", "\[IndentingNewLine]", 
      "Note"}], " ", "that", " ", "the", " ", "output", " ", "frequency", " ",
      "printed", " ", "to", " ", "the", " ", "screen", " ", "will", " ", 
     "not", " ", "change"}], ",", " ", 
    RowBox[{
    "only", " ", "the", " ", "value", " ", "of", " ", "tabQNMTemp", " ", 
     "will", " ", "be", " ", "affected", " ", "by", " ", "this", " ", 
     "factor", " ", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"uHt", "[", 
        RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}], "."}]}]}], "*)"}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "tabQNMTemp"}], "Input",
 CellChangeTimes->{{3.594259865116345*^9, 3.594259899659891*^9}, 
   3.594260008093615*^9, {3.5942617189889927`*^9, 3.594261736556614*^9}, {
   3.5942618441670027`*^9, 3.5942618881529093`*^9}, 3.594262038135795*^9, 
   3.594262102424436*^9, {3.594262158983461*^9, 3.5942621602309237`*^9}, {
   3.594264004279653*^9, 3.594264004582017*^9}, {3.594264322576624*^9, 
   3.5942643227455997`*^9}, {3.5960675059868383`*^9, 3.596067543804406*^9}, {
   3.596067699748925*^9, 3.596067729320526*^9}, 3.596067902696085*^9, {
   3.596150473294505*^9, 3.596150476500806*^9}, 3.596212323477344*^9, {
   3.604494466684046*^9, 3.422724614791676*^9}, {3.422724653920167*^9, 
   3.422724654250115*^9}, {3.422724741579997*^9, 3.422724762467669*^9}, {
   3.422724802819673*^9, 3.422724802904078*^9}, {3.422730980746655*^9, 
   3.422730986442477*^9}, 3.649015896560717*^9, 3.6490159888715878`*^9, {
   3.6490193974868097`*^9, 3.6490194557355957`*^9}, {3.6490197107134933`*^9, 
   3.649019723617543*^9}, {3.649019755143282*^9, 3.649019908137129*^9}, {
   3.649019961667152*^9, 3.649019992185137*^9}, {3.649020470914999*^9, 
   3.64902048084833*^9}, {3.649020682305244*^9, 3.649020761839829*^9}, {
   3.6491753716758704`*^9, 3.649175378366168*^9}, {3.649175861262561*^9, 
   3.649175871973852*^9}, {3.6491808995010805`*^9, 3.6491809289598184`*^9}, {
   3.6491817148478165`*^9, 3.649181726378561*^9}}],

Cell[TextData[{
 "Obtained from qnmRoutine[...] (frequencies are given in units of rH, i.e. \
these values are ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Omega]", "~"], TraditionalForm]]],
 ") :"
}], "Text",
 CellChangeTimes->{{3.649018163350081*^9, 3.649018226508985*^9}, {
  3.649019577554185*^9, 3.6490196059702*^9}, {3.6490196472392807`*^9, 
  3.649019648946857*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabFirstQNMRescaled", "=", "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "3.119451591165900873325030189458108541047953815867539181996`25.", ",", 
       RowBox[{
       "-", "2.746675744340605068091506691198077384198124761804477428831`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.119268824222886240506809994478086446421832664907672240907`25.", ",", 
       RowBox[{
       "-", "2.747018941599109993320757530811320169363154435691156622937`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.118720030958368608295162810265752588758340120511950519001`25.", ",", 
       RowBox[{
       "-", "2.748051074836916246035185496638523657387259990329841322421`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.117803740795057261212420014417237825363993719601666333223`25.", ",", 
       RowBox[{
       "-", "2.749779819047441619885875772120149340111203187579272197215`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.116517526166319603205695407211902597076591910639323650057`25.", ",", 
       RowBox[{
       "-", "2.752218136453892081765460660034218048621364263083109760825`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.114858041100424625558732739842864112796454101610605378625`25.", ",", 
       RowBox[{
       "-", "2.755384539041752365529956651063314902108193955485752247538`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.11282108264422855611881153866517072534148380276545304612`25.", ",", 
       RowBox[{
       "-", "2.759303469850213442534188991686951025904887830503333788462`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.110401683584045651431957966656024705780138514476388527194`25.", ",", 
       RowBox[{
       "-", "2.764005817688651903712388967743439529732720843923918586723`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.107594249014862932369663495605678456132547204121385667009`25.", ",", 
       RowBox[{
       "-", "2.769529585514765887583562383263743521685418553942308974182`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.104392754999947846534099721111086818924774784534538542666`25.", ",", 
       RowBox[{
       "-", "2.77592073943170151732534991674956118847559765175340140151`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.100791035662688272190272225999376198630828076186367168642`25.", ",", 
       RowBox[{
       "-", "2.783234273513438946760948743110720206896329423028375808595`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.096783196778094668074118439197796578846744761281861381248`25.", ",", 
       RowBox[{
       "-", "2.791535535894824349793935323684076742312229147534278040233`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.092364211139473665557793906936497235865460580235159129894`25.", ",", 
       RowBox[{
       "-", "2.800901874252353523437860047001075179473554761053691009506`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.08753077653861423527211525000043814967715417375078195244`25.", ",", 
       RowBox[{
       "-", "2.811424674412445780026567762934222161776892423053322574038`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.082282555611828993313932772467494014657950587001753348012`25.", ",", 
       RowBox[{
       "-", "2.823211884592855574548412984793200652561287626532763464729`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.076623975181268703282041627377978066864352707258058023537`25.", ",", 
       RowBox[{
       "-", "2.836391139272754556361554715918463532745018785939148533084`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.070566852403847956871230373094556095850135722917818089294`25.", ",", 
       RowBox[{
       "-", "2.851113618763696276706189152927918997599798138037085994978`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.064134254211466718334467028019176583900301776498080800591`25.", ",", 
       RowBox[{
       "-", "2.867558797132818624877354189462585264606571831908911971035`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.057366214311148350111755628482453583907290676893383109063`25.", ",", 
       RowBox[{
       "-", "2.88594022725202444403837969946554249133014041268443080902`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.050328274520288933681138250245470183184769030662153989157`25.", ",", 
       RowBox[{
       "-", "2.906512452835028393834683544791541860370969014438482397391`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.043124354974028559095195780299306037517534051672839548848`25.", ",", 
       RowBox[{
       "-", "2.929578945745544103748240737907813846771865537920237060719`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.035916289585702335003559659802403030848058851029831633012`25.", ",", 
       RowBox[{
       "-", "2.955500470977539673657717118642640431664736304586504433555`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.02895359531194976132081588233434182478343859501739862072`25.", ",", 
       RowBox[{
       "-", "2.984702106829658949637488503852275695489315702205211120278`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.022618669476374378886217865710680005244740285206607366882`25.", ",", 
       RowBox[{
       "-", "3.017674493221955282549450828809077817644472061980704567052`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.017494048987980221578843045819690041924580375139645169034`25.", ",", 
       RowBox[{
       "-", "3.054959119187853859508340917371356470531395424301605466214`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.014456977430583602090388497128934427003519147511575750077`25.", ",", 
       RowBox[{
       "-", "3.097095688930449436913163093990370010926660840265027289433`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.014793508173140714038357398746149686500246422806961388957`25.", ",", 
       RowBox[{
       "-", "3.144488558356887647423035047530557807734814633583373132442`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.020276766896013372250698113091832718937384356225691442729`25.", ",", 
       RowBox[{
       "-", "3.197124205616921686183748793418403003845820573165555114263`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.033035845859319643936837542713639179050929666195743603152`25.", ",", 
       RowBox[{
       "-", "3.254092162946198676307955378105311715656470863461823129843`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.054892621958249885870468141074585123177695463441485905327`25.", ",", 
       RowBox[{
       "-", "3.31308248343735059646767867295999911131934155011938551817`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.08605083133982704641704704385107813794699379143553745021`25.", ",", 
       RowBox[{
       "-", "3.370556083160099463521632553957876637574745342406287038689`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.12408825491000163982083991147630277069812065321014393886`25.", ",", 
       RowBox[{
       "-", "3.423347341379619929702786358527135460132011700744484910538`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.164805504278096674976678566919411249498288140762026937839`25.", ",", 
       RowBox[{
       "-", "3.470840156342596301477268421071301551711548428405038312164`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.204546698847277327267625622995139480523865535534855870745`25.", ",", 
       RowBox[{
       "-", "3.515657066981999745392324741844569291108867821715755265468`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.242079135323140318422635491833513383333797791989307365226`25.", ",", 
       RowBox[{
       "-", "3.562643452771504761779128649395147611813408366545426368987`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.279518699999892214985605584836854162451263098182583886343`25.", ",", 
       RowBox[{
       "-", "3.61727900718975991473707309798692071516603563291706085397`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.322344626895922624806041140311368818049942203109833687794`25.", ",", 
       RowBox[{
       "-", "3.683569321212425268078550187665114011234322698081705636012`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.376649863463973951621577431904790769556467794067971933743`25.", ",", 
       RowBox[{
       "-", "3.762709743978601520563528539867789741980209531014472444409`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.447062463064939541749679181689246149269612142889858364903`25.", ",", 
       RowBox[{
       "-", "3.859238206715177714334408935152904991213825155246124634472`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.548538922803045910431264055894727729589330678954449899277`25.", ",", 
       RowBox[{
       "-", "3.991663895674802930907037029437914140061543725603361729665`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.548538922803019072017304769778898366816308439930458404906`25.", ",", 
       RowBox[{
       "-", "3.991661471255921981797467128061127214821423147409505590729`25."}\
]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.642107621480445*^9, 3.642107632466319*^9}, {
   3.642107664153923*^9, 3.642107664425229*^9}, {3.642107697017123*^9, 
   3.642107697536088*^9}, {3.649016581793796*^9, 3.6490165869389*^9}, {
   3.6490203969625177`*^9, 3.6490203982564096`*^9}, {3.649176061314799*^9, 
   3.6491761188135633`*^9}, 3.649181768226944*^9}],

Cell["\<\
Obtained from multiplying each frequency in tabFirstQNMMultiplied with the \
corresponding rH=1/Sqrt[uH] :\
\>", "Text",
 CellChangeTimes->{{3.649018163350081*^9, 3.649018226508985*^9}, 
   3.649020058213475*^9, {3.649020096148531*^9, 3.6490201002103443`*^9}, 
   3.649020379441238*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabFirstQNMMultiplied", "=", "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "3.119451591165900873325030189458108541047953815867539181996`25.", ",", 
       RowBox[{
       "-", "2.746675744340605068091506691198077384198124761804477428831`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.119081189858280309246143262252977196150480355231219038348`24.\
999947759349507", ",", 
       RowBox[{
       "-", "2.746853699299483631728915164427727666100584652420447266208`24.\
999947759349507"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.117969150987926637415982024641394255167752903723652351977`24.\
999790999615595", ",", 
       RowBox[{
       "-", "2.747389439137217841529611320013705006373223989523006546619`24.\
999790999615595"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.11611297337517022646241473263163979616615178408689196872`24.\
99952960694951", ",", 
       RowBox[{
       "-", "2.748288628928873509300136930282101007368274199227312599269`24.\
99952960694951"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.113508501455431928373561591930778473755548797827853942869`24.\
99916338992116", ",", 
       RowBox[{
       "-", "2.749560845964487971056096402066428959662104758019848004777`24.\
99916338992116"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.110149947991280399427117154054437491311186361981119844458`24.\
99869207695812", ",", 
       RowBox[{
       "-", "2.751219788420654390841566619141685016268615243505907383936`24.\
99869207695812"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.10602993247747057859434180244506256870340265092289385787`24.\
998115312682966", ",", 
       RowBox[{
       "-", "2.753283578657658560827766738240516364469287409482398247104`24.\
998115312682966"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.101139542811893031242788989366525165982832089844243899753`24.\
99743265306816", ",", 
       RowBox[{
       "-", "2.755775173037964183365906033412881439913954654747095818613`24.\
99743265306816"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.095468431506997340840060905775237314954899487899178661689`24.\
9966435592986", ",", 
       RowBox[{
       "-", "2.758722894664687002641711686810302795378116474324054933552`24.\
9966435592986"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.089004962882897850259741809135646658372829710800954686601`24.\
995747390198684", ",", 
       RowBox[{
       "-", "2.76216111085281590174691764038126153376567321566412217618`24.\
995747390198684"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.081736435058669155623304127113951877018414786431019312429`24.\
994743393040643", ",", 
       RowBox[{
       "-", "2.766131083759834090387682346769133062747814295952606554736`24.\
994743393040643"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.073649411256568853056038232219992477160371446371506243308`24.\
99363069250246", ",", 
       RowBox[{
       "-", "2.770682030738151931109926062220005296443689089025163847237`24.\
99363069250246"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.064730210653160762921594219359099885590419950046981504529`24.\
9924082774839", ",", 
       RowBox[{
       "-", "2.775872440954558410996417405415920143002176239483679505257`24.\
9924082774839"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.054965632374358342149186237494665274449760166881988326597`24.\
991074985414297", ",", 
       RowBox[{
       "-", "2.781771706893907278942273727010151890683517466866078285161`24.\
991074985414297"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.044344021336104802320090175043027744441103185714850148719`24.\
98962948359108", ",", 
       RowBox[{
       "-", "2.788462143477704293055578357877199907457131451074669993017`24.\
98962948359108"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.032856837944286259724222253096777765629264267844587690395`24.\
988070246966497", ",", 
       RowBox[{
       "-", "2.796041482879337969853304428267360044519332037498846566949`24.\
988070246966497"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.020500975466309986870807785788145260936963991052019620905`24.\
986395531642785", ",", 
       RowBox[{
       "-", "2.8046259471273622652891095489567858729553246435854080095`24.\
986395531642785"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.007282195584671318835273559033205324331309616391490001874`24.\
98460334312966", ",", 
       RowBox[{
       "-", "2.81435400670096737820250706353381046341156793511791571099`24.\
98460334312966"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.993220250385635881107121315443594071024422848480640218434`24.\
98269139814452", ",", 
       RowBox[{
       "-", "2.825390916265998810351406347448944594675948439167905630379`24.\
98269139814452"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.978356568889432119847332361924128952355022666843953377181`24.\
980657078368868", ",", 
       RowBox[{
       "-", "2.837934044269884668741450638256441741255096724589557536732`24.\
980657078368868"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.962765870215901551886465275300395427042990240465064041093`24.\
978497374075364", ",", 
       RowBox[{
       "-", "2.852218806100040774737121452618794838743550714985280929261`24.\
978497374075364"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.946573808356086501639530676802236421209757207760113303081`24.\
976208814852313", ",", 
       RowBox[{
       "-", "2.868524507161203508442924033356020870070279578877093918311`24.\
976208814852313"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.929983839602237504515155905635279599804704182750953548647`24.\
97378738369057", ",", 
       RowBox[{
       "-", "2.887178249469681040473338874592343901883961500749043995168`24.\
97378738369057"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.913317897352447878869051175550676849654897965621590659521`24.\
971228409330173", ",", 
       RowBox[{
       "-", "2.908552507223973808570277096437404806010707296717407427439`24.\
971228409330173"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.897076563698785305116126932982604114218827601809584678294`24.\
96852642978506", ",", 
       RowBox[{
       "-", "2.933046535825088588378272416039752943675599446123682485732`24.\
96852642978506"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.882022684893675468637653018107718769204591351395845525835`24.\
965675017043072", ",", 
       RowBox[{
       "-", "2.961030825655399658373680642692727096321067601536037974923`24.\
965675017043072"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.869279478181182960026683049510153087615656380538345130344`24.\
96266654853187", ",", 
       RowBox[{
       "-", "2.992714580752901811028840588490377936227664850878785994158`24.\
96266654853187"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.860388882509538590173603400733855031322085055418703346695`24.\
959491904129052", ",", 
       RowBox[{
       "-", "3.027874343829510822055102442588439643028206908896384306507`24.\
959491904129052"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.857166213832911281563304810672055428141712011010473660609`24.\
95614005666788", ",", 
       RowBox[{
       "-", "3.065404649721235667221816196574624946582410640825071578919`24.\
95614005666788"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.861054778960137015328699362118111325399255829579764970995`24.\
9525975061337", ",", 
       RowBox[{
       "-", "3.102862079077388848661146926014082383105581374423170607404`24.\
9525975061337"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.871893899080916964542538266065512712184086164807056030532`24.\
94884747755262", ",", 
       RowBox[{
       "-", "3.136655868864928931900534461473979688109059792240745269406`24.\
94884747755262"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.887012673029421704234636167519407408948248092047934789707`24.\
944868749029187", ",", 
       RowBox[{
       "-", "3.163562086702078829099519641024378863956742108909167765026`24.\
944868749029187"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.902072867613013469723228129884772024550423471028365120446`24.\
940633876612385", ",", 
       RowBox[{
       "-", "3.182701443083201791973723842689940851320889058711887195958`24.\
940633876612385"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.913223711015481030992427946002938896505589720944983669702`24.\
93610638537677", ",", 
       RowBox[{
       "-", "3.196051263979165483745119753378164841762916447069125688345`24.\
93610638537677"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.918741726094363861690099610183215558307907185404288362024`24.\
931236076643067", ",", 
       RowBox[{
       "-", "3.20733568391589140277170916606892737216979282659320821815`24.\
931236076643067"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.91966727023646314558508324541934704240311867520221400621`24.\
925950624403384", ",", 
       RowBox[{
       "-", "3.220366185015422227026913350811703550023023544584626221198`24.\
925950624403384"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.919443935021046333532339280264198440559224334064749729653`24.\
920139072849828", ",", 
       RowBox[{
       "-", "3.236862915118676404584989987496444508849312378264136056979`24.\
920139072849828"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.920825147391017817775254221847219160484172731953121979696`24.\
913614948349352", ",", 
       RowBox[{
       "-", "3.254769575448809097512258758236527279334333424239970470864`24.\
913614948349352"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.922648873747939840918938655477503028419800338891881797646`24.\
906015684691326", ",", 
       RowBox[{
       "-", "3.272118889412954420247205686511246564504219714418496312318`24.\
906015684691326"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.924370227418354553167048528841650067633105560161395791399`24.\
896409104142037", ",", 
       RowBox[{
       "-", "3.28955192779776343902694125367797333668307188595403830694`24.\
896409104142037"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.642105653013053*^9, 3.642105681940023*^9}, {
   3.642105721822567*^9, 3.642105729195263*^9}, {3.6490166269138107`*^9, 
   3.649016632124638*^9}, {3.6490200392991953`*^9, 3.649020040611497*^9}, 
   3.649020376427062*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"tabFirstQNMRescaled", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re \!\(\*OverscriptBox[\(\[Omega]\), \(~\)]\)\>\"", ",", 
      "\"\<Im \!\(\*OverscriptBox[\(\[Omega]\), \(~\)]\)\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.642105738943055*^9, 3.6421057744044523`*^9}, {
   3.642107647543509*^9, 3.642107678316375*^9}, 3.649016605647953*^9, {
   3.649018089549675*^9, 3.649018115028946*^9}, 3.649020441812771*^9, {
   3.649101018259746*^9, 3.649101036255476*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAABhosCaP0CEBcRvUhMfkFwOLBmzZD
9AhAI0kdEeX5BcA5xdJ8I/MIQDJMsTMC/AXAZ31wFkPxCECUE9CPjP8FwIBc
or2g7ghAYzg88YoEBsDtq1GxOusIQPe0mAwHCwbA2gxivQ7nCEDJ95WyDRMG
wKRVI0ca4ghAeGkHFa8cBsBZDaZfWtwIQAy5mCD/JwbAHFBl3svVCECpLcHu
FTUGwLE1z4drzghAtsWuVBBEBsDItsdENsYIQCJSQpUQVQbArFGRcim9CEBw
wOk9P2gGwMED9VVDswhAtiY+OMx9BsCnEqvBg6gIQOoJ0BzwlQbAzPHbB+2c
CECtuW7W7bAGwKsMmlqFkAhAjCkuqBTPBsD/IePRWIMIQCdXqKrC8AbAyOTy
anx1CEDnEHLUZxYHwK8HqYISZwhA2r7SmYlAB8BGMvKUUVgIQNk3GBbHbwfA
ZlDJeo5JCED/SVFu3aQHwEe7xwVMOwhA4RWJf6vgB8DEcG2yUi4IQLTkUoYy
JAjAVjmC69MjCED7OhxojnAIwGAbqp6bHQhAm0/EGtrGCMC9Xw4PTB4IQOpP
Bp7pJwnA9n6V3YYpCEBN/wLbtZMJwOd9LEyoQwhAzDDQeGEICsCq0QCLa3AI
QNWCmmMxgQrAcy8TazuwCEBHDZQb5vYKwNU/pfsh/ghAlZdQ7gNjC8AJmliM
hVEJQG8UCdhHxAvAOG4wYemiCUCcHPXPECAMwAUOii/H7wlAc7LnNUuADMC0
9dhMdDwKQFQZ4/kv8AzAd3l0aymUCkATQDkx83cNwA/37ABhAwtAOtT1kAca
DsCjEBF8lZMLQOSF6ke43w7AXS3wX2hjDEC8YAR77e4PwCEt8F9oYwxAvPqd
NezuD8C5AB6V
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{3.0144569774305836`, -3.9916638956748027`},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"Im \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(~\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"Re \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(~\\)]\\)\"", 
      TraditionalForm], None}},
  Method->{},
  PlotRange->{{3.0144569774305836`, 
   3.5485389228030457`}, {-3.9916638956748027`, -2.746675744340605}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.010681638907449243`, 0.010681638907449243`}, {
   0.024899763026683955`, 0.024899763026683955`}}]], "Output",
 CellChangeTimes->{3.6421077053961153`*^9, 3.649018082624352*^9, 
  3.6490181186581173`*^9, 3.649020840977874*^9, 3.6491010448636637`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"tabFirstQNMMultiplied", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Re \[Omega]\>\"", ",", "\"\<Im \[Omega]\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.642105738943055*^9, 3.6421057744044523`*^9}, 
   3.649016671214158*^9, 3.649018127718545*^9, 3.649020065087722*^9, 
   3.649020381320651*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJwVjn0s1HEcgI/tvt/v7yrLiHO5THrxdotqea0+ojovIda8xXaK7TIvaRHz
tjusNS+7cOZtLTdJYob1Jny81DTGMJnMJKtYWRzmten649mz57/HMjoxKEaf
x+NZ6/hvIrLnNGsMbl5Zt3Tc4mOdMX7+usogTtSYUKTr9qS4kYoVBhO99wLr
t/lofS1dM7TEYLqroTtrl4/yQvvjqQsMit27esz2+Njk2uurnmOQueeal61P
0EukcT4xxSBHnfroLSHIa6q7eHSEgbSm8sv4PoKTO5uruX0MFJmigBlDgsfM
f7hJXzFA28bfP4UE33RXJcTUM3hYKr/BWRKs7ajLmVAzWDWWhETYEgwqGL6s
ymUwZ3WhevcswdAa3zFVEgMrWWC+oQfBk76D3Gg4g9gNxfkP/gSLIq2SfTwZ
GIy47PlEEWwMCLuza8MgO1b5bjaRYDPr3lg00P1IVGxISfDjfvl9sZaCs0tW
YWwlwdb6qaqX4xRmsLbPpJ3g4Uut5V1tFHjzi6ahowTHxSveZY8p+Hsc3H6v
JZh8hkZVJVHYLNpaWBZSLJy0qEnzpyAb9pa89qLo1OOcfk5CQX7EWjSXQjFe
PbIgM6DgIVpfcmihKN4uGpKuEejsLw0xXqGY1aenMvpG4JaN2SkTF4YWDp3r
adMEfj3ImNXmMRSrxS1J8wTiTQrDG8YYyowcFZotAiXP3NmsKYe2t5vNKoUU
/ui90Gz5c/j3wMD2XScKGYPl9vYpHNpp69ykur/TApdgpYrDzUihZ1kYBb+2
+Oonzzlky/nK9AgKPdLm0IA+Dk2jduL4unYvDowWfufwE7UrmYqkYFtQ+rSf
E2CwoqSjTEbhqvOhRj+JAOWePU7mMRQGjOcreNcF+A+H6Rb/
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2.8571662138329113`, -3.2895519277977634`},
  Frame->True,
  FrameLabel->{{
     FormBox["\"Im \[Omega]\"", TraditionalForm], None}, {
     FormBox["\"Re \[Omega]\"", TraditionalForm], None}},
  Method->{},
  PlotRange->{{2.8571662138329113`, 
   3.119451591165901}, {-3.2895519277977634`, -2.746675744340605}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.005245707546659793, 0.005245707546659793}, {
   0.01085752366914317, 0.01085752366914317}}]], "Output",
 CellChangeTimes->{3.64210577673211*^9, 3.6490180852347507`*^9, 
  3.64901812829046*^9, 3.649020848610717*^9, 3.649101046306656*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 2",
  FontSlant->"Italic"],
 "\nLowest QNM of set 1 (frequency in units of (\[Pi]T))"
}], "Subsubsection",
 CellChangeTimes->{{3.5960679692381563`*^9, 3.422724900570256*^9}, {
   3.649023350446947*^9, 3.649023385166409*^9}, {3.649024266241194*^9, 
   3.649024266539431*^9}, {3.6490245085025187`*^9, 3.649024511021185*^9}, {
   3.649024551727319*^9, 3.6490245687741127`*^9}, 3.649100935910684*^9, {
   3.6491013343602667`*^9, 3.6491013365188103`*^9}}],

Cell["The momentum is vanishing in this example.", "Text",
 CellChangeTimes->{{3.649100943552956*^9, 3.649100967531067*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qnmRoutine", "[", 
  RowBox[{"3", ",", 
   RowBox[{"-", "3"}], ",", "0", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.593207507780916*^9, 3.5932075135163403`*^9}, {
  3.649023273916951*^9, 3.6490232768073807`*^9}, {3.649046313554693*^9, 
  3.64904632386686*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.119451591165900873325030215932750388098396209466181874908`25.", ",", 
   RowBox[{
   "-", "2.746675744340605068091503690568386095995644144539196504595`25."}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.649046349083107*^9, 3.6490474613180532`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tabQNMTemp", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ss", "=", "0"}], ",", 
   RowBox[{"ss", "<", "40"}], ",", 
   RowBox[{"ss", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qtTemp", "=", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ss", "/", "40"}], " ", "qPureExtremal"}], "\[Equal]", 
           RowBox[{"qPure", "[", 
            RowBox[{"qt", ",", "1"}], "]"}]}], ",", "qt"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", "wp"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"qnmRoutine", "[", 
     RowBox[{
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "0", ",", "qtTemp"}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"tabQNMTemp", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tabQNMTemp", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "*", 
        RowBox[{"2", "/", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"qtTemp", "^", "2"}]}], ")"}]}]}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.594259865116345*^9, 3.594259899659891*^9}, 
   3.594260008093615*^9, {3.5942617189889927`*^9, 3.594261736556614*^9}, {
   3.5942618441670027`*^9, 3.5942618881529093`*^9}, 3.594262038135795*^9, 
   3.594262102424436*^9, {3.594262158983461*^9, 3.5942621602309237`*^9}, {
   3.594264004279653*^9, 3.594264004582017*^9}, {3.594264322576624*^9, 
   3.5942643227455997`*^9}, {3.5960675059868383`*^9, 3.596067543804406*^9}, {
   3.596067699748925*^9, 3.596067729320526*^9}, 3.596067902696085*^9, {
   3.596150473294505*^9, 3.596150476500806*^9}, 3.596212323477344*^9, {
   3.604494466684046*^9, 3.422724614791676*^9}, {3.422724653920167*^9, 
   3.422724654250115*^9}, {3.422724741579997*^9, 3.422724762467669*^9}, {
   3.422724802819673*^9, 3.422724802904078*^9}, {3.422730980746655*^9, 
   3.422730986442477*^9}, 3.649015896560717*^9, 3.6490159888715878`*^9, {
   3.649023393362406*^9, 3.649023414290379*^9}, {3.649024609546423*^9, 
   3.649024611380653*^9}, 3.6490463520696373`*^9, {3.649047392614936*^9, 
   3.649047420689569*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabQNM1Ofqk0InPiT", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "3.119451591165900873325030215932750388098396209466181874908`25.", ",", 
       RowBox[{
       "-", "2.746675744340605068091503690568386095995644144539196504595`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.119644194559368067360955212527323568482772659486301745879`24.\
999895487269427", ",", 
       RowBox[{
       "-", "2.747349515679940267209429763463370937772477074462080850083`24.\
999895487269427"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1202234196283945586304846183980293714592738429634872305`24.\
999581495703183", ",", 
       RowBox[{
       "-", "2.749375781386254340245845716353666646675263309161410690248`24.\
999581495703183"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.121193546615161641653797151889215110906013257166969572698`24.\
99905665924318", ",", 
       RowBox[{
       "-", "2.752769493962718880070426604132194344259005051033959062168`24.\
99905665924318"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.122561829765565425509401594067290952165038222477286873968`24.\
99831868118439", ",", 
       RowBox[{
       "-", "2.757555902678021480243797873095889718019377031346214639455`24.\
99831868118439"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1243386849902827757505601571489279705771275546650428748`24.\
997364303694997", ",", 
       RowBox[{
       "-", "2.763771059149438259299166378754779590769214730778260316387`24.\
997364303694997"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.126537967032451586895214554081298200478875158110813732181`24.\
99618926398274", ",", 
       RowBox[{
       "-", "2.771462551815761760947043311183578563691181509008950320962`24.\
99618926398274"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.129177352181139749347388043681992137205550937252787250108`24.\
994788235880257", ",", 
       RowBox[{
       "-", "2.780690497840176114731614827629618867533526451714761769066`24.\
994788235880257"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.132278849675230027511566368340225901654339498390635164771`24.\
99315475517355", ",", 
       RowBox[{
       "-", "2.791528831992061393742163797285411311715702029816914879255`24.\
99315475517355"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.135869474409826087306166590552028126438272439119664152713`24.\
991281126465175", ",", 
       RowBox[{
       "-", "2.804066945506439913458439482999859624866618870913392795957`24.\
991281126465175"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.139982126540164695761101594049500529123647963870441859504`24.\
989158308717286", ",", 
       RowBox[{
       "-", "2.818411744710965342036543194216675550027267633237749855185`24.\
989158308717286"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.144656741784395429291045256215568489969348499172198787138`24.\
986775775819215", ",", 
       RowBox[{
       "-", "2.834690220489273549857288292217751785891038122643302263352`24.\
986775775819215"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.149941802237447231547120324003978245392394838728245148534`24.\
984121347516545", ",", 
       RowBox[{
       "-", "2.853052646868437239699756987827981853349470591103050840258`24.\
984121347516545"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.155896335288460607955105088089876773037292650921512947674`24.\
9811809847527", ",", 
       RowBox[{
       "-", "2.873676561975746305087224495506050010536870250089654954961`24.\
9811809847527"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.162592583963945098518733826161228594975370651570780109388`24.\
977938541811668", ",", 
       RowBox[{
       "-", "2.896771729417230323331123273414605975240582601598964327342`24.\
977938541811668"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.170119615457361424970735001745985152048389785587116758187`24.\
974375465475475", ",", 
       RowBox[{
       "-", "2.922586334973950956182091933409472250619029548747720156318`24.\
974375465475475"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.178588261342900926075772109586743630645461367771780353387`24.\
970470428531765", ",", 
       RowBox[{
       "-", "2.951414743913623478444258102331907143928427529960724828564`24.\
970470428531765"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.188137978133826543030971960696139046808088907407088032788`24.\
966198881112028", ",", 
       RowBox[{
       "-", "2.983607227100290893390361353357258173050210809980258343578`24.\
966198881112028"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.198946521118265676443861538766421779197300090909570322346`24.\
961532498116267", ",", 
       RowBox[{
       "-", "3.019582151104251933842117130535775482792656937572353692545`24.\
961532498116267"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.211243803428218299971558248535484873255383680714823468445`24.\
95643849380716", ",", 
       RowBox[{
       "-", "3.059841192083260682311476371595335526840628577234208783805`24.\
95643849380716"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.22533206992804325125271739324418965311182732081284523032`24.\
950878764675338", ",", 
       RowBox[{
       "-", "3.104988105285540162019047790951302460068971780310202843417`24.\
950878764675338"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.241615707368650974491345947062684296044703577109987272944`24.\
94480880758361", ",", 
       RowBox[{
       "-", "3.1557512908775422033128851517457219929423344486955838522`24.\
94480880758361"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.260645839193972564852026369915236511338666905783560713969`24.\
938176339979623", ",", 
       RowBox[{
       "-", "3.213009443568353423342198119876226428910476324614358680178`24.\
938176339979623"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.283187454986955963144783626772024005758231299404373595977`24.\
930919519456495", ",", 
       RowBox[{
       "-", "3.277817059568679383114081194004593309260599355508461849628`24.\
930919519456495"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.310319800779284700780988198174264538257029067878598286276`24.\
922964616042464", ",", 
       RowBox[{
       "-", "3.351420582324097497011162331229894202899666348196272556437`24.\
922964616042464"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.343581495360015038752626330421834359611129398736439709225`24.\
91422292391174", ",", 
       RowBox[{
       "-", "3.4352428687483532976247629176419403892184892633432700918`24.\
91422292391174"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.385160631459193481422159341606470567725864297544571061283`24.\
904586595498436", ",", 
       RowBox[{
       "-", "3.530788707407647596085902106128467696802745937582406738878`24.\
904586595498436"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.438079790008159932264298203202058381637976643649149155308`24.\
89392291542834", ",", 
       RowBox[{
       "-", "3.639391011431727921039018347158192322892772272501045081982`24.\
89392291542834"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.506189005039212953795257746851676709256567780516682688436`24.\
882066259423915", ",", 
       RowBox[{
       "-", "3.761730076049827964202643900936138234609676776734812445271`24.\
882066259423915"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.593584826771557403526572287766108741249694626579516954756`24.\
868806520281705", ",", 
       RowBox[{
       "-", "3.897303249464525892315022511624208270401035905390076040072`24.\
868806520281705"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.70326099760779293957587309168217249536800136087935194451`24.\
853871964321762", ",", 
       RowBox[{
       "-", "4.044667299792119884710199337725375729275059336734411908059`24.\
853871964321762"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.836043450330778282221849222105001325905330157367691173729`24.\
83690296741988", ",", 
       RowBox[{
       "-", "4.203501334018773478897356145798848657337060423712356914176`24.\
83690296741988"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.991791644309144274531459158420892810844055937763388919664`24.\
817410125771126", ",", 
       RowBox[{
       "-", "4.377795322996117222562748165562113390956519145552729056016`24.\
817410125771126"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.172861580113173166843863205890732598050508675135059442683`24.\
794704094324366", ",", 
       RowBox[{
       "-", "4.577979877447157357067284895492056169413237318932054851024`24.\
794704094324366"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.388127243326231050148043744580847815100429951120850556946`24.\
76777069553655", ",", 
       RowBox[{
       "-", "4.822008390552836856466199822021107902617508590047994027707`24.\
76777069553655"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.657969932590559120646366360676036889540184371008458613124`24.\
735030578436696", ",", 
       RowBox[{
       "-", "5.137698057120846536908527724222370265206361521990820763561`24.\
735030578436696"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.023102080686825243972117209236903670469515488563162936029`24.\
693826047644233", ",", 
       RowBox[{
       "-", "5.569243049606100385467342717759687902933191593280808616392`24.\
693826047644233"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.563611807115692484637920211406882182235957027864079208284`24.\
639152176308542", ",", 
       RowBox[{
       "-", "6.199711905241182237086898041530829431964880688164791346546`24.\
639152176308542"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.473602476408029725664829134230046319833290407581712284762`24.\
55971903399547", ",", 
       RowBox[{
       "-", "7.24767081529070561654019245899633470260438370984225668169`24.\
55971903399547"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.530633011002130909435874912478014103646449386003189426366`24.\
419306567315804", ",", 
       RowBox[{
       "-", "9.595898632660648811027516270820364941121104349629684576429`24.\
419306567315804"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6145257156697683`*^9, 3.614525721186571*^9}, {
   3.649024624964017*^9, 3.649024645755766*^9}, 3.649075924505773*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"tabQNM1Ofqk0InPiT", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re \[Omega]/(\[Pi]T)\>\"", ",", "\"\<Im \[Omega]/(\[Pi]T)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<k=0\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.422725135770835*^9, 3.422725142834796*^9}, {
  3.4227251804073677`*^9, 3.4227252014051123`*^9}, {3.422725270611951*^9, 
  3.4227252767397738`*^9}, {3.649046405586486*^9, 3.6490464157714*^9}, {
  3.649100804659687*^9, 3.64910081761882*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJwBkQJu/SFib1JlAgAAACgAAAACAAAABhosCaP0CEBcRvUhMfkFwFtP9gMI
9QhA2jYEYpL6BcBOIzyyN/YIQE2/y7q4/gXAQ5Z5UjT4CECF+C8DrAUGwO+l
VLIB+whAoSYXeHkPBsCLSc1Hpf4IQMpsRQA0HAbAidpwViYDCUBmGfGO9CsG
wNQDuCKOCAlAECzkqNo+BsD+dao26A4JQNL5eRENVQbAV+sovEIWCUBM9ZWm
um4GwMgd/PKuHglAM5HxdBuMBsAR4TjLQSgJQPVW+hByrQbAGk4HsBQzCUCH
hyBEDdMGwKEK7ZNGPwlAir0nI0r9BsAHlDVX/UwJQE2YDqiWLAfANGFGrGdc
CUDTmMPxdGEHwI1Wr66/bQlAb1RQVX+cB8BGw/l7ToEJQDoKRHdt3gfA79gO
RnGXCUDvn9SvGigIwKGnWZegsAlALpzXBI56CMC/pXjmes0JQPtc9QAE1wjA
PslKN9TuCUDWB2WI+j4JwKdpWXzNFQpAAeyOSz60CcCbc87I90MKQGjyiCb4
OArApS+d8oh7CkBEySGYtc8KwAWosKenvwpAL7v4nGB7C8Bwl94YzxQLQDY3
WyYOPwzAH/0Y+i+BC0AjpdsIeR0NwNXnMdKsDAxA3Bso8AUYDsDXFdNmqb8M
QHtbeFOtLQ/A8jhKTUegDUArO79DvS0QwEKlaYw3sA5ARzZZp2LQEMDdByZ1
MO8PQHtm88bcghHAqkhFoAKxEEDKhv302U8SwFgXYzpxjRFAHtlJkbxJE8A+
6bjewqESQCM6MLgAjRTA7xNkEqgXFEBQImam50YWwDHOHHQjQRZA6ocWR4HM
GMCN6C0M+OQZQJJjD2ud/RzARN1IIa8PIUBoBCagGTEjwDsTEac=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{3.119451591165901, -7.27391394685763},
  Frame->True,
  FrameLabel->{{
     FormBox["\"Im \[Omega]/(\[Pi]T)\"", TraditionalForm], None}, {
     FormBox["\"Re \[Omega]/(\[Pi]T)\"", TraditionalForm], None}},
  Method->{},
  PlotLabel->FormBox["\"k=0\"", TraditionalForm],
  PlotRange->{{3.119451591165901, 
   5.289672160224184}, {-7.27391394685763, -2.746675744340605}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.04340441138116566, 0.04340441138116566}, {
   0.0905447640503405, 0.0905447640503405}}]], "Output",
 CellChangeTimes->{3.4227365042940273`*^9, 3.649075926893304*^9, 
  3.649100826398217*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 3",
  FontSlant->"Italic"],
 "\nMomentum k=1/2; lowest QNM of set 1 (frequency in units of mass density)"
}], "Subsubsection",
 CellChangeTimes->{{3.5960679692381563`*^9, 3.422724900570256*^9}, {
  3.649023350446947*^9, 3.649023385166409*^9}, {3.649024266241194*^9, 
  3.649024266539431*^9}, {3.6490245085025187`*^9, 3.649024511021185*^9}, {
  3.649101339039164*^9, 3.649101340879938*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qnmRoutine", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.593207507780916*^9, 3.5932075135163403`*^9}, {
  3.649023273916951*^9, 3.6490232768073807`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.177974084931756727935135344230456775595900706376929201045`25.", ",", 
   RowBox[{
   "-", "2.729083908524977676497205855166689267871695854764012124544`25."}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.422734185086063*^9, 3.6490233817480583`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tabQNMTemp", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ss", "=", "0"}], ",", 
   RowBox[{"ss", "<", "41"}], ",", 
   RowBox[{"ss", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qtTemp", "=", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ss", "/", "40"}], " ", "qPureExtremal"}], "\[Equal]", 
           RowBox[{"qPure", "[", 
            RowBox[{"qt", ",", "1"}], "]"}]}], ",", "qt"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", "wp"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"qnmRoutine", "[", 
     RowBox[{
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"1", "/", "2"}], ",", "qtTemp"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"tabQNMTemp", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tabQNMTemp", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"uHt", "[", 
          RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.594259865116345*^9, 3.594259899659891*^9}, 
   3.594260008093615*^9, {3.5942617189889927`*^9, 3.594261736556614*^9}, {
   3.5942618441670027`*^9, 3.5942618881529093`*^9}, 3.594262038135795*^9, 
   3.594262102424436*^9, {3.594262158983461*^9, 3.5942621602309237`*^9}, {
   3.594264004279653*^9, 3.594264004582017*^9}, {3.594264322576624*^9, 
   3.5942643227455997`*^9}, {3.5960675059868383`*^9, 3.596067543804406*^9}, {
   3.596067699748925*^9, 3.596067729320526*^9}, 3.596067902696085*^9, {
   3.596150473294505*^9, 3.596150476500806*^9}, 3.596212323477344*^9, {
   3.604494466684046*^9, 3.422724614791676*^9}, {3.422724653920167*^9, 
   3.422724654250115*^9}, {3.422724741579997*^9, 3.422724762467669*^9}, {
   3.422724802819673*^9, 3.422724802904078*^9}, {3.422730980746655*^9, 
   3.422730986442477*^9}, 3.649015896560717*^9, 3.6490159888715878`*^9, {
   3.649023393362406*^9, 3.649023414290379*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabQNM1Ofqkhalf", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "3.1779740849317568442898050986883267329272633723562474321667`25.", ",", 
       RowBox[{
       "-", "2.7290839085249779484396628719433869058733985424055589555626`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1776075922226374365744217227874418651947677598277519975156`24.\
999947759349507", ",", 
       RowBox[{
       "-", "2.7292542790988116168656511637437520778680334171623447634317`24.\
999947759349507"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1765073068005178500059130845554297930590208269311614774433`24.\
999790999615595", ",", 
       RowBox[{
       "-", "2.7297671616939232270917931336947944964130778776787908456028`24.\
999790999615595"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1746708103038599697342763231396160766009139512683424389386`24.\
999529606949512", ",", 
       RowBox[{
       "-", "2.730627905959479458821987122675151960828097077804005378137`24.\
999529606949505"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1720940846693427311997606264490563214637593530568231022014`24.\
99916338992116", ",", 
       RowBox[{
       "-", "2.7318455527646899537276798321117702468477236187407521203685`24.\
99916338992116"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1687715338229455562553710389892927836508027956999629266005`24.\
998692076958115", ",", 
       RowBox[{
       "-", "2.7334330262093311928396271698869515924214028019366399148884`24.\
998692076958122"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1646960201619200016910308114916739914864676589548122995745`24.\
998115312682962", ",", 
       RowBox[{
       "-", "2.7354074123588304797532033768283479958658302490038077480645`24.\
99811531268297"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1598589228093249439223460545468497669131832554026836254729`24.\
99743265306816", ",", 
       RowBox[{
       "-", "2.7377903352477349538690167829589015163368259152856163538056`24.\
99743265306816"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1542502279954174668033693185858621356358115433756265071768`24.\
996643559298597", ",", 
       RowBox[{
       "-", "2.7406084446345202673264402469137478531577237299227754843144`24.\
996643559298604"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1478586665962791389839271896456601988384751380867526518004`24.\
995747390198677", ",", 
       RowBox[{
       "-", "2.7438940346848517319490907663777876450735299078730996250865`24.\
995747390198684"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1406719204893255110437043952594025644984921987691497365294`24.\
99474339304064", ",", 
       RowBox[{
       "-", "2.7476858184354931021931391220679408217794131085009924929517`24.\
99474339304064"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1326769289326536482829762593851483501487096701043283195887`24.\
99363069250246", ",", 
       RowBox[{
       "-", "2.7520298897874382321664961459564919008243315052215169418588`24.\
99363069250246"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1238603400969255323684801542941633524320012753100632074156`24.\
9924082774839", ",", 
       RowBox[{
       "-", "2.7569809131150811492351922231008025035174135222480943266395`24.\
9924082774839"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1142091734009652553249861594216047551868340726198524909353`24.\
991074985414297", ",", 
       RowBox[{
       "-", "2.7626035904733215523022816746643940547333693522450143519406`24.\
991074985414297"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1037117888642383342954932680590452112173742045380082527117`24.\
98962948359108", ",", 
       RowBox[{
       "-", "2.7689744676519972744992447299006858597901946921743145948232`24.\
98962948359108"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.0923593056475804430418792509414483755851276739831241101954`24.\
9880702469665", ",", 
       RowBox[{
       "-", "2.7761841520643746493695174575041972463850135468815867266431`24.\
9880702469665"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.080147681702155557798969418849771302570788754632564027274`24.\
986395531642778", ",", 
       RowBox[{
       "-", "2.7843400251569082441504725417671208473120680953674360276237`24.\
986395531642785"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.0670807731653975710164762583274871878717441108161582591145`24.\
984603343129656", ",", 
       RowBox[{
       "-", "2.7935695337210635835935171662038872399628499174665959075021`24.\
984603343129656"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.053174856419066781543701490425757142518301557616930439398`24.\
982691398144524", ",", 
       RowBox[{
       "-", "2.8040241248460063889645940519231611485698833887440642047243`24.\
982691398144514"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.0384653491264211243923594905119996110281649238092577683751`24.\
98065707836887", ",", 
       RowBox[{
       "-", "2.8158838194138085956156402447121849739738610306010660172273`24.\
98065707836887"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.0230168552984994179932177970756365676521305302492511064995`24.\
978497374075367", ",", 
       RowBox[{
       "-", "2.8293622374582897810676278456199383531005537271968818816858`24.\
97849737407536"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.0069382436868827804796681076184197769635263010698277228135`24.\
976208814852313", ",", 
       RowBox[{
       "-", "2.8447114652989972742178218334733892108107168969481056398799`24.\
976208814852313"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.990405301678892447188680806820933970199525343441442254954`24.\
973787383690567", ",", 
       RowBox[{
       "-", "2.8622252170191922650344665526593320862978584790529516392549`24.\
973787383690574"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9736945410555308094203057240714747796267140605091148615589`24.\
971228409330177", ",", 
       RowBox[{
       "-", "2.8822367346408320422343300851101496459916469567707185905717`24.\
971228409330177"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9572324989727113642020558117838364080918679227664700816782`24.\
96852642978506", ",", 
       RowBox[{
       "-", "2.9051037106434169264410803192506068008128520998112521201114`24.\
96852642978506"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9416635223209070467039631765312568501740511477367033621385`24.\
965675017043072", ",", 
       RowBox[{
       "-", "2.9311643711109843211208795653742747726658989230668974037081`24.\
965675017043072"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9279298007054012908294560699396778354860553917004960286391`24.\
962666548531868", ",", 
       RowBox[{
       "-", "2.9606348172857316817940602927275422583985831685777510459027`24.\
962666548531868"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9173260075919109826229362888334223133378341991000127624585`24.\
95949190412906", ",", 
       RowBox[{
       "-", "2.9934011954241346466721527287813382224770550522571875184165`24.\
959491904129052"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9114146192579246236676658366446053469979967590240847283012`24.\
956140056667884", ",", 
       RowBox[{
       "-", "3.028670492869894121771529281571259435927755943405744981453`24.\
956140056667884"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9115824010606015670117377380488954031559315781307123760496`24.\
952597506133703", ",", 
       RowBox[{
       "-", "3.0645736415004726295701843399167346538626458079843049325657`24.\
952597506133692"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9180978629980680168372977372802716012950131739275596691369`24.\
948847477552622", ",", 
       RowBox[{
       "-", "3.0981565476351360253331991929105657667232156286085083543866`24.\
948847477552615"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9291787888796348731531055854269546909336332802379874562492`24.\
944868749029187", ",", 
       RowBox[{
       "-", "3.1263778806898112474926356958614513399672546313075055185424`24.\
94486874902918"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9412523009122974677221982111798298261020340254976329938121`24.\
940633876612385", ",", 
       RowBox[{
       "-", "3.1478282859299571855806008947952554269405730615821841562642`24.\
940633876612385"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9506213154015285324333574087246390156407912821141938952947`24.\
936106385376775", ",", 
       RowBox[{
       "-", "3.1636561641593338382201081332517370540501417340740034451496`24.\
936106385376767"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9551998659432056047263158260936498611026188648879821609693`24.\
93123607664307", ",", 
       RowBox[{
       "-", "3.176965451332064081091973998769785780050272933970710398531`24.\
931236076643064"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9554344450389149725873078172552175286254910029556119241588`24.\
925950624403384", ",", 
       RowBox[{
       "-", "3.1913302581722200931078232743742381946179497576002135676542`24.\
925950624403384"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9541755149185609427298176489885051607035364282783250421946`24.\
92013907284983", ",", 
       RowBox[{
       "-", "3.2086942386707597157095888223725189125018375828689927379366`24.\
92013907284983"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9540370272103950176601671569768211304163147869767946966609`24.\
913614948349355", ",", 
       RowBox[{
       "-", "3.2275950447935455667260621567298339436516574206643471663924`24.\
913614948349355"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9541672294987817230036377587045825789032267927653946320857`24.\
906015684691326", ",", 
       RowBox[{
       "-", "3.2462452196328379830801887979045792322350426432577591738779`24.\
906015684691326"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9538057157191482044168004762949408759341578661670397334947`24.\
89640910414204", ",", 
       RowBox[{
       "-", "3.2652933113737372257710814085363506486149105917657909612129`24.\
896409104142034"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7234464060120030578336908160716705702472677962746131270656`24.\
875061263896775", ",", 
       RowBox[{
       "-", "3.0106419275008882357961197288816388752500364048315443033772`24.\
875061263896765"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6145257156697683`*^9, 3.614525721186571*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"tabQNM1Ofqkhalf", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Re\[Omega]\>\"", ",", "\"\<Im\[Omega]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<k=1/2\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.422725135770835*^9, 3.422725142834796*^9}, {
  3.4227251804073677`*^9, 3.4227252014051123`*^9}, {3.422725270611951*^9, 
  3.4227252767397738`*^9}}],

Cell[BoxData[
 GraphicsBox[
  {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAFYpSrX1sCUCyPLnxKdUFwLTwgIe9
awlAYpR5RIPVBcDDtLGpfGkJQHVcaSqQ1gXAM5FOz7llCUCfII1xU9gFwEfr
C91yYAlAcsdW19HaBcBaH9LjpFkJQMwAayIS3gXAsQOjJUxRCUCNiQpIHeIF
wMqEax1kRwlAGo2Jnv7mBcB8ICWL5zsJQAbGxh7E7AXAg7BLhtAuCUCVSTW3
fvMFwMG8j5kYIAlAUujOs0L7BcCAmPXruA8JQCMDMj8oBAbA4OZvfar9CEA1
NEwCTA4GwGBIxX/m6QhAJylH6c8ZBsBwDavYZtQIQNgx8BXcJgbAqeYp4Ca9
CEDhUWYJoDUGwHoWvnckpAhAIfEnEFRGBsB5fPekYYkIQLR40/s6WQbAqlBq
8OZsCEDaREszpG4GwLU3xOvGTghAN76NGO6GBsBNHAZ2Iy8IQK1dM6uIogbA
kdBNozUOCECbH7AV+MEGwIT3Y51Z7AdATBKnVdblBsCTBBFdIMoHQMvlFCLS
DgfAmAwug2moB0AhnaUDpz0HwL2igeKGiAdACPpITgZzB8CkG5h1ZmwHQBUh
nU5hrwfAIgWTBK9WB0BRO3FTfPIHwP54dr+TSgdAJORpmLc6CMDGUMG260oH
QN5scy8/hAjAYtVAsUNYB0By2c9MBskIwNb/8kn1bgdAFQEEaNICCcDin01J
r4cHQHfxq5jALgnAkz0kWd+aB0A+04b2Kk8JwAz1ytM/pAdA3PHP3GxqCcD5
T3fQuqQHQOytjCjYhwnA4cC5xSaiB0Dhoo/iZ6sJwGtVOCreoQdAoPXQWR3S
CcDG5axtIqIHQHz06GlP+AnATwMe5GShB0D8lIEZUh8KwKPX8USeyQVAaKlU
b8sVCMBKASVI
    "]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  Frame->True,
  FrameLabel->{
    FormBox["\"Re\[Omega]\"", TraditionalForm], 
    FormBox["\"Im\[Omega]\"", TraditionalForm]},
  PlotLabel->FormBox["\"k=1/2\"", TraditionalForm],
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.4227365042940273`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 4",
  FontSlant->"Italic"],
 "\nFollowing the second QNM of set 1 along a charge trajectory (frequency in \
units of mass density)"
}], "Subsubsection",
 CellChangeTimes->{{3.591421352141337*^9, 3.5914213953842077`*^9}, {
   3.593133289488332*^9, 3.422724344841598*^9}, {3.422734191706381*^9, 
   3.4227341963941298`*^9}, 3.64902353923741*^9, {3.649024260073186*^9, 
   3.649024260321619*^9}, {3.649024514797359*^9, 3.649024516485939*^9}, {
   3.649101343712036*^9, 3.6491013452876873`*^9}}],

Cell["Zero momentum", "Text",
 CellChangeTimes->{{3.5960679692381563`*^9, 3.596067979506074*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qnmRoutine", "[", 
  RowBox[{"5", ",", 
   RowBox[{"-", "5"}], ",", "0", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.593207507780916*^9, 3.422734230636916*^9}, {
  3.649023553888035*^9, 3.649023554158133*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5.169520975761926874725121904685249609608913102591904985415`25.", ",", 
   RowBox[{
   "-", "4.763570116921526917429108418583135030814866682593961514752`25."}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.422736692090756*^9, 3.649023580690166*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tabQNMTemp", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ss", "=", "0"}], ",", 
   RowBox[{"ss", "<", "39"}], ",", 
   RowBox[{"ss", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qtTemp", "=", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ss", "/", "40"}], " ", "qPureExtremal"}], "\[Equal]", 
           RowBox[{"qPure", "[", 
            RowBox[{"qt", ",", "1"}], "]"}]}], ",", "qt"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", "wp"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Tt", "[", 
      RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\[Mu]t", "[", 
      RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"qnmRoutine", "[", 
     RowBox[{
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "0", ",", "qtTemp"}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"tabQNMTemp", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tabQNMTemp", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"uHt", "[", 
          RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.594259865116345*^9, 3.594259899659891*^9}, 
   3.594260008093615*^9, {3.5942617189889927`*^9, 3.594261736556614*^9}, {
   3.5942618441670027`*^9, 3.5942618881529093`*^9}, 3.594262038135795*^9, 
   3.594262102424436*^9, {3.594262158983461*^9, 3.5942621602309237`*^9}, {
   3.594264004279653*^9, 3.594264004582017*^9}, {3.594264322576624*^9, 
   3.5942643227455997`*^9}, {3.5960675059868383`*^9, 3.596067543804406*^9}, {
   3.596067699748925*^9, 3.596067729320526*^9}, 3.596067902696085*^9, {
   3.596150473294505*^9, 3.596150476500806*^9}, 3.596212323477344*^9, {
   3.604494466684046*^9, 3.422724614791676*^9}, {3.422724653920167*^9, 
   3.422724654250115*^9}, {3.422724741579997*^9, 3.422724762467669*^9}, {
   3.422724802819673*^9, 3.422724802904078*^9}, {3.422730927381588*^9, 
   3.422730943693334*^9}, 3.649015901133027*^9, 3.649015991271874*^9, {
   3.6490235613868237`*^9, 3.649023577372128*^9}, {3.6490236092199287`*^9, 
   3.6490236276912413`*^9}, {3.649182682338167*^9, 3.649182682728702*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabQNM2Ofqkzero", "=", "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "5.1695209757618614414618326841224594585591672523509365312569`25.", ",", 
       RowBox[{
       "-", "4.7635701169215653002553552329746205432507706745979163824905`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.1688204569459255607337177890427155878341037500710592506645`24.\
999947759349507", ",", 
       RowBox[{
       "-", "4.7639556670559642934323423074808178263158946682795639595729`24.\
999947759349507"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.1667174474258834017357141844200019935397143595096080841554`24.\
999790999615588", ",", 
       RowBox[{
       "-", "4.7651172295670393162942773937273167013385875045029102482641`24.\
999790999615595"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.1632076253919686705663024826169143415890160054440170573235`24.\
999529606949505", ",", 
       RowBox[{
       "-", "4.7670696693850627053260410623666718277355709087613059528335`24.\
999529606949505"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.1582839179397587325524511895803169366443858173874709153286`24.\
99916338992116", ",", 
       RowBox[{
       "-", "4.7698381957380749262811207902811659264572032582605787667906`24.\
99916338992116"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.1519367159735845155098295288840860655852122323579696952483`24.\
998692076958122", ",", 
       RowBox[{
       "-", "4.7734590337540884437373596640002267640982564526620815170419`24.\
998692076958115"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.1441542174046732651195835656980662348206907814861244414362`24.\
998115312682962", ",", 
       RowBox[{
       "-", "4.7779804059191651686294348055967878531692515282057366312514`24.\
99811531268297"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.1349229481671359557924680248609918314320190520744895189171`24.\
99743265306816", ",", 
       RowBox[{
       "-", "4.7834638670019312235902996718330437801086597849667584405198`24.\
99743265306816"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.1242285364208511751317987621947832355440724376903148704748`24.\
996643559298597", ",", 
       RowBox[{
       "-", "4.7899860517781511269496892820156793065050569487547131626532`24.\
996643559298604"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.1120568527519295219397982584768942264357170011669507290791`24.\
995747390198684", ",", 
       RowBox[{
       "-", "4.7976409125839264199233266056634945515679672150321903259109`24.\
995747390198684"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.0983956846693359320264675059170134525298963995172464315347`24.\
99474339304064", ",", 
       RowBox[{
       "-", "4.8065425427955741517314644262798486052118480997677495169026`24.\
99474339304064"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.08323719722164889736859760460208725950950399674313546521`24.\
99363069250246", ",", 
       RowBox[{
       "-", "4.8168287005312292416468021307544170329270929276244727377239`24.\
99363069250246"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.066581558720217021755195793834852800568489101292400176367`24.\
9924082774839", ",", 
       RowBox[{
       "-", "4.8286651583459155040846347846631257816987508582116566167954`24.\
9924082774839"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.0484423056886060730771878906619797072634386600373743254777`24.\
991074985414297", ",", 
       RowBox[{
       "-", "4.8422509959044001297873652688682491977491629492707793793782`24.\
991074985414297"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.0288543217273219681029487729589267293610824249416155623665`24.\
98962948359108", ",", 
       RowBox[{
       "-", "4.8578248937483428793736024718355559824533546837203551840288`24.\
98962948359108"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.0078857666354628590566297316412082083416881935557331646407`24.\
98807024696649", ",", 
       RowBox[{
       "-", "4.8756723132990897166561679442397204124916963824177203320486`24.\
98807024696649"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.9856559906056264206489204624699778191238554178282510544092`24.\
986395531642785", ",", 
       RowBox[{
       "-", "4.8961330255828799346828025851643165982299655844649937176096`24.\
986395531642785"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.9623624837166180528118543416728253389762167336851803922365`24.\
984603343129663", ",", 
       RowBox[{
       "-", "4.9196074952675810245564623284564070233693841844046450182669`24.\
984603343129656"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.9383212471211909631261497147002220556051259675291142486203`24.\
982691398144514", ",", 
       RowBox[{
       "-", "4.9465585559930654127106137707172541263384196729380237861785`24.\
982691398144524"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.9140262693675536077200903933733618709846177234519676385132`24.\
980657078368864", ",", 
       RowBox[{
       "-", "4.9775004855967435908837428092625888503210901848598875825358`24.\
980657078368864"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8902334437751340126809860735074412711369189569733214923683`24.\
97849737407536", ",", 
       RowBox[{
       "-", "5.012958985085942483866634068150699686671348732565795768014`24.\
978497374075367"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8680670578023586806503676213018577036455309103279519436045`24.\
976208814852313", ",", 
       RowBox[{
       "-", "5.0533700719776569779970059637117432068002063163747615359458`24.\
976208814852313"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8491191611620299568027128597254207821676916067976087758997`24.\
973787383690567", ",", 
       RowBox[{
       "-", "5.0988643239662593664748715922161070225100869503857903232516`24.\
973787383690567"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8354376276765349141154189712527197990260801263931393945002`24.\
97122840933017", ",", 
       RowBox[{
       "-", "5.1488768805400579605572750948130698659959732172175004518831`24.\
971228409330177"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8291686080541964993650270814617463814320288946054649544798`24.\
96852642978506", ",", 
       RowBox[{
       "-", "5.2016175081940734244772432188736752551388128435638585660447`24.\
96852642978506"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8315881591442113863040047675115817517813538177304630826785`24.\
965675017043072", ",", 
       RowBox[{
       "-", "5.2537711296313510898737016969380886818041017742324081196493`24.\
965675017043072"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8417865268053855495795817083364124808995558891767385848731`24.\
962666548531868", ",", 
       RowBox[{
       "-", "5.301202315589320155192201409532069674020043004668396821842`24.\
962666548531868"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8562885059715782799546774686704507266730141768745592141208`24.\
959491904129052", ",", 
       RowBox[{
       "-", "5.3408718034734494081768734871962217231282221348476131227791`24.\
95949190412906"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8705304947575572175106631641038375173378876525642245081987`24.\
956140056667884", ",", 
       RowBox[{
       "-", "5.3724686398335818961935506974108432477967502488799206921098`24.\
956140056667884"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8809651057376939102284561938796827885800856982714044692702`24.\
952597506133703", ",", 
       RowBox[{
       "-", "5.3982366827473904796816613593415068998922554172601786651045`24.\
952597506133692"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8861333612455701118350027323794104145655796899242260155156`24.\
948847477552615", ",", 
       RowBox[{
       "-", "5.4215820482979651038176038559967187429798772347094166552781`24.\
948847477552615"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8866476534383899544300196510470335870382404675327735176836`24.\
944868749029187", ",", 
       RowBox[{
       "-", "5.4457161397016846229740247880640158481927427913852043095996`24.\
944868749029187"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8846541545447232444618188300003518177630310134428532179672`24.\
940633876612385", ",", 
       RowBox[{
       "-", "5.4726329921171530574763285610831848707181614287172148401522`24.\
940633876612385"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8827623872664412459180084901378124712502074811156684507335`24.\
936106385376775", ",", 
       RowBox[{
       "-", "5.5023672039699310906383300159560734782225643578185570964392`24.\
936106385376775"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8823651259114077923238651028852138984307673511710118144706`24.\
931236076643064", ",", 
       RowBox[{
       "-", "5.5332433511109883700880909031008312646982199586023180705315`24.\
931236076643064"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8828599692070939844110585452524925688511111636712559670561`24.\
925950624403384", ",", 
       RowBox[{
       "-", "5.5638174890481114481482421865539876122339645287577147846634`24.\
925950624403384"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.883391972831648840523727185568396747081437315876718537754`24.\
92013907284983", ",", 
       RowBox[{
       "-", "5.5942441478840554797153906774340545338211065941812413870792`24.\
92013907284983"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8840937084897672651251329126259984297627204588869001263837`24.\
913614948349355", ",", 
       RowBox[{
       "-", "5.6248421679185279346091654233287104982096376543172578256732`24.\
913614948349345"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8850477256927845145397961902891675425045367273641664327818`24.\
906015684691326", ",", 
       RowBox[{
       "-", "5.6555507276933431873012125823427203345676504368410005269259`24.\
906015684691326"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.422725080372582*^9, 3.422725112398118*^9}, {
  3.422734299609304*^9, 3.422734299760133*^9}, {3.614574400632184*^9, 
  3.614574410020402*^9}, {3.6491825737556925`*^9, 3.6491825988639936`*^9}, {
  3.64918264279565*^9, 3.6491826461349616`*^9}, {3.6491826944112573`*^9, 
  3.649182698998914*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"tabQNM2Ofqkzero", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Re\[Omega]\>\"", ",", "\"\<Im\[Omega]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<k=0\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.422725135770835*^9, 3.422725142834796*^9}, {
  3.4227251804073677`*^9, 3.4227252014051123`*^9}, {3.422734311594727*^9, 
  3.4227343118978767`*^9}, {3.649182619386693*^9, 3.6491826225179014`*^9}, {
  3.6491827095899353`*^9, 3.649182709777301*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.019444444444444445`], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwVzX0s1HEcB3CxInnIPt/fVY5ubmulxVjSbqSPRlEtz895nBOjKxLy0KHl
6ZjNYxhRYdORjYWZ8ynqyPSwiqxbKueYao1ko0zXH++99/rn/baKueIr1tXR
0Tmozf++VMRfrOlkeLjAym/eGEhviXOflTNsFK/FnjUBqkjP2+jrYPg5xlyd
aQrUtztQI2hnKDcSPM40A3on/G7D3WN4tVmZ5s2ARPL489UNDA0Zv3X7XqCy
gGfWjZUMTeNd59ssgIIkyhPWJQzVWftC3YRAHi2rI8ekDAcG881XDgF9S9lj
MJzCsHTrtnLMDqhjrmnqSSzDHeWvPTUiIMoftnIOYLipOqKQuAH5fBldtXFj
2NOfUFfmDdTQY66qt2d4fLB4V3oEkOAh/ZVZav+jrNoSJECZjtMOYMBQUmjr
0p0L9F7/7aTXMuDH9cD5+9VArtM7y67PAMp9A2o6O4EsLNY8pglweTWu9fQ4
UNSN+ty1dkDRzIG534tA/mf4YXXlgF1Fo/vdjRlt/BFUaDIAe5c0D9ocGYli
L9yUigHTejO6ncWMxmeFa9lBgHjU3/baHUb9MyGVZj6Alzd+vkl9yajOtPOD
zA+QpxBVqfQ4GouQeW6GA5oonKIlDhw9DVWrp5IAhXa5UuNwjiybqoKTsgCH
ss4lxudwZOCS0ccvAJz4FB02UcvR8nORLE4GuMKCHXoecXQq8sXFH1oPuU++
ShjjiFkHK78WA+Y02i2sz3GkN7GpWikE1C+OKE3S5VF+l9NAidY8v0KZoZBH
raP1yUZFgOlS+8gQVx7dSh5ZqNU6eVtvcV4UjxIxReWl3VNkmzVPSXnUtZX6
y7MEUHyypdvjLo/+AXxWF2s=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.823850602308765, -4.718971086382977},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Im\[Omega]\"", TraditionalForm], None}, {
     FormBox["\"Re\[Omega]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotLabel->FormBox["\"k=0\"", TraditionalForm],
  PlotRange->{{4.8291686080541965`, 
   5.169520975761862}, {-5.655550727693343, -4.763570116921565}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.422740190754775*^9, {3.649182580490709*^9, 3.649182649473817*^9}, {
   3.649182702232549*^9, 3.649182710292776*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 5",
  FontSlant->"Italic"],
 "\nFollowing the third QNM of set 1 along a charge trajectory (frequency in \
units of mass density)"
}], "Subsubsection",
 CellChangeTimes->{{3.591421352141337*^9, 3.5914213953842077`*^9}, {
   3.593133289488332*^9, 3.422724344841598*^9}, {3.422734191706381*^9, 
   3.4227341963941298`*^9}, {3.422739263474195*^9, 3.4227392712008457`*^9}, {
   3.6121260027744083`*^9, 3.6121260045102453`*^9}, 3.6490237342889833`*^9, {
   3.649023805078371*^9, 3.649023817293524*^9}, {3.649024243384967*^9, 
   3.649024244664774*^9}, {3.649024517996951*^9, 3.6490245199900513`*^9}, {
   3.649101349424087*^9, 3.649101350751409*^9}}],

Cell["Zero momentum", "Text",
 CellChangeTimes->{{3.5960679692381563`*^9, 3.596067979506074*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qnmRoutine", "[", 
  RowBox[{"7", ",", 
   RowBox[{"-", "7"}], ",", "0", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.593207507780916*^9, 3.422734230636916*^9}, {
  3.422739287999308*^9, 3.4227392893156633`*^9}, {3.649023750600689*^9, 
  3.649023751226337*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "7.187930826321584211467166186532699139762288031135343688578`25.", ",", 
   RowBox[{
   "-", "6.76956490854276631277207925023017511306056385295079157968`25."}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.612149114098318*^9, 3.649023778984482*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tabQNMTemp", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ss", "=", "0"}], ",", 
   RowBox[{"ss", "<", "39"}], ",", 
   RowBox[{"ss", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qtTemp", "=", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ss", "/", "40"}], " ", "qPureExtremal"}], "\[Equal]", 
           RowBox[{"qPure", "[", 
            RowBox[{"qt", ",", "1"}], "]"}]}], ",", "qt"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", "wp"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Tt", "[", 
      RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\[Mu]t", "[", 
      RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"qnmRoutine", "[", 
     RowBox[{
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "qtTemp"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"tabQNMTemp", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tabQNMTemp", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"uHt", "[", 
          RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.594259865116345*^9, 3.594259899659891*^9}, 
   3.594260008093615*^9, {3.5942617189889927`*^9, 3.594261736556614*^9}, {
   3.5942618441670027`*^9, 3.5942618881529093`*^9}, 3.594262038135795*^9, 
   3.594262102424436*^9, {3.594262158983461*^9, 3.5942621602309237`*^9}, {
   3.594264004279653*^9, 3.594264004582017*^9}, {3.594264322576624*^9, 
   3.5942643227455997`*^9}, {3.5960675059868383`*^9, 3.596067543804406*^9}, {
   3.596067699748925*^9, 3.596067729320526*^9}, 3.596067902696085*^9, {
   3.596150473294505*^9, 3.596150476500806*^9}, 3.596212323477344*^9, {
   3.604494466684046*^9, 3.422724614791676*^9}, {3.422724653920167*^9, 
   3.422724654250115*^9}, {3.422724741579997*^9, 3.422724762467669*^9}, {
   3.422724802819673*^9, 3.422724802904078*^9}, {3.422730927381588*^9, 
   3.422730943693334*^9}, 3.649015905040285*^9, 3.649015994627301*^9, {
   3.649182767650158*^9, 3.649182768056427*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabQNM3Ofqkzero", "=", "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "7.1879308263222450849420155161252002672181616393543345014952`25.", ",", 
       RowBox[{
       "-", "6.7695649085432580144519652679940128030597433264101498149127`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.1869013707442761116677011529319152068165344622798545165128`24.\
999947759349507", ",", 
       RowBox[{
       "-", "6.7701764113561462097612017423134431837963056983869575870285`24.\
999947759349507"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.1838110796224477157944262677656790180810653897860666839644`24.\
999790999615602", ",", 
       RowBox[{
       "-", "6.772019674154411161326152738495731453503342213705270908875`24.\
999790999615595"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.1786542852786716998979272299076271877900204085795224046162`24.\
999529606949505", ",", 
       RowBox[{
       "-", "6.7751212240373339939451285559931337607203315696120798110389`24.\
999529606949512"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.1714219091041747547069325206011020380168981396279270527707`24.\
99916338992116", ",", 
       RowBox[{
       "-", "6.7795261658447462027831805757589892243137119997314945420014`24.\
99916338992116"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.1621020710832938466563896553928210825051219237972879491747`24.\
998692076958115", ",", 
       RowBox[{
       "-", "6.7852995675139951167453174961425932170284787010157822708147`24.\
998692076958115"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.1506810694303457268251435295662301866282220955262771778073`24.\
99811531268297", ",", 
       RowBox[{
       "-", "6.7925284931481275745191829009463362467485236023451287308256`24.\
99811531268297"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.1371448815880893078761842728933793616014938830004403563736`24.\
99743265306816", ",", 
       RowBox[{
       "-", "6.8013247811695658836702738190693465549597869742905353077983`24.\
99743265306816"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.1214814223893060929127024498495749254563099117990779804323`24.\
996643559298604", ",", 
       RowBox[{
       "-", "6.8118286962752907622966266947918989913539430891879473249934`24.\
996643559298604"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.1036839221393098513213913111500967449697917386962044351423`24.\
995747390198684", ",", 
       RowBox[{
       "-", "6.8242136130762145281051552163458225071452859221793630041957`24.\
995747390198694"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.0837559819263724300430448828554985338922367281867662423925`24.\
994743393040647", ",", 
       RowBox[{
       "-", "6.8386919066325013243904431379913548888832890153719658135194`24.\
99474339304064"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.061719165061102323471609015348590403109265010401496580003`24.\
99363069250246", ",", 
       RowBox[{
       "-", "6.8555222074971543447600281981485122756994894804852770792251`24.\
99363069250246"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.0376244530068450177516960518361067034165847619358230479129`24.\
992408277483907", ",", 
       RowBox[{
       "-", "6.8750180743074729271220833705583716964288801202559975876144`24.\
9924082774839"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.011569620864864479551590059773423079690821157258610038577`24.\
991074985414297", ",", 
       RowBox[{
       "-", "6.8975578313720842515599216595198765844236520204778059355448`24.\
991074985414297"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.9837256873501659947445227630511101499995010183639942676418`24.\
98962948359108", ",", 
       RowBox[{
       "-", "6.9235945664198540132944062143401943256222399135052499173063`24.\
98962948359108"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.9543771647320053259225149422277258334809251532718665665482`24.\
98807024696649", ",", 
       RowBox[{
       "-", "6.9536635646517233947451467932159900597167299724176395951551`24.\
9880702469665"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.923982757588521498059371997567583350376954747620359571202`24.\
986395531642785", ",", 
       RowBox[{
       "-", "6.9883807016421613969837523230987780448867725355362899037134`24.\
986395531642785"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.893264433288139484633827952015249444300662215114096862158`24.\
984603343129656", ",", 
       RowBox[{
       "-", "7.0284174803216395623536167908286390978059258615492578294585`24.\
984603343129656"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8633295552650909966293997251660724307615505804038664695798`24.\
982691398144524", ",", 
       RowBox[{
       "-", "7.0744231745806282991448743622923811555860040576937884388452`24.\
982691398144524"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8358114731604939482901997051571791380185902577505482642015`24.\
980657078368864", ",", 
       RowBox[{
       "-", "7.1268393505650415825724871555665610908249236254310999068348`24.\
980657078368864"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.812951723774245182035774271059393612712003525003810613892`24.\
97849737407536", ",", 
       RowBox[{
       "-", "7.1855273147436475879296167613772807610014537098410933238445`24.\
978497374075367"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.7974083000259120615803980363846961301533190254777718713325`24.\
976208814852313", ",", 
       RowBox[{
       "-", "7.2491688392772830457702079355309576270122047563002321886916`24.\
976208814852313"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.7914284984355339791133009950608639127384835045420410086945`24.\
973787383690574", ",", 
       RowBox[{
       "-", "7.3146730671327517356960036194913819761185096114366049287461`24.\
973787383690567"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.795308775296792120845999620077567222200570666697531053884`24.\
971228409330177", ",", 
       RowBox[{
       "-", "7.3773876606004331191846613882580476663099477555334422772818`24.\
971228409330177"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8062390432194702469865234829530736868377064818136969317686`24.\
96852642978506", ",", 
       RowBox[{
       "-", "7.4329038774423774418522513091440528611622741944904647383975`24.\
96852642978506"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8192216695256199031414987217889398618340033480371301967954`24.\
965675017043072", ",", 
       RowBox[{
       "-", "7.4794515681804019044827009233295660076453693341121827105577`24.\
965675017043072"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8295989448977008963921332315439363902566140999800233802796`24.\
962666548531868", ",", 
       RowBox[{
       "-", "7.5185511192762639551275497806313928430077695234072948868636`24.\
962666548531875"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.834859275676318800954869973066980476967890983009740317589`24.\
959491904129052", ",", 
       RowBox[{
       "-", "7.5536385837635315025309910315365128271370070766979899135855`24.\
959491904129052"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8348715857585565501964159093029857701240448070138903616369`24.\
956140056667877", ",", 
       RowBox[{
       "-", "7.5883280883682057197459633627067267824668090007591444728182`24.\
956140056667877"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8312792260607369613094282715391160921498068130328151444405`24.\
952597506133703", ",", 
       RowBox[{
       "-", "7.625238581050918440733808210449763467250786139112666465047`24.\
952597506133692"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8265675566451295390980502593460237784864781165418140930978`24.\
948847477552615", ",", 
       RowBox[{
       "-", "7.6653216470508509627045308404944613141016221942870103688888`24.\
948847477552622"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8228206477452464916559443406075207354260698104759532498267`24.\
944868749029187", ",", 
       RowBox[{
       "-", "7.7077655092913036835181915589152512128625389661991021198553`24.\
944868749029187"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8206160292447941332247081688631990165664793685984113260155`24.\
940633876612385", ",", 
       RowBox[{
       "-", "7.7509309684246920456480713831039107816512624092308632302411`24.\
940633876612385"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8192280388399138188101619676409032981068741984122757018314`24.\
936106385376767", ",", 
       RowBox[{
       "-", "7.7939058934730967525229593129031688800015851452378858274074`24.\
936106385376767"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.818067445844109627733190131956139728991055957247526433007`24.\
931236076643064", ",", 
       RowBox[{
       "-", "7.8368904368076943537383284206198677238412924814311183996356`24.\
931236076643064"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.817238356840100278163773119037913489699133660589031075868`24.\
925950624403384", ",", 
       RowBox[{
       "-", "7.8801276886094143660027026082844975286264672148396031600498`24.\
925950624403384"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8168575379622748430438803892763131204633370650795616578101`24.\
92013907284982", ",", 
       RowBox[{
       "-", "7.9235364464518647271681317787437414269944269055320479000506`24.\
92013907284983"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8171012999027341788361366262768774475101961200948083344967`24.\
913614948349355", ",", 
       RowBox[{
       "-", "7.9683584372192921997796446757310110460150205507325991457062`24.\
913614948349345"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.422725080372582*^9, 3.422725112398118*^9}, {
  3.422734299609304*^9, 3.422734299760133*^9}, {3.422739304676319*^9, 
  3.422739304747539*^9}, {3.6490238443251247`*^9, 3.6490238724726477`*^9}, {
  3.6491827477278333`*^9, 3.649182753691415*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"tabQNM3Ofqkzero", ",", 
     RowBox[{"{", 
      RowBox[{"tabQNM3Ofqkzero", "[", 
       RowBox[{"[", "27", "]"}], "]"}], "}"}]}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Re\[Omega]\>\"", ",", "\"\<Im\[Omega]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<k=0\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.422725135770835*^9, 3.422725142834796*^9}, {
  3.4227251804073677`*^9, 3.4227252014051123`*^9}, {3.422734311594727*^9, 
  3.4227343118978767`*^9}, {3.4227393105574093`*^9, 3.422739310621303*^9}, {
  3.612212596007803*^9, 3.612212650543335*^9}, {3.649182729092207*^9, 
  3.649182758784849*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.019444444444444445`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwVzX0sFHAcx3Gjms2pKNr1/d0d4hhmispT7juOdJ7CKNeonemabjkPXTZW
Hop5ajstykMzU56WxolIfKdjrLLSgybrTFM0RvJUM7r++Oy9118fa1lyZKKh
gYGBUL//Tfniv6Qkhv3xI2PG+4Eut7eYJ/QzvKExsWrSW5vZt+HRyzA9NSKq
xBKoXmQj/NXJcE/H6IVuLpC89a5n4ROG2q5U8OED1TSPW2w9ZHjJdkptZwtU
GpF4KKSSYd3UZHmJE5B4yf1pcgnDzYSBzNvuQCcWsTYxi2HDe/XO0yKg85+8
+M5JDMWR4oatYL11r6200Qx9armmY1IgnxnTcDcRw4nRDKPdCqDfQyG7CoQM
532We3dkA+Wts9nPJgzNOMqL3Aqg4Zq4kehFwDQ74dBAG9C8RCoKegd401/l
UvoWKK3+eKFDO+BHN0vzgytAR6rj5zRlgCuqsQwuj1GlTWcTJx3wQamm/GgI
I3dZ5trXM4AnD/Q4T+cwCo1tSVIh4CtptO7vC0YxrQ5vil0BJXn9POE2o9bq
a94KR8B7ZmaNnn48Ss9SKhJdAJMHXedScnnkURzaU+4JON6RbB/8nEfLdlUm
04GADnIL6epPHs3ka2W5EYAcWdHebXM+cZwqYmdiAAcCFMYLx/h0arDjzqze
gcqWx6lSPjVyCya9ogCrfH8U+WbzSfe9r1seBrhWs7BP0sSnCIfl62oJYFxZ
WCZ94JPls2x1eBCgI3lzVgwEdNXGpOub/t8vsK551VlAqZL1DE0AoKw9Z/TP
WQFtNPZZT4gBm/PPHcZbAtq0V4Sq9DbSDBdq2gT0Um7o3qn3lUfN0vs6Af0D
qmkKzA==
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.019444444444444445`],
      AbsoluteThickness[1.6], 
     PointBox[{{6.829598944897701, -7.518551119276264}}]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6.785233149562305, -6.709625232109457},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Im\[Omega]\"", TraditionalForm], None}, {
     FormBox["\"Re\[Omega]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotLabel->FormBox["\"k=0\"", TraditionalForm],
  PlotRange->{{6.791428498435534, 
   7.187930826322245}, {-7.968358437219292, -6.769564908543258}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.612152031609716*^9, 3.6122126411854*^9, {3.6491827312257223`*^9, 
   3.649182759190975*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 6",
  FontSlant->"Italic"],
 "\nFollowing the lowest QNM of set 1 along a momentum trajectory (frequency \
in units of mass density)"
}], "Subsubsection",
 CellChangeTimes->{{3.591421352141337*^9, 3.5914213953842077`*^9}, {
  3.593133289488332*^9, 3.422724344841598*^9}, {3.4227344468167543`*^9, 
  3.422734448008284*^9}, {3.649023953784422*^9, 3.649023957456588*^9}, {
  3.6490242316995163`*^9, 3.6490242336878223`*^9}, {3.6490245219890623`*^9, 
  3.649024523965252*^9}, {3.649101353256217*^9, 3.649101354319965*^9}}],

Cell["Zero charge", "Text",
 CellChangeTimes->{{3.5960679692381563`*^9, 3.422734440815742*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kkGlobal", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"qnmRoutine", "[", 
  RowBox[{"2", ",", 
   RowBox[{"-", "2"}], ",", "0", ",", "0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.593207507780916*^9, 3.5932075135163403`*^9}, {
  3.612125444451462*^9, 3.612125451113484*^9}, {3.612125554750258*^9, 
  3.6121255615587883`*^9}, {3.649023947652391*^9, 3.649023949722559*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.119451591165900962536045166768147246326173260025705122836`25.", ",", 
   RowBox[{
   "-", "2.7466757443406053521726659683884899852507497582399507332254`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.612125642692589*^9, 3.612125992554648*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tabQNMTemp", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtTemp", "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"0", " ", "qPureExtremal"}], "\[Equal]", 
         RowBox[{"qPure", "[", 
          RowBox[{"qt", ",", "1"}], "]"}]}], ",", "qt"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", "wp"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ss", "=", "0"}], ",", 
   RowBox[{"ss", "<", "201"}], ",", 
   RowBox[{"ss", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kkGlobal", "=", 
     RowBox[{"ss", "/", "10"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"qnmRoutine", "[", 
     RowBox[{
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "qtTemp"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"tabQNMTemp", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tabQNMTemp", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"uHt", "[", 
          RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "qtTemp", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.594259865116345*^9, 3.594259899659891*^9}, 
   3.594260008093615*^9, {3.5942617189889927`*^9, 3.594261736556614*^9}, {
   3.5942618441670027`*^9, 3.5942618881529093`*^9}, 3.594262038135795*^9, 
   3.594262102424436*^9, {3.594262158983461*^9, 3.5942621602309237`*^9}, {
   3.594264004279653*^9, 3.594264004582017*^9}, {3.594264322576624*^9, 
   3.5942643227455997`*^9}, {3.5960675059868383`*^9, 3.596067543804406*^9}, {
   3.596067699748925*^9, 3.596067729320526*^9}, 3.596067902696085*^9, {
   3.596150473294505*^9, 3.596150476500806*^9}, 3.596212323477344*^9, {
   3.604494466684046*^9, 3.422724614791676*^9}, {3.422724653920167*^9, 
   3.422724654250115*^9}, {3.422724741579997*^9, 3.422724762467669*^9}, {
   3.422724802819673*^9, 3.422724802904078*^9}, {3.422730927381588*^9, 
   3.422730943693334*^9}, {3.422734476636355*^9, 3.4227345512724*^9}, 
   3.4227346027202797`*^9, {3.422736705776964*^9, 3.4227367058813047`*^9}, {
   3.612050201609763*^9, 3.612050203448102*^9}, {3.6121252831155252`*^9, 
   3.612125310934054*^9}, 3.6490159096201067`*^9, 3.649015998275373*^9, {
   3.6491013831155577`*^9, 3.649101399104506*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabQNM1Ofkqzero", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "3.119451591165900962536045166768147246326173260025705122836`25.", ",", 
       RowBox[{
       "-", "2.7466757443406053521726659683884899852507497582399507332254`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1218263926432886343002964907982503407387374646947742833937`25.", ",", 
       RowBox[{
       "-", "2.7459559787395227024181808913874739693326523144766238633209`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1289334263732014803024553900335737917527985135214412095389`25.", ",", 
       RowBox[{
       "-", "2.7438049217527481381750954566943789569798618646167500022367`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1407211934306116820576130238673759696512134997677304595302`25.", ",", 
       RowBox[{
       "-", "2.7402470107056685250143914837694096882234908517973155845135`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1571058586436322674340315591247028080879614964146114745103`25.", ",", 
       RowBox[{
       "-", "2.7353220530407284325216290774197026021965990733254273829524`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1779740849317568442898050988091726034822937775164669192251`25.", ",", 
       RowBox[{
       "-", "2.7290839085249779484396628716837472446200834806873236638929`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2031867023024862404884127957166499627215257109819688531781`25.", ",", 
       RowBox[{
       "-", "2.7215987659196765928928000841710202404450515397586180190468`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2325829580609947585674300046347678868366327079571377879897`25.", ",", 
       RowBox[{
       "-", "2.7129431201770299372860639481579249877713256973371813554168`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2659850778946101211650582316477101556479661573604629149957`25.", ",", 
       RowBox[{
       "-", "2.7032015670496130070974980060035042137402177818603581702406`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.303202878035366688380280143667525116156026082116718436678`25.", ",", 
       RowBox[{
       "-", "2.692464532293864514118727020830000978029758507007191214879`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3440382014489154673382021781047738179207028604489005631956`25.", ",", 
       RowBox[{
       "-", "2.6808260435913342589465379353759508809173336537001935272663`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3882889984533172513699825793430789572684504517622781212588`25.", ",", 
       RowBox[{
       "-", "2.6683816370437797943543112592277485583397828760857406035995`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.4357529262838619090305936347772116257467920707435720868286`25.", ",", 
       RowBox[{
       "-", "2.6552264692833242131113801517128820930590945631111955929113`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.48623039570765645973118752890316817459476294570893942624`25.", ",", 
       RowBox[{
       "-", "2.6414536835980578531438449474596917095199922826150210259481`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5395270404530214907057692292392562821865669226643805201051`25.", ",", 
       RowBox[{
       "-", "2.6271530564073841674178278247419877230932972330692564816125`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.5954556236751296222363650473895468194743023499822496819262`25.", ",", 
       RowBox[{
       "-", "2.6124099307631725425139708385127607028542122504292770285427`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.6538374236478488722507927641973494444042923326461486606494`25.", ",", 
       RowBox[{
       "-", "2.5973044274657574982994491137952576151979980644119083907389`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7145031586441521669701327067613230636133564686203871233125`25.", ",", 
       RowBox[{
       "-", "2.5819109123844710003621467544667944402945987736733323721347`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7772935198741328832082821237014853625902501795114873922271`25.", ",", 
       RowBox[{
       "-", "2.5662976906394633746732740551254074240371502952234467100085`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8420593832466753754233773614850892161832414480213365305901`25.", ",", 
       RowBox[{
       "-", "2.5505268940284012565235203685189257692180329168936794291693`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.9086617675808395071867059072815509014336792177665140299377`25.", ",", 
       RowBox[{
       "-", "2.5346545268341282536183501006091381238589661610242186839219`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.976971600529275137616392991181880903243252285473475165348`25.", ",", 
       RowBox[{
       "-", "2.5187306362036945476515600312374334244327322334572621641649`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.0468693453916388253793374989032973420205869805574624611992`25.", ",", 
       RowBox[{
       "-", "2.5027995759357334694727582542601446710561083271510911576026`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.1182445333318972479887359157260912344005488905152343462128`25.", ",", 
       RowBox[{
       "-", "2.4869003361239979968670238198153304716285219735828815640943`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.1909952370619603792955686007458918482017260161084240489184`25.", ",", 
       RowBox[{
       "-", "2.4710669151681554801763006181548022929350187673113069952615`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.2650275143097409590758575863545493092421450609495162970476`25.", ",", 
       RowBox[{
       "-", "2.4553287147923929158927992925424772862561281731791086245125`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.3402548426139030015047032828734541279908736082316383005842`25.", ",", 
       RowBox[{
       "-", "2.4397109426396740768097684622734169851540327620604568916384`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.4165975612733092689435348440390700592210339315218256489313`25.", ",", 
       RowBox[{
       "-", "2.4242350105671145828189922917101129154319929186543342534279`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.4939823316076285705651180111533835395518750175426684906235`25.", ",", 
       RowBox[{
       "-", "2.4089189198683090590395342304316756725138217077544788898869`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.5723416229707602860284661976555801849961685126155637048114`25.", ",", 
       RowBox[{
       "-", "2.3937776272630034759575321065049200805521561175510197523789`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.6516132290807321068634422095311566257206256705166783657456`25.", ",", 
       RowBox[{
       "-", "2.3788233876351986915635111316148826602884994773167640686345`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.7317398170573259749690838035515003807677121934960243873737`25.", ",", 
       RowBox[{
       "-", "2.3640660712048446946992322711075010511103566223937108452609`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8126685099638406632018111298941302206833403682728265220388`25.", ",", 
       RowBox[{
       "-", "2.3495134541366513457831488372413768714606922846395080905753`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.8943505025154336628209611756857945735373937026557727395038`25.", ",", 
       RowBox[{
       "-", "2.3351714825784068363074570245752681445057126767493496122136`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.9767407088419843540328010873421432166275089162730334758513`25.", ",", 
       RowBox[{
       "-", "2.3210445108364310019798131081730404179205404813084564524302`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.0597974406932820769290902985679486947421374530493157277611`25.", ",", 
       RowBox[{
       "-", "2.3071355148894563013382080532064397921015255573746488927274`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.143482114179122518650154983431205123861516898486637148154`25.", ",", 
       RowBox[{
       "-", "2.2934462827606871076181916863756350415762203957006821952504`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.2277589829912361334740730256607818062394711667785441838661`25.", ",", 
       RowBox[{
       "-", "2.2799775834509333531703934339214843632015582938009405219621`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.312594896014638246064874950839790096889673295107982590293`25.", ",", 
       RowBox[{
       "-", "2.2667293162169378075542733956776395359858461745122410289615`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.3979590772698428494876207899831817970683052936121842658353`25.", ",", 
       RowBox[{
       "-", "2.2537006419856099678949822380809865169464192232625781768243`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.4838229262094747968619594649259486580045280298566346080812`25.", ",", 
       RowBox[{
       "-", "2.2408900986486842080635680809870078219223786055369998111621`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.5701598365047106828183610513447205831780222746066091278647`25.", ",", 
       RowBox[{
       "-", "2.2282957019004678944160013276209904026515178891132070162892`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.6569450315853162669288769794621891446773724567644808995038`25.", ",", 
       RowBox[{
       "-", "2.2159150331770127162111941906848170415347769299512564059476`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.744155415332361162261789982126037742456740495887755608813`25.", ",", 
       RowBox[{
       "-", "2.2037453161381550347927360553508538626367229455136526850889`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.831769436458454396144247009922851274103937662292234485962`25.", ",", 
       RowBox[{
       "-", "2.1917834830117351346562940994667406375159937338577606773863`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.9197669652422199260915989529165002687109000159262193239945`25.", ",", 
       RowBox[{
       "-", "2.180026231997154174978673292644054383529215302023003779052`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.0081291814089835074273074658001153964729566658513536107652`25.", ",", 
       RowBox[{
       "-", "2.1684700768068809985187907172705969735799356325461296417536`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.0968384720666878321849019983484159333136709868607860787838`25.", ",", 
       RowBox[{
       "-", "2.1571113893119621747783385147749932668441190621926321346433`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.1858783387141226218205431630366784243356253777820889631351`25.", ",", 
       RowBox[{
       "-", "2.1459464361524755764478659817247924407415540433855462944123`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.275233312437435991795473318061930799774686070101556546758`25.", ",", 
       RowBox[{
       "-", "2.1349714100769626946621419076598862309094575043581149371363`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.3648888765007496458415737596060226152687448829251345258301`25.", ",", 
       RowBox[{
       "-", "2.1241824566864629216399808170010144769813502210789800637149`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.454831395617927602804709116828726504643301982461729926513`25.", ",", 
       RowBox[{
       "-", "2.1135756971787714753820114344540144985576047650600568529152`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.545048051265689110832479001388340946080816328719553036258`25.", ",", 
       RowBox[{
       "-", "2.103147247616652040546228179815281477799921446328232008707`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.6355267824639219927873136700500554489563116846851768891234`25.", ",", 
       RowBox[{
       "-", "2.0928932351794964418606779127755788654266404759353702719302`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.7262562315078815023032798235445553581427708726118888977839`25.", ",", 
       RowBox[{
       "-", "2.0828098118007940236793017271631777420383341862167946498225`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.8172256941895849430407180252270832561073366693870998864428`25.", ",", 
       RowBox[{
       "-", "2.0728931655431673354317051382429079770266439254537832797517`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.9084250740927420528971257784055126245586767610448251160495`25.", ",", 
       RowBox[{
       "-", "2.063139530018052722345351234367808916704016900516220076838`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6.9998448405875669600347587707201170570878271501799633074677`25.", ",", 
       RowBox[{
       "-", "2.0535451921177708876598365942874805882785963753170416409217`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.0914759901893277587398714167350734099180935718832741971978`25.", ",", 
       RowBox[{
       "-", "2.0441064982931863133586091807158981010424489911699662256414`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.1833100109779882292739456316913424696390385439424248757261`25.", ",", 
       RowBox[{
       "-", "2.0348198595798729318626406367362001213204070135331104119403`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.2753388498062168633102528485755855491332086358481794671977`25.", ",", 
       RowBox[{
       "-", 
        "2.0256817555492073196749804111445026043447108315758614424313`25."}]}]\
, "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.3675548820497830205391770121024232357179385653676549756039`25.", ",", 
       RowBox[{
       "-", "2.0166887373376541954015475230802052677170517471392984438631`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.4599508836782685936241564830295646650160110084700995002794`25.", ",", 
       RowBox[{
       "-", "2.0078374298873028220804303814620824766813255876999390778145`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.5525200054454228764711462846167058175928944087147397936031`25.", ",", 
       RowBox[{
       "-", "1.999124533513091438012411689759605141766429810001288218561`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.64525574901764939777077412027150699954400762398444483923`25.", ",", 
       RowBox[{
       "-", "1.9905468248968065988247770295468498104392235549996763452431`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.7381519448762879932848508443756009396644302809928336463002`25.", ",", 
       RowBox[{
       "-", "1.9821011575945798987026846380809447316749713094812084852068`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.8312027318447623346764095949961796128555738702950453229132`25.", ",", 
       RowBox[{
       "-", "1.9737844621329759526160475927177492754777189959976813443226`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7.9244025381054971353893157571635484417363312462945786593802`25.", ",", 
       RowBox[{
       "-", "1.965593745758652047634917291251385352636399122732698570105`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.0177460635839428176132516679576816446137201692005759554385`25.", ",", 
       RowBox[{
       "-", "1.9575260918977773376692376985067367696498956104960558287692`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.1112282635882308279880655927160707581106167923521878186058`25.", ",", 
       RowBox[{
       "-", "1.9495786593737578362353364233734260294672554448015471852286`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.2048443336030551003467720666971507065604469537494027567066`25.", ",", 
       RowBox[{
       "-", "1.9417486814251738252564205060079704449842919915792431394255`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.2985896951454538305368276475687407827098679001374810239798`25.", ",", 
       RowBox[{
       "-", "1.9340334645600685529437685650363878333653771686711198740247`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.3924599825983565668752042650059322032054815719388182516797`25.", ",", 
       RowBox[{
       "-", "1.9264303872777178075873970426511365662928246045194656306013`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.4864510309451584600038726062383900446525799129289928693697`25.", ",", 
       RowBox[{
       "-", "1.9189368986846601842451300766621084587138705892337070840587`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.5805588643352695720287328447876724155122063745223788646447`25.", ",", 
       RowBox[{
       "-", "1.9115505170279915016803010925790867295953744689995016386545`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.6747796854166362692629688754951927345052527533011010327329`25.", ",", 
       RowBox[{
       "-", "1.904268828165648954284629124722246141978713813125902415126`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.7691098653767096040395559733421491764907158589884604236523`25.", ",", 
       RowBox[{
       "-", "1.8970894839905660029400340768779420182992668405257449605613`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.8635459346383001566395220196470100439378529624627302783356`25.", ",", 
       RowBox[{
       "-", "1.8900102008231113338556418539390637945984019453652430920193`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8.9580845741612656921903548559698936762464803244909253649738`25.", ",", 
       RowBox[{
       "-", "1.8830287577840831296808961451520912042228682455630517550662`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9.0527226073050590004349914648044278950729637422758652058585`25.", ",", 
       RowBox[{
       "-", "1.8761429951586786217973214177888954476155247012162713250522`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9.1474569922108937189763103577879166675807351984195460058431`25.", ",", 
       RowBox[{
       "-", "1.8693508127602431009829033360905302418239905595353232563363`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9.2422848146656514517940595654754007717482983775156151482049`25.", ",", 
       RowBox[{
       "-", "1.8626501683012164396724844698114523058781764567900556942773`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9.3372032814127385511165738331614948931689680842382820750609`25.", ",", 
       RowBox[{
       "-", "1.8560390757774849258653100591003322885394994680897258935161`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9.4322097138779005948939244355617162993956076687857554133059`25.", ",", 
       RowBox[{
       "-", "1.8495156038713040527398402623155342180306700648104756193681`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9.527301542280557960354013003526536221336672655458096217592`25.", ",", 
       RowBox[{
       "-", "1.8430778743770558242321662901702408987695333535992863358349`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9.6224763001035571606852922963518408768248292629012294501847`25.", ",", 
       RowBox[{
       "-", "1.8367240606533252247031572094434505544406397674608768832486`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9.7177316188963612972424258529255679335380119227208817850391`25.", ",", 
       RowBox[{
       "-", "1.8304523861041086718237955617742951269459663895806320315118`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9.813065223388647917623077621266956117114603332037373651243`25.", ",", 
       RowBox[{
       "-", "1.8242611226913886473373681038338622733366706524740246932959`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9.9084749268930617009263459169913793553264401397154290441949`25.", ",", 
       RowBox[{
       "-", "1.8181485894808108250686512973837544145431450698188915481406`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10.0039586269774968952897227621209683617637117566005503569847`25.", 
       ",", 
       RowBox[{
       "-", "1.812113151221772872358143394525265154432609023540720224185`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10.0995143013887755841272321315594395769696916318330395353026`25.", 
       ",", 
       RowBox[{
       "-", "1.8061532169628678915076164275767608290098626397312496865338`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10.1951400042109539703682275490798642874696365917475019155753`25.", 
       ",", 
       RowBox[{
       "-", "1.8002672387033127783106105360998452629795417511926178023843`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10.2908338622427420110459694391237723327241268961527019103779`25.", 
       ",", 
       RowBox[{
       "-", "1.7944537100807251783997540906211096900974325883865731596098`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10.3865940715796717511520563821451485621132261652310113809716`25.", 
       ",", 
       RowBox[{
       "-", "1.788711165095386437934318493747493964248965997522294184504`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10.4824188943877059017401250588368751098790070925743960247085`25.", 
       ",", 
       RowBox[{
       "-", "1.783038176870936498582549322114220077523160814054040255127`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10.5783066558559487958155762009384186860506423204328584239114`25.", 
       ",", 
       RowBox[{
       "-", "1.7774333564512856536878939281076182250792281105042320582783`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10.6742557413170145539316899420423133133389771677838169402203`25.", 
       ",", 
       RowBox[{
       "-", "1.7718953516333932669016026896889190542678274438543156972704`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10.7702645935244286731202493799805584895979178404412199925582`25.", 
       ",", 
       RowBox[{
       "-", "1.766422845835451582602697207720877924531915671029339320996`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10.8663317100771957530875959405853871850946391714211503275938`25.", 
       ",", 
       RowBox[{
       "-", "1.7610145569999204538135559896857932181825891267088126305916`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10.9624556409823629710000973801766095076654926198896555802739`25.", 
       ",", 
       RowBox[{
       "-", "1.7556692365307837148820023165369525933774165466360338867116`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11.058634986347051686629315191957690077178991920533617918114`25.", ",", 
       RowBox[{
       "-", "1.7503856682643374286766608120111992677883943276156372113255`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11.1548683941920224303927955234981817320204212504646292478111`25.", 
       ",", 
       RowBox[{
       "-", "1.7451626674727725370675166312375865634618127521934024886021`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11.2511545583793859010041369964420025945239633679472501141254`25.", 
       ",", 
       RowBox[{
       "-", "1.7399990798997777920360461128737126127296847409774071455471`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11.3474922166475781817620915291190762072571477656800950603474`25.", 
       ",", 
       RowBox[{
       "-", "1.7348937808273615242786931151158092943434856875430471538931`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11.4438801487471862196705428606826289334069483282050046997955`25.", 
       ",", 
       RowBox[{
       "-", "1.729845674173071141650937671853114402521681164740976427177`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11.5403171746716409434209788352143066772300776499164156804339`25.", 
       ",", 
       RowBox[{
       "-", "1.7248536916167779573427772457589671756153170278615906897216`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11.6368021529771966061768304262267967897347571875817691593007`25.", 
       ",", 
       RowBox[{
       "-", "1.7199167917561871694104703410046442297065757573276796077742`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11.7333339791869845002958458780127019706869911229013002282324`25.", 
       ",", 
       RowBox[{
       "-", "1.7150339592902323760270935822901441913869393593808574913337`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11.8299115842742727288845447969017310920493493406301318496561`25.", 
       ",", 
       RowBox[{
       "-", "1.7102042042295164960463288068010936273879643785006851395941`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11.9265339332203820425286741370623363304373942915810976056735`25.", 
       ",", 
       RowBox[{
       "-", "1.7054265611329670051098574832543992240085959132659836524297`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12.0232000236430025282281359934771190229205413250409298581738`25.", 
       ",", 
       RowBox[{
       "-", "1.7007000883698832606590168536690942273639743699038089279042`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12.1199088844909302453909487729758195053382890689535426818284`25.", 
       ",", 
       RowBox[{
       "-", "1.6960238674065649259185723663569088374867670944973515252404`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12.216659574801496933620850914973873877892651732695567670948`25.", ",", 
       RowBox[{
       "-", "1.6913970021167247524332840615593079800175432956669179496731`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12.3134511825172024259924021095297980266107639377161414951719`25.", 
       ",", 
       RowBox[{
       "-", "1.6868186181149041809194960364885710421769293779405674509386`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12.4102828233582792893717895221418514670978369581434223219362`25.", 
       ",", 
       RowBox[{
       "-", "1.6822878621121268125993853229596932689295536247775124204856`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12.5071536397481230213039286326540819002565596805058005539002`25.", 
       ",", 
       RowBox[{
       "-", "1.6778039012930431954419231197312546489251187103966090444737`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12.6040627997887119179442553444835133638317620801019412648088`25.", 
       ",", 
       RowBox[{
       "-", "1.6733659227138382860713697348985069832985528690787586528707`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12.7010094962833176400445784190685986758489469212768157025721`25.", 
       ",", 
       RowBox[{
       "-", "1.6689731327201922099997757205385991244701607201435789532382`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12.7979929458039719916860227060735178881866722567884913880226`25.", 
       ",", 
       RowBox[{
       "-", "1.6646247563846051419109044356470549258585989313583345132027`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12.8950123878013100643152104873292352619226939088138504273047`25.", 
       ",", 
       RowBox[{
       "-", "1.660320036962415763463521068254994980467372472403682663982`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12.9920670837545524975468708574465661829192126280773164702666`25.", 
       ",", 
       RowBox[{
       "-", "1.6560582353658636545290692694528528388583031705646762910543`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13.0891563163595238493838576483863840897356099218532915157408`25.", 
       ",", 
       RowBox[{
       "-", "1.6518386296555652461735577697178861612712961789850809999499`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13.1862793887527288230030785625614163989102881480757111657506`25.", 
       ",", 
       RowBox[{
       "-", "1.6476605145487928848951286213710856747261259054678621736884`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13.2834356237696246564816361251460261839049083274217023166158`25.", 
       ",", 
       RowBox[{
       "-", "1.6435232009439662253365055276449674111769863351869209265461`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13.380624363235337163991620930476723083862696012493226028854`25.", ",", 
       RowBox[{
       "-", "1.6394260154607843383330556181254672461624551408053259669989`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13.4778449672861696053545283737290853317121260334712995620055`25.", 
       ",", 
       RowBox[{
       "-", "1.6353682999954460010814712915070738947782038709742927694186`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13.5750968137203489305879530570955707083717725947334594761909`25.", 
       ",", 
       RowBox[{
       "-", "1.6313494112904244144616790747837415440544130734134064373308`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13.6723792973765431460649899370371501246238171746158247539284`25.", 
       ",", 
       RowBox[{
       "-", "1.6273687205182806474461062229200934606051110560315164972774`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13.7696918295387669771405966049696873862173376346233557001178`25.", 
       ",", 
       RowBox[{
       "-", "1.6234256128790181984800714890998526824705900085894813769979`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13.8670338373663710650058347169877562257080425695960145437985`25.", 
       ",", 
       RowBox[{
       "-", "1.6195194872104984414536091331375853625565696755520450248655`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13.9644047633478835814176021773263029286899865831953848022151`25.", 
       ",", 
       RowBox[{
       "-", "1.6156497556114535118085333709239202880307341553201634826167`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14.0618040647775411110068511723286368372610762700193063618602`25.", 
       ",", 
       RowBox[{
       "-", "1.6118158430766500983407311379249964615747442677226306244384`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14.1592312132534108861217191155874128900473221988196928136331`25.", 
       ",", 
       RowBox[{
       "-", "1.6080171871437730883996447549308340420501011328954297301151`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14.2566856941960661593122252940695046091985985413278819657747`25.", 
       ",", 
       RowBox[{
       "-", "1.6042532375516143379369832697650384447963917711802308155973`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14.3541670063868336662944367475989007264007978597781594842182`25.", 
       ",", 
       RowBox[{
       "-", "1.6005234559091660014085743042991761563407745664488726004356`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14.45167466152468514216739976432472355524163372644925991045`25.", ",", 
       RowBox[{
       "-", "1.5968273153752332744252935172379312260158527687686061263192`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14.5492081838008950104755264923670444070298618467079361127682`25.", 
       ",", 
       RowBox[{
       "-", "1.5931643003481950421858637783536074134870292814970840124709`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14.6467671094906333632663122825707669141083671576110974351026`25.", 
       ",", 
       RowBox[{
       "-", "1.5895339061655547518115374438568207945352700158355427733392`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14.7443509865607074289239036936005293612452152529441699421643`25.", 
       ",", 
       RowBox[{
       "-", "1.5859356388129370984698972668355580978127100093446469373851`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14.8419593742927065217163545084370297049191338292311351238248`25.", 
       ",", 
       RowBox[{
       "-", "1.5823690146421986564039347151800335590939772731596097345907`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14.9395918429208444470578373080726230370406222421220493460006`25.", 
       ",", 
       RowBox[{
       "-", "1.5788335600983330458123447066215770828367775164208518944218`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15.0372479732838301569697096144207072963632697707512236149854`25.", 
       ",", 
       RowBox[{
       "-", "1.5753288114548630690822943490929250853594204840078226634867`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15.134927356490132239808918473692585731003957060901885113888`25.", ",", 
       RowBox[{
       "-", "1.5718543145574236082297484082710048683594102479569454972628`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15.2326295935960353997920658364518830004418006333718780518825`25.", 
       ",", 
       RowBox[{
       "-", "1.5684096245752501733814526358688401970166795220135299321067`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15.3303542952959179582896215176824927107339246541834339824598`25.", 
       ",", 
       RowBox[{
       "-", "1.5649943057602985560350292333569360210714741431613864147844`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15.4281010816242083178405240054856448840088275587215577430563`25.", 
       ",", 
       RowBox[{
       "-", "1.5616079312137313579327062676164889257489825377369753146608`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15.5258695816685059729440483511722176758843935930930532221758`25.", 
       ",", 
       RowBox[{
       "-", "1.5582500826595168051971395446240404599511820752598942122627`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15.6236594332933780698253453522854583535075611570614526557459`25.", 
       ",", 
       RowBox[{
       "-", "1.5549203502248950537860502472797544746940932135697976434249`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15.7214702828743673625589437822249931550204595101906263827196`25.", 
       ",", 
       RowBox[{
       "-", "1.5516183322274759929453845218267007690617505786981880742283`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15.8193017850417700898282406104470346687291886042292138385547`25.", 
       ",", 
       RowBox[{
       "-", "1.5483436349687415338486735207057203623011140905204691604706`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15.9171536024337642362471624016033434343584231574976916158821`25.", 
       ",", 
       RowBox[{
       "-", "1.5450958725337337184865181834738617749926443842144637564713`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.0150254054584890589697584669441891146235668379190654832136`25.", 
       ",", 
       RowBox[{
       "-", "1.5418746665967181855122544394534400851896178277290253241687`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.1129168720646963339904235448890575013093931561273405227136`25.", 
       ",", 
       RowBox[{
       "-", "1.5386796462326202113360137119773899986338777361035869297875`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.2108276875206119868268692324473543373888757626878845689033`25.", 
       ",", 
       RowBox[{
       "-", "1.5355104477340381728110895725699167444037285867651933768853`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.3087575442006642354872569666115714010546646478456658894456`25.", 
       ",", 
       RowBox[{
       "-", "1.5323667144336464197724768689736376731474681058485963596541`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.4067061413797507923474418608492272194500274188743784814207`25.", 
       ",", 
       RowBox[{
       "-", "1.5292480965318066123548180021345492977192258967910021549868`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.5046731850347331779563925838086409217794007071621907560599`25.", 
       ",", 
       RowBox[{
       "-", "1.5261542509292130210054261674954598096088137388291215809777`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.602658387652861013245150185849387489679307958209908892146`25.", ",", 
       RowBox[{
       "-", "1.5230848410644039333077119326766464899114821161407200272767`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.7006614680468431345676992404855314339282517341051710484183`25.", 
       ",", 
       RowBox[{
       "-", "1.5200395367559772509495909379720509082993452244819779394606`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.798682151176294824193252246804188387503604201715321097541`25.", ",", 
       RowBox[{
       "-", "1.5170180140493550597374758899011609160002534742135639309752`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.8967201679753054252576630791645887241078072232346959650353`25.", 
       ",", 
       RowBox[{
       "-", "1.5140199550679456264673972622207110873440497290394496335143`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.9947752551858785083668472120710425571083225717202498886202`25.", 
       ",", 
       RowBox[{
       "-", "1.5110450478685591808176492725858635896071869278723722233202`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.0928471551970113897330852209191421946870353368619814380952`25.", 
       ",", 
       RowBox[{
       "-", "1.5080929863009389966258549517497502042257659957364520719108`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.1909356158891906456394599909218091744332044466079994711365`25.", 
       ",", 
       RowBox[{
       "-", "1.5051634698712708982858267245812324680280136556044281045698`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.2890403904840892897531097595719980797869111539325538174469`25.", 
       ",", 
       RowBox[{
       "-", "1.5022562036095437141525466131365653861783250874093914790575`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.3871612373992621011729067084688157938184788473367305602414`25.", 
       ",", 
       RowBox[{
       "-", "1.4993708979406353440953348078097308474015572418654978028528`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.485297920107644191237684157121162272623318405321328328301`25.", ",", 
       RowBox[{
       "-", "1.4965072685590038257511637180233346540946574626680277640659`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.58345020700166683147639980174629647749682480986746721611`25.", ",", 
       RowBox[{
       "-", "1.4936650363068676629601434476553531160465954323302242296587`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.6816178712618124148939407383169993311460210637237980448942`25.", 
       ",", 
       RowBox[{
       "-", "1.4908439270557636361160971411301909606070164007142924966218`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.7798006907294388176429588928889072919889107532681373940204`25.", 
       ",", 
       RowBox[{
       "-", "1.4880436715913739216241462501947226204672486160298169953666`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.8779984477837103017612011703168296464319882833232686498643`25.", 
       ",", 
       RowBox[{
       "-", "1.4852640055015188554954536948356243947222028424236777153755`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.9762109292224796189060983875864276361407003774813338037079`25.", 
       ",", 
       RowBox[{
       "-", "1.4825046690672148270732345801462838174673211019050956591556`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18.0744379261469724293073362040149618872543176120511226085323`25.", 
       ",", 
       RowBox[{
       "-", "1.4797654071567005131605911562312642914971390634365804195642`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18.1726792338501317445609888700387812948368510935012047923797`25.", 
       ",", 
       RowBox[{
       "-", "1.4770459691223382663107650047866630265323534213505580535617`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18.270934651708486016651455779796978397015313048625671726881`25.", ",", 
       RowBox[{
       "-", "1.4743461087003004229946094169343954491013815956140726819482`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18.3692039830774105084069498042299869022391327343929681809345`25.", 
       ",", 
       RowBox[{
       "-", "1.4716655839129536591058622386560420179975334623679870271085`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18.4674870351896569233574091961273588679481611772382987460788`25.", 
       ",", 
       RowBox[{
       "-", "1.4690041569738575616475004768119120098261469039987739137906`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18.5657836190570316923280258346449929038464903475138866481642`25.", 
       ",", 
       RowBox[{
       "-", "1.4663615941952964267324263887991151196783010913433373962385`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18.664093549375107952521109493833353101370481921254801345917`25.", ",", 
       RowBox[{
       "-", "1.4637376658982660802540253291745395511953925160385252544408`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18.7624166444308620392436683711433606394833653664446665900821`25.", 
       ",", 
       RowBox[{
       "-", "1.4611321463248404959829543298848901901826896591518373832944`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18.8607527260131282154268652537968777396471482524762998476023`25.", 
       ",", 
       RowBox[{
       "-", "1.4585448135528450795918949576330618976635857168110216143228`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18.9591016193257713768908103998479001760863341033557473343642`25.", 
       ",", 
       RowBox[{
       "-", "1.4559754494127664887530523925641820810078297764575304700507`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19.0574631529034805469896501074886669502681808725334037231446`25.", 
       ",", 
       RowBox[{
       "-", "1.4534238394068310310191500045675734784706513296802616197742`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19.1558371585300903651856894813489344802611131958687449808046`25.", 
       ",", 
       RowBox[{
       "-", "1.4508897726301859831299172375726986324152934514189422027537`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19.2542234711593414087991130192609747659015100265756241538006`25.", 
       ",", 
       RowBox[{
       "-", "1.4483730416941205400009124183412056691511166080540108856876`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19.3526219288379938307119467922430484971745153483269682326109`25.", 
       ",", 
       RowBox[{
       "-", "1.4458734426512651040153186597404368875505470349357278329953`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19.4510323726312122165720119664836795785387976997595414226002`25.", 
       ",", 
       RowBox[{
       "-", "1.4433907749227098158018381108695662084566129636737026999506`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19.5494546465501428162179766804520897780354128336209327609678`25.", 
       ",", 
       RowBox[{
       "-", "1.440924841226985143482724869122446026098775520102198576174`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19.6478885974816075698285558477373791738809897287870536155113`25.", 
       ",", 
       RowBox[{
       "-", "1.4384754475108492687413085791054678783883608431483781860253`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19.7463340751198420729411849244777106492342477990475032245151`25.", 
       ",", 
       RowBox[{
       "-", "1.436042402881828984624539024489739386485024608038677276136`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19.8447909319002077887037237898792375939203578005984912036116`25.", 
       ",", 
       RowBox[{
       "-", "1.4336255195424623358693894261364877866547844319008175413725`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19.9432590229348113458064571068419571887165075896429333405257`25.", 
       ",", 
       RowBox[{
       "-", "1.4312246127261932721427192253083221889772536271026623091144`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20.041738205949966474054884149748711095892639342960195843671`25.", ",", 
       RowBox[{
       "-", "1.4288395006348699164998593337985123370919202952453835648808`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20.1402283412254365326399530588113967624051336092732893577745`25.", 
       ",", 
       RowBox[{
       "-", "1.4264700043777999478633335819622376963598487541001746579505`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20.2387292915353981064354157850441616856744585539880864897573`25.", 
       ",", 
       RowBox[{
       "-", "1.424115947912317850730063960637030888881333097669686510299`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20.3372409220910683094794283494759752300585246190515690157305`25.", 
       ",", 
       RowBox[{
       "-", "1.4217771579858204626843803595116081117842835206125213403696`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20.4357631004849406458696606894327977813366701305843969030398`25.", 
       ",", 
       RowBox[{
       "-", "1.4194534640792286181245824697499343087178745534293042797046`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20.5342956966365765435583750189103441016259857366809177548617`25.", 
       ",", 
       RowBox[{
       "-", "1.4171446983518339879034479753513047876816115878457766946836`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20.632838582739901320325497225382107744200929909559995654371`25.", ",", 
       RowBox[{
       "-", "1.4148506955874916318286959202510030236079635512061185480676`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20.7313916332119556429046423032321881783072349345434463781276`25.", 
       ",", 
       RowBox[{
       "-", "1.4125712931421200400395861728893992128950229270492335434463`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20.8299547246430551468447716003845650685377929491979359642449`25.", 
       ",", 
       RowBox[{
       "-", "1.4103063308924716179271863675231591834702885223842596275441`25.\
"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.422725080372582*^9, 3.422725112398118*^9}, {
  3.422734650060158*^9, 3.422734652002967*^9}, {3.612050235352147*^9, 
  3.6120502458401413`*^9}, {3.649101442190483*^9, 3.649101442436913*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"tabQNM1Ofkqzero", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Re\[Omega]\>\"", ",", "\"\<Im\[Omega]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<q=0\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.422725135770835*^9, 3.422725142834796*^9}, {
  3.4227251804073677`*^9, 3.4227252014051123`*^9}, {3.422734659301548*^9, 
  3.422734668292495*^9}, {3.649182816321674*^9, 3.6491828300355945`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.01388888888888889], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwVlHk01Ykbxi/XzRJZr53s++Xe6yKkXmWZKInSgslgItlCtjQyTIutMpWl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     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -1.3434878602200653`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Im\[Omega]\"", TraditionalForm], None}, {
     FormBox["\"Re\[Omega]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotLabel->FormBox["\"q=0\"", TraditionalForm],
  PlotRange->{{
    0, 20.829954724643056`}, {-2.7466757443406054`, -1.4103063308924717`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.612136777385809*^9, {3.6491828194878893`*^9, 3.649182830588873*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 7\n",
  FontSlant->"Italic"],
 "Purely imaginary QNMs of set 2 (frequency in units of rH)"
}], "Subsubsection",
 CellChangeTimes->{{3.6491065189351263`*^9, 3.649106545305786*^9}, {
  3.649107587477333*^9, 3.649107594524102*^9}}],

Cell["\<\
Zero momentum.

Note that the values provided further below and in the paper were obtained \
with a near horizon series expansion which contains 18 orders, a working \
precision of wp=30, precision and accuracy goals pg=ag=25. In order to \
reproduce these particular values, these values would have to be changed from \
their current values, and the file ``rulesHk14\[CloseCurlyQuote]\
\[CloseCurlyQuote] would need to be replaced by a file that contains 18 \
instead of 14 near horizon expansion coefficients. However, the user may also \
simply verify the existence of these purely imaginary modes by choosing a \
large charge density and using one of the QNM frequencies provided below as \
inital values for the qnmRoutine[] search. At smaller and smaller charge \
densities, when the QNMs of set 2 are deep in the complex plane, they are \
more and more difficult to find, as they submerge in numerical noise produced \
by a boundary condition on the fluctuation which is equivalent to numerical \
infinity. See the appendix of reference [41] for a discussion of this point.\
\>", "Text",
 CellChangeTimes->{{3.649106626663715*^9, 3.6491066295193987`*^9}, {
  3.649106675325254*^9, 3.6491066788367863`*^9}, {3.649106720911324*^9, 
  3.6491071385820436`*^9}, {3.649107224263714*^9, 3.649107239627789*^9}, {
  3.649108209945858*^9, 3.649108224866706*^9}, {3.649108486198801*^9, 
  3.649108488034512*^9}, {3.6491762090325203`*^9, 3.64917623047939*^9}}],

Cell["\<\
Example data obtained with lower accuracy, shorter computation time :
(order = 14, wp=25, pg = ag = 20)\
\>", "Text",
 CellChangeTimes->{{3.6491085181695137`*^9, 3.649108565201638*^9}, {
  3.649108627641893*^9, 3.64910863578554*^9}, {3.649114048514174*^9, 
  3.6491140970613527`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qnmRoutine", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", "306"}], "/", "100"}], ",", "0", ",", 
   RowBox[{"7", "/", "10"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643074538244203*^9, 3.6430745421644583`*^9}, {
  3.6430745966784573`*^9, 3.643074625501092*^9}, {3.6431025902954903`*^9, 
  3.643102590927596*^9}, {3.643102954726308*^9, 3.643102956901862*^9}, {
  3.6431232847733994`*^9, 3.643123285051682*^9}, {3.643304148286274*^9, 
  3.64330415081618*^9}, {3.643304369090713*^9, 3.643304370164708*^9}, {
  3.6433044172928047`*^9, 3.643304419309642*^9}, {3.643304494944449*^9, 
  3.643304497424674*^9}, {3.6491066233197403`*^9, 3.6491066249995613`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
   "-", "3.059983694536463835467155872669850841738003501607389293791`25."}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.643313576961089*^9, 3.643313954878346*^9, 
  3.649107475618094*^9, 3.649108032576312*^9, 3.649108276270218*^9, 
  3.649108396080867*^9, 3.649108595308611*^9, 3.64911155091284*^9, 
  3.649111610099203*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nnMax", "=", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tabFirstQNM", "=", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"nnMax", "+", "1"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"nn", "=", "0"}], ",", 
   RowBox[{"nn", "\[LessEqual]", "nnMax"}], ",", 
   RowBox[{"nn", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qnmRoutine", "[", 
     RowBox[{
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", "/", "10"}], "+", 
        RowBox[{
         RowBox[{"nn", "/", "nnMax"}], "/", "100"}]}], ")"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tabFirstQNM", "[", 
      RowBox[{"[", 
       RowBox[{"(", 
        RowBox[{"nn", "+", "1"}], ")"}], "]"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qnmVBC", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"qnmVBC", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}]}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"nnMax", ",", "nn"}], "]"}]}], "Input",
 CellChangeTimes->{{3.59320761545743*^9, 3.593207629688745*^9}, {
   3.593207691443965*^9, 3.593207710467313*^9}, {3.5932077492028418`*^9, 
   3.593207765670027*^9}, {3.593207825792837*^9, 3.593207868775446*^9}, {
   3.593207904125997*^9, 3.593207909314329*^9}, 3.593207944260707*^9, {
   3.59320799817465*^9, 3.5932080381006517`*^9}, {3.593208229390911*^9, 
   3.59320824261416*^9}, {3.593212071124008*^9, 3.593212071237177*^9}, {
   3.5932157102664547`*^9, 3.593215729050107*^9}, {3.594066372264019*^9, 
   3.594066373680237*^9}, {3.625426414183158*^9, 3.625426440460985*^9}, {
   3.625426568187351*^9, 3.625426581554593*^9}, {3.6254266855488863`*^9, 
   3.625426688398525*^9}, {3.625426736106147*^9, 3.625426786092832*^9}, {
   3.6254268399285173`*^9, 3.625426840460842*^9}, {3.6254272040442963`*^9, 
   3.625427204217132*^9}, {3.625427245135272*^9, 3.625427252761595*^9}, {
   3.625427804136092*^9, 3.62542780423029*^9}, {3.625427835110708*^9, 
   3.625427839959445*^9}, {3.625427877635154*^9, 3.625427881481655*^9}, {
   3.625429621464163*^9, 3.62542962153623*^9}, {3.625429742904375*^9, 
   3.625429748359399*^9}, {3.625429779015349*^9, 3.6254297850350924`*^9}, {
   3.625429910702112*^9, 3.625429910756568*^9}, {3.625430107751313*^9, 
   3.625430109182613*^9}, {3.6254304700421877`*^9, 3.625430470200165*^9}, 
   3.625443737663088*^9, {3.625443901550379*^9, 3.62544395003331*^9}, {
   3.625444379394862*^9, 3.625444385018571*^9}, {3.625449678234466*^9, 
   3.6254497541627493`*^9}, 3.625451666785993*^9, {3.625451741106422*^9, 
   3.6254517432157183`*^9}, {3.6433038870204268`*^9, 3.643303996423527*^9}, {
   3.643304717592017*^9, 3.643304718038472*^9}, {3.6433047667837067`*^9, 
   3.643304778916548*^9}, 3.6433058544409924`*^9, {3.6433139509734917`*^9, 
   3.643313961634536*^9}, {3.6433190919921007`*^9, 3.643319151939184*^9}, {
   3.643319187207037*^9, 3.643319197859248*^9}, {3.643319687918789*^9, 
   3.643319731546814*^9}, {3.643321539677232*^9, 3.643321572590232*^9}, {
   3.643321672686986*^9, 3.6433216728147507`*^9}, {3.643321824402973*^9, 
   3.643321824467917*^9}, {3.643323367377841*^9, 3.643323420883812*^9}, 
   3.643326685786519*^9, 3.643326724904258*^9, {3.643326855136993*^9, 
   3.6433268551840267`*^9}, {3.643326991581049*^9, 3.643327028515792*^9}, {
   3.643327297938547*^9, 3.643327315328768*^9}, {3.643327478112516*^9, 
   3.643327503553504*^9}, {3.64332787894383*^9, 3.6433278790413113`*^9}, {
   3.6491073543653383`*^9, 3.6491073679908323`*^9}, 3.6491074843606567`*^9, {
   3.6491080866623697`*^9, 3.6491081403716183`*^9}, 3.649108259169907*^9, {
   3.649108405997793*^9, 3.649108408253293*^9}, {3.6491085814082727`*^9, 
   3.649108606483782*^9}, {3.6491114649721413`*^9, 3.649111468172455*^9}, {
   3.6491115964380198`*^9, 3.649111596492292*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabLowestImaginaryQNM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.059983694536463835467155872669850841738003501607389293791`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.057128201969479348114112569043472802797407304137629335981`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.054276927492522394498743437863323574406870281181896488642`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.051429858484778088429011127149306401558157852279540213984`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.048586982369538245523207284709274294792271819955809570262`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.045748286614071727588287785022882477795743025485219748647`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.042913758729494635057143799373757904551031727589697392294`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.040083386270640356146270320907294611894288127989576736218`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.037257156835929481290211224608324878713151102010039706553`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.034435058067239591304662774976727956472964527119797223614`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.03161707764977492762614313883439663364122900168211171366`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.028803203311935952872975068483744849153624282414957852889`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.025993422825188809869342394516465718936391310729469087066`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.023187724003934687172320141312142832757114976218260759264`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.020386094705379099040179445269094811950773668988137201358`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.017588522829401087679368492256489341188139168919934985397`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.014794996318422355507439400008818791004012059249071340657`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.012005503157276335069512242182171951641518515668759745344`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.009220031373077204146968449693289403931572492059000791876`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.006438569035088853498759359411874206344865673323998346746`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.003661104254593814578080503073708319918044762363968628652`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.000887625184762154470191469550750252406408433649266388122`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.998118120020520345200854852105617578803173818008807068374`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.995352576998420114469236518700546993832656967177055586417`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.992590984396507284764153726929936791568759810369985605298`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.989833330534190607728284469587140294668560810503967312433`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.987079603772110600541361680771008193601355861422315418891`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.984329792512008391000476616732003466846362893494565634747`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.981583885196594577883407137548680426389646064530544937352`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.978841870309418113089373975103839776304264683667591771653`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.976103736374735211960813029878818148407659951234163667718`25."}\
]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.649113423121764*^9, 3.649113440360104*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"tabLowestImaginaryQNM", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re \!\(\*OverscriptBox[\(\[Omega]\), \(~\)]\)\>\"", ",", 
      "\"\<Im \!\(\*OverscriptBox[\(\[Omega]\), \(~\)]\)\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.649114349517907*^9, 3.649114354105013*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQNF84x236jiOADjs0tXLvxfguDf43+yVyMfwZe6
fpAvJBPBv+6XNKkxGcFnuiHmvjEWwbcKNdJ+HI7gL9PktBUPQvCvmH+s8vVB
8Cc/cHzc6obgn2YMKTnggODHfG3U+WuF4H/qV+eyMUXwn8ov4q7VR/D5cgL0
D2gi+Es2TSpmVUHwBVecuuYjh+BfLI0OnyaB4DvvXPn5oRCC39skvUqfF8HP
DJaorGdH8NnkOOMvMiKFn3NElOofdji/b0phZvU3BH+Dz6Guyx8Q/M0iO/fo
vkbi/z/6t/Mpgh/cFeXz4j6CP23my2Uet5DUVz7nXn0Fwf9+52Ql/3n2AwBa
FnMz
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, -3.059983694536464},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"Im \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(~\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"Re \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(~\\)]\\)\"", 
      TraditionalForm], None}},
  Method->{},
  PlotRange->{{0, 0}, {-3.059983694536464, -2.976103736374735}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0., 0.}, {0.0016775991632345733`, 
   0.0016775991632345733`}}]], "Output",
 CellChangeTimes->{3.649114354531275*^9}]
}, Open  ]],

Cell["\<\
Example data obtained with higher accuracy, more horizon expansion terms, \
longer computation time :
(order = 18, wp=30, pg = ag = 25)\
\>", "Text",
 CellChangeTimes->{{3.6491085181695137`*^9, 3.649108565201638*^9}, {
  3.6491086432760687`*^9, 3.649108646497553*^9}, {3.649111524334731*^9, 
  3.649111529762754*^9}, {3.649114026513742*^9, 3.6491140307658*^9}}],

Cell["At q = 9/10 we find the following two modes :", "Text",
 CellChangeTimes->{{3.643123357753899*^9, 3.643123370511381*^9}, {
  3.649113874727529*^9, 3.64911387757788*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qnmRoutine", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", "394"}], "/", "100"}], ",", 
   RowBox[{"9", "/", "10"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643074538244203*^9, 3.6430745421644583`*^9}, {
  3.6430745966784573`*^9, 3.643074625501092*^9}, {3.6431025902954903`*^9, 
  3.643102590927596*^9}, {3.643102954726308*^9, 3.643102956901862*^9}, {
  3.6431232847733994`*^9, 3.643123285051682*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
   "-", "3.959016661950047703167324583015980889461401944925101022864`30."}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.643123332147173*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qnmRoutine", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", "182"}], "/", "100"}], ",", 
   RowBox[{"9", "/", "10"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643074538244203*^9, 3.6430745421644583`*^9}, {
  3.6430745966784573`*^9, 3.643074625501092*^9}, {3.6431025902954903`*^9, 
  3.643102590927596*^9}, {3.643102954726308*^9, 3.643102956901862*^9}, {
  3.649114372704365*^9, 3.649114373765345*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
   "-", "1.816498574127072266545308373906458021955321655806882512631`30."}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.643103081428775*^9, 3.643104773691527*^9}]
}, Open  ]],

Cell["At q = 10/10 we find the following two modes :", "Text",
 CellChangeTimes->{{3.643123357753899*^9, 3.643123370511381*^9}, {
  3.64314042198009*^9, 3.643140422251721*^9}, {3.649128047846574*^9, 
  3.649128048047748*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qnmRoutine", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", "14"}], "/", "10"}], ",", 
   RowBox[{"10", "/", "10"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643074538244203*^9, 3.6430745421644583`*^9}, {
  3.6430745966784573`*^9, 3.643074625501092*^9}, {3.6431025902954903`*^9, 
  3.643102590927596*^9}, {3.643102954726308*^9, 3.643102956901862*^9}, {
  3.6431232847733994`*^9, 3.643123285051682*^9}, {3.643140428164728*^9, 
  3.643140436588496*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
   "-", "1.37827334431163008393571983537421504518214078750425148725`30."}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.643123332147173*^9, 3.643140479656495*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qnmRoutine", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", "28"}], "/", "10"}], ",", 
   RowBox[{"10", "/", "10"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643074538244203*^9, 3.6430745421644583`*^9}, {
  3.6430745966784573`*^9, 3.643074625501092*^9}, {3.6431025902954903`*^9, 
  3.643102590927596*^9}, {3.643102954726308*^9, 3.643102956901862*^9}, {
  3.643140442148572*^9, 3.643140451572522*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
   "-", "2.872152915982995105607146812206388568650627479201687670539`30."}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.643103081428775*^9, 3.643104773691527*^9, 
  3.64314055719177*^9}]
}, Open  ]],

Cell[TextData[{
 "One way of looking at these imaginary QNM values is the following. Let us \
check if there are purely imaginary frequency values for which the absolute \
value of the bulk field vanishes at the boundary, i.e. Abs[\[Phi][",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "bdy"], "]"}], TraditionalForm]]],
 "] =0. If this is the case, then we have found a QNM.\n\nHere is a comic of \
how the zeros in the Abs[\[Phi][",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "bdy"], "]"}], TraditionalForm]]],
 "] appear as ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 " is increased. On the horizontal axis we have the imaginary part of the \
frequency Im \[Omega], and on the vertical axis we have the absolute value of \
the bulk field \[Phi] evaluated at the boundary. As ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 " is increased a zero crossing (i.e. a QNM) approaches from large negative \
imaginary frequency, as becoming apparent for ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 "=0.6. One can follow this QNM with increasing ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 ", and indeed see a second QNM appear around ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 "=0.9. The poles appearing in the figures are located at known frequencies ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 ", namely \[ImaginaryI] n (",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["q", "~"], "2"], TraditionalForm]]],
 "-2)."
}], "Text",
 CellChangeTimes->{{3.643123374930828*^9, 3.643123406804102*^9}, {
  3.643123616586576*^9, 3.643123628321026*^9}, {3.649113637229979*^9, 
  3.6491136387778378`*^9}, {3.649113688655744*^9, 3.649113740065012*^9}, {
  3.649114440377795*^9, 3.6491145693019753`*^9}, {3.6491146366744413`*^9, 
  3.6491147270242977`*^9}, {3.649128091426835*^9, 3.649128120056778*^9}, {
  3.6491285066182737`*^9, 3.649128743198691*^9}, {3.64918305994993*^9, 
  3.649183148570675*^9}, {3.6491831818901033`*^9, 3.649183271206831*^9}, {
  3.649183374278652*^9, 3.6491834568946304`*^9}, {3.649183488153182*^9, 
  3.6491835557067127`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"qt", "=", "0.5"}], "*)"}]], "Input",
 CellChangeTimes->{{3.643116745708308*^9, 3.6431167502514477`*^9}, {
  3.643117607865259*^9, 3.643117618605006*^9}, {3.643123519517624*^9, 
  3.643123529915077*^9}, {3.643123795041863*^9, 3.643123795449778*^9}, {
  3.649128127463646*^9, 3.6491281367376537`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxV0ntMU3cUB/C20ActLawgBR9TYQgWCFM7qBPTazYJigEVliGJxkCEjoQx
tQLTMB6+Ik0mj2RDRYNuim7LloxlHWvCOSj4wKIoBILWUJ4KSm1poRUfTLin
f+wkNze/3PP9nNz8zsqsgp37eBwOJ/X9M//+f9k0Z8/M1zUIM/5Ywl3rOTeD
t/OxmJtn06xbqBuQrM13lF/1fL8DM5lJ+hCrTcM6XaAqXvHJgQ126u8Gr+lw
cWq1XZOzUL2w7fqvyVU2O+X74YMTkd3qzClNp2m+zBDwQ1y77v4UeRZgslRD
F3c4qH8Q6h9lT+4acpA/DO0dhztLjzopPwKOE4Ofb4+fpnljEPmsVlfEmSHv
GZwu+KYvemiGvHHQak3BGRYXec9ht8Wgvj7nJu8F9FYZ/TISZ8mzwuqUUdNx
42vybNDsPKQwaN9Svw1mRy5HyDLnyLfDkvTGfwz3OQybnwJXyeJ6nwgew85z
wAblwY++bfViWM8J6eHFDWlNfIb1nNDkezTYESJiWG8aFH82K3JXSsibAUdD
V55L5keeC+LdhqeBUXLy3LB+VberbHgReW44ZV070FW2hLxX8F1FkmmrLpS8
WdAP9MkfjkaR9xrKVVXt9REJlH8DLdw3vxR1JiCbfwuWJ3H/bl8Xg2z+HXw9
MHnsdlsYsvk5WP4zI0tSfoi0aKi2CmLFdcHUz8EuY8tnuZOByPocbB6/oyzO
lFOeixOmdEVBkT/N46LqRZSpepGMPB5OFT5ZsWdEQh4P1YOGi9ZYMXk8THFt
Get4LCLPC4O/bwv4u0dInhcKNn75e4lUSJ43mpUV5qASAXne+GnPqPbwMgF5
3hjfl3PSOcEnj48NrdatOMwnj4+JqkO2fqGAPAHa43+SzGV4PAFWXNh03vzI
4wnQfe5CiK5WSJ4Qt4VNpJn0IvKEmJcfWxn0wIc8ESZdKu+pKfT8rwgjj2k+
bquTkifCK5VmuX6NP3k+uErDTVsjlZPng5duqV7yzgSSJ8bCvf2bQzd67kOM
yt+MNas7lpEnxujxmrv1tZ77lKDiD92RpfwY8iTYWrd/dB8mUN4XLTGMfn+B
Z198sXHnni8qs6Jpn6RYFHdNZX0ZSvsnxStjYamNpUtpX2VYXvZV53FrEO2j
DPPV2YnJmwPIk+ED01+7U5r8yfPDe8l1N5sapOT54XJ3794d7WLy/LHFGF6d
fVrE/Ae7CEml
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{-4., 0.},
  Method->{},
  PlotRange->{{-4., 0}, {-17.105670446506018`, 16.475094825416797`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.08, 0.08}, {0.6716153054384563, 
   0.6716153054384563}}]], "Output",
 CellChangeTimes->{3.643119274731667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"qt", "=", "0.6"}], "*)"}]], "Input",
 CellChangeTimes->{{3.643116745708308*^9, 3.6431167502514477`*^9}, {
  3.643117607865259*^9, 3.643117623965123*^9}, {3.643123921888061*^9, 
  3.643123922007148*^9}, {3.643124392232794*^9, 3.64312439361278*^9}, {
  3.649128139347183*^9, 3.649128163794426*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxV011MUwcUB/Db21La0g/LShCEjAICjsWUYd2MC60TwY8HBpnRadA4KYhh
sgEjMFnZILCNOTVbomMaMTJFJj4hIEw8J6LImKIRi6AV1yF+AbMtLS3Qrhve
04ed5Obm5p7zOy//o/6oMMvAMgyT+d+z8P5/WXU/1y9UMxyWjleNvuP/7oTe
M/Hu9DKrLvlV9YAq7ti64cv+/79DU8F+xxqZTcc5tyEhaSA9K8dG/YPQoAhL
mblq0+W+qiHQrNh1Wa+x0/wIJMUq1hU12XU3byyUGaRZvV+xb06T9yckmW3G
FpimfgvE9TyMMeY4yB+D3Y2H3pqMcNL8Y3CqS7dMTjhp3xNY1m35PtQ0Q94z
CA4xRg2bXeQ9B4i4GHFWNEveBIS1G6rzds6RNwkra9yfmp7Pk/c3xEfWsimt
XvKs0JcWcrG830f9Vthy4lRBh5qn53wbeNdmll84zuq5eTvw9/R1F+YL9Ny+
afCZfKanjUI95zng0IFzBytKxXrOc8B7t07nV8XKyHOCq+X+j2MKJXkzsOlO
SJjxuIo8F2TtCOzcIA8nzw0JDb3L/2hXk+cGgecLS21jInmzYJgqWvvbKh15
c2BviyzuM+xEzpsHrBAHa1/TIud5QFEze3PN8njkPA9s27pe+01oFHKeF4wx
P81n31iMnPcPOLtqfxBtVJHng308ZWp5qpI8BqsGDWBcLad+Bi2ajF+iJEHk
M+hjw6G7XkTzPCz2rEjStgppHw9H+HZjdnIAeSyWrD65a5wVkMdirK019IWS
Tx6L9g3u859sZsnjo0paODV+jUceHx/X1H24cgePPAH2SL7+MnUJjzwBhqft
zm2YZ8gTYFPvk/69Poa8AHy0/ZamNMHvBaDhoFRU97nfE2L0patLGY/fE2Jy
Rur4YDtLnhBPeR8UV3fxyQtEcwkzVPF6AHmBaLkrL2uTBZInwo2VebnZ/WLy
RFh59OTp/fdk5Inw3U0Pp9SxweSJcepckUEyGUqeGKvLXMaXNdHkSdDU0OGy
f/c2eRIsqUw5PDqkp/xI8HrmFedfW6Mpb0GYePdsfYJBRXkKwroHH59ZtSeI
8idF83Ditx1RAsqXFAsKr/RLlvjvRYon1ntf5tx20/3JsG2pszld66D7lGG+
pe/9uBYr3ZsceY435tIuTNA9ynFbjLJ5QPaUPDnuMw8c6AofI0+Bn/2qmtFk
PCJPgUfMH4xeihwhbxEuXjbQuT1vUPcv3NpU3w==
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{-4., 0.},
  Method->{},
  PlotRange->{{-4., 0}, {-11.833489997443792`, 11.12565410535502}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.08, 0.08}, {0.4591828820559762, 
   0.4591828820559762}}]], "Output",
 CellChangeTimes->{3.643124263856965*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"qt", "=", "0.7"}], "*)"}]], "Input",
 CellChangeTimes->{{3.643116745708308*^9, 3.6431167502514477`*^9}, {
  3.643117607865259*^9, 3.643117623965123*^9}, {3.643123534926278*^9, 
  3.643123537251162*^9}, {3.643123792394335*^9, 3.643123792753641*^9}, {
  3.6491281474338408`*^9, 3.6491281617290688`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxV0ntMU2cUAPBbSh+UFiQaQF2ICqON4w/nZicE1oLEGSKMiWbIpCDxVV1G
HMQUgsQMZAuDGXVNfOBj0TGJm3EQLQ/lHIaZg9FliMhE2XgMlAGFvnvb0m54
T//YSb58ubnn/M7Jybe2qHjH/iCGYT747yzd/48F1YXzS9EE2gHtHzfSAt9t
YMmTe7+vW1C99Sq64UiZvvG3PwP/e6BBotCZEs0qzvkdVh7OqYy4Yqb8AShN
6Gw/FG5RHXgVT0AWrb2UV2eh+qdQoE0IPxVlVRn7luI5PDuXOelrtpI3Cl/l
/zor2muj/DGYH41M+jzOTv4EHJ3aH+9lHFT/N7RtefaZwe2gflOQaMje9lqU
i7yXoLtW1c/uYcmbhk5kldJBN3kzkJ1fJTDUesmbhXOb3L2r633kmWB9BswX
6Rg17Q0+KlHOKKZ5ai5/AY61DIkP/cBXc74ZvlReLrw1IVBz9RYIfaGxn+wQ
q7l+VtBvi90qr5KSZ4OCVHBVjC8jzwb+u4+KLz1cQZ4dftynFC6uWU2eA3ol
LY7Wa7HkOUG4y6fwm94kzwWflp31vdufR54LYjsm+qq7kpDzWLCMKdbVghw5
zw3DxZlmY1UMcp4Hjsx1Vtw5Homc5wW++Bu2dSACOc8LV/c2NCefkZG3CLuj
No/pM0PI88EXwu05MXIheX7w1D9o//o+nzwGe560a0qHeJTPYLRpT+7pbIZ8
BovEZctj1vmAq+dh2tEzyfIIL3D9ePhT7c5HcR+6geOCUJeLk4UTLuC8IGyb
vpNS3+QEzgtCT1LvgxNXHeTxcZXvvfSDXXby+OgYvyhKFtnJC8ZN5cKk8k9s
5AVjz3VdsttmJS8Ym9jCYd95K3kCrFmZEVujsZInwOcVMekrtlrJE+KxzsHb
NblW8oQ49p2yoaYx4AmxPHGV1rbLRp4IPRuqo08YA/OJ8Gb+vTjVRZY8Mfq7
UyY3Fotpf2JslYWcru4apPcrxg0lL2YUpaPkheCtXMPBVP8UeSGoqX/8tizh
H/IkmBiflWVInaX5JFi3e+PIqZdzNJ8EL1zRlxn3zZMXiuWlfbdLPl4gLxTP
Ov5aM5pgJk+KP49o7G94zORJMTJth6RxxEKeFB8b9RkFw4H9yZBtHjrZ57SR
J8OH70sqs1Ic5IVhnODbbmhxkheGv5ieXl57gCUvDOfi+49XF3nIC8ctbGXO
zo5F8sKxYHPr+PV0ht7fMrx3+HXPO04e/gvIx3zg
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{-4., 0.},
  Method->{},
  PlotRange->{{-4., 0}, {-7.223844063078449, 7.01752820107404}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.08, 0.08}, {0.28482744528304976`, 
   0.28482744528304976`}}]], "Output",
 CellChangeTimes->{3.643119274775301*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"qt", "=", "0.8"}], "*)"}]], "Input",
 CellChangeTimes->{{3.643116745708308*^9, 3.6431167502514477`*^9}, {
  3.643117607865259*^9, 3.643117626534186*^9}, {3.643123542990204*^9, 
  3.643123549483033*^9}, {3.6431237873621483`*^9, 3.643123789273498*^9}, {
  3.6491281540028553`*^9, 3.6491281596575613`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxV0ntMU3cUB/DS9rbQlvKIKEFXylpRokaMEh5ztAuGDAOJOlS2hQzRocgU
yUIGdTLZJGVlJWo6EaYJEyqKjwl7FGV6Dla2dMp8oZFApKDrUBrg2lK6YnHD
e/hjJ7m5ubnnfH7J73ti8os3fczn8Xgb/3tm3/+vCU1D/Wydhei9Fz+d3jD3
fRlUqqFMU+uEZvXrskJ2f5T9ZjBL/20w2nOaubOf1XDOHUiY0oYzHpb674Mx
t6YxvOKFpuB1PYTYTpvaHeGi+T5wrdOel6NL03NrtgYgq+vujawv3OTZwbp2
onT91knqH4K4FmvTwUwP+U/grSZfRf2OKZp/Cg1P8vMenPbSeQ4oMqR3mBf5
yBuBzw3J5qP3psl7Bu2wqOy7Pj95o7C/dyb1RzVPy3lO8C/vHxz7PkDLeWPg
EdYqOg4ItHRvsCwt0bxukKH+Ccjt2qEOFQdpOZ+Fq6t+iVy6M5jmX0B1S1jm
/PEwLXeeC7QZSUx5/ALy3OC8a3BcOqEkzw1lRzx9nf4V5E2CrTuppEq9hTwP
SELfl+ttCch5U3C5sK4iRapCzvNCecfi8SF5JHKeFxLaSo1fFoQh5/0DC/v+
9ir5UuQ8H4w+fPPA23aGvGnout0MWcl88l5CZSHv3TbXDHDeS0iLe3Qv+pQP
OM8P1UV5qQVvTAHnzcBYdsvmziVu4LxXYAwpqRTVsUCLhyJdrL26foz6ebhW
rL9qyH9OPg8tOWuqVm5z0HwARl5rs3y2b5jOC8Bj5l1Rib0D5PFRf+432Tdp
veTx8SvD04bd5d3k8fE9XlHsc1MZ5S3AmE1Vo1fibtE+CHAP6jYO8+20L0L8
/QN9ivqCk/ZJiDdLTjlKk7y0b0JkcuLSjAsYypPBS80OUc0nEZQXgx8mLlaE
X0ygfEXYfuhCU05xPN23CFUp+nnS9oWUjwh3H/Z/5PSF0/2L8bbV8vXhLXLK
S4wZ1q0RnUsklEcgptiUGWuOi8kLxHe2e6GWZcgLRGnuX67Mx0LygnDwTFlF
9yoheUFYfOJczLL7AvIkmJesSK35SUCeBLPdP/9g+lNAngRrN8tkRsWcJ0Xl
yOpfC81znhTrRpb+0biTIU+GyensyiN7ROTJcJ/ScvzbG2LyZNjUPPlKVhlE
XjBGDLQm8q9LyQvGawd7WvotcvLkuP3Ks/GTOWHkybGRcdQOR80jT46sTqVz
xkSSF4Km1gddZ3UK8kLwUDrUR4+oyQvF7Cwxa3ocj/8CM+tczg==
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{-4., 0.},
  Method->{},
  PlotRange->{{-4., 0}, {-12.279109853348166`, 10.352468764164465`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.08, 0.08}, {0.45263157235025264`, 
   0.45263157235025264`}}]], "Output",
 CellChangeTimes->{3.643119274814025*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"qt", "=", "0.9"}], "*)"}]], "Input",
 CellChangeTimes->{{3.643116745708308*^9, 3.6431167502514477`*^9}, {
  3.643117607865259*^9, 3.64311762919809*^9}, {3.6431235539433928`*^9, 
  3.643123555058998*^9}, {3.643123783906199*^9, 3.643123784465515*^9}, {
  3.649128170560584*^9, 3.649128176121376*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxV1H1ME3cYB/BrKb1eSwsUxaVqRyOKWK0D3LKps+em4NAs08iLY4g4CroG
2JuoRDCsSsJkYveCYVt9g01xZhKNIG74PIrTudkE5EUgA6G2DKWRt+KKiG54
D3/sSS6Xy/1+n7t8v5fTbc3eYBIzDLP+v2Py/P8ZNH5bNjmVMJ7fE+dMn7qu
hRoXty6/bdAY9XzqwQ3Wz/j4Ibp/E0R1asnfPUNGwWmAioBzBz7PG6b1TbAm
VcFf0o8Y059PK2hTL1iPDIzQ/nZ45tocE273GO23Jucv4C50DCTeHCWvG+o8
9cVlDx7R+h74YgZr3vCal/x7YApxPvwFx2i/Ewz63/v1h8bpeb2wNHJ62KK6
CfL6QHzm/RsFUQwvePehw7J6wcddIl7w+sHirhS1SCS84Lmh6EpaWqNLygve
Q+i8vDjdf1TOU27Q/brznqMkgNYPwpks9Hbdnk7+EIxm7czI/CiE9g9DOKdq
b+yKoOeNQNeJ2hOlS9aj4Hngp54XVv76dC4Kngf2pi6KcDiCUfBGIbrglei0
RiUK3iOYw354Y1WiLwrePxAtmVlgkTDkeeF8ZnKHrdQLgueFxKCYQyHeYRC8
MdDOMrXo3G4QvMdQMpF3N2KtCwRvHFg+4euTbCcI3hO4mshs3ZzRQN4TsCvb
B8KSq8ibAHXDadGfHqT8n0L0Fk1FfV8L9fUMPnFZDet2OagPBk9ZqncGxfbT
egbjik9mWYJHqE8GMzZ597siH9N+EV5P5XoPq8WUrwjf4O8uXVbFUR9irA6d
t1FTGER5i/HAiyvHfjTqqB8xNpfXmpubX6X8fXD/3LfPKUWrKF8fXPFd8ZsP
cuZTfhLszjcFpuRoKW8JvrTL7OTuB1M/Ekw+WFVpaFNT/r54vOmrJZqEAPJ8
0ZFbWtX6rpI8Kaptq52gVJAnRWvg4oxr2Rx5Umwyc23h78jIYzHyoF1b8SVL
Hovbry+vZsJY8mQ4nnN04zxfljwZ2nZHfROnZ8mTYbkrd7bTxpLHofyDWdeS
tsnI4zC+xjpUdIwjT45nf1sTPCdz6v3kWLFPtmLtNBV5cpTpjtfo/QPJU+D3
V87Gzk6aRp4Clx29o6vM05Dnh281l+xtuBxKnh+mLLTHSHfw5Pnh8j1bYlQ/
R1EfSszeN6O8T62hfpWYa03pfa9WQf2qsCx+5g/HLjHUrwqNL5vj/7g49f9Q
YavWm7DD1Effiz/anIbQT4vv0P/DHzsLD8fGbjtN318AHkkq8ik03IJ/AdiS
UQo=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{-4., 0.},
  Method->{},
  PlotRange->{{-4., 0}, {-12.788391024903634`, 11.287560672622408`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.08, 0.08}, {0.48151903395052087`, 
   0.48151903395052087`}}]], "Output",
 CellChangeTimes->{3.643119274858636*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"qt", "=", "1.0"}], "*)"}]], "Input",
 CellChangeTimes->{{3.643116745708308*^9, 3.6431167502514477`*^9}, {
  3.643117607865259*^9, 3.643117633181161*^9}, {3.64312485057825*^9, 
  3.643124853877988*^9}, {3.649128179537196*^9, 3.649128184001713*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxV0mlMU1kUB/C2tFUKXQBrg9BMUSKDG4t+MWpaBlfcRaOgEXCLy4hVCiaa
OkimozKKgAngghrXIjo2EYMo9RwFNWDBAlphZHVBGtBQWrEIdBTf6Yc5ycvL
y73v9+75nxe0ac+qrRwWi7X0xzVy/3/1Ks+cHqkiiKtJ4rdkup/LQCszhawP
timn/6wK6NwcLbfU2mi9CqJDh6tmnuhTMo4ZmgeN4RGb7bS/AfKi4mJ3rHEo
t/0sC/By/Iv6dnyh95vAsj3OXq/vV9aYRqoZsPqtojPQSV47+GbM2D/v1QDt
74CUvZnRhR8HyX8HHfXmo1EaF73/HmJKAya0W1gq5nudcCKz4grbwVExXhdc
04inP2/mqRjPChf+rg3cHiJQMV43PM6NnGoukKgYrwfyMx67Xh6TkfcZ7k2x
i2ySibTeC4mSiZw6w3hkPBvUCpN35j6QILO/D5IWJr9K3uqBjG+HtMpAnWGK
E5jzOGCPXn4+3vgJGM8B20IGeMo57cB4X6DWqPFMKX0CjNcPs+Lb5j4sB+r/
KxxcLf3NrG2ivJyQG1p9d0P6B8rDCYeyUm8vfvaZ8huA03Xnlr/Pd8/jG4Td
UcR3V34jbxCyXvDMgnlsymsIFAcuc9O1fOp3CKZ15GUXjBNRfsOw28t+ExZI
KR8XpLWWZoSYFJTnf6DML7l/9FQErbPwl3/DSo64IpHxWBgTdPFW2NUJlA8b
Db+2rfHjBlCeP55bDYnzG8cgcx4OBr24V+Ej96F8OXghcnHH2UgheRy8Jrsk
STzuSZ4H+kkj2mYDnzwPfCRXFJRpueRx8dLX4MPWPA55XOybxPsY1sUij4uF
Wb1nDt1wAePxcJGupmvpn4M0Hx6qayaDyt89Tz4W2oobYtgOmhcf7+csUVud
PTRfPu7UVR4xb3lN3ig0dY+9+KnlA81nFEpFrU3XU0WU12js2VBdKcsMovOM
xt/VGxP0D8ZSf57INpb7K577Un+eKF2hTDeyfKg/Af7V7WdtlLv/RwH66o/3
ntKIyRNgwkq9pmutmDwvZKeuM9gficnzwqqh4D/yYiXkeaN2ztnGfp47f2/s
SahTp7F9yfPGf4p3mcLX+ZEnRF14QYM6VEqeEJ/KA4b3FcvIE6FHSblld1QA
eSJcNi72li5OQZ4I3wSejMi2BpMnxqKUtPotwmnkiXFfkjS7pWw2fgeBf0tJ

      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{-3.95, 0.},
  Method->{},
  PlotRange->{{-3.95, 0}, {-16.185394466794193`, 17.5763050738235}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.079, 0.079}, {0.675233990812354, 
   0.675233990812354}}]], "Output",
 CellChangeTimes->{3.64311927489933*^9, 3.643123850524131*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"qt", "=", "1.2"}], "*)"}]], "Input",
 CellChangeTimes->{{3.643124695489312*^9, 3.643124699190456*^9}, {
  3.643136266418846*^9, 3.643136269282035*^9}, {3.64912819293655*^9, 
  3.649128198460979*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxV0G1MU2cUB/DbF6DQUkAWDXURu8FmaKAT1sap4V6LoGRsVMBNB9vcqG8o
TodmRtAoOudLjG4FN9kY84PTUkFhKGHNcg4TlAo6KKmzOIgIOnxBC5QCRdoN
7/niSW5ubu5zfs//HOXnX2SsFTIMo///mX6/XE627NR0mSDzqnvmvtwh+m6A
kqrRvj88w2zCi7oCjXeC0ro7XfTfCmUy03KHaIzlnXbIr7nz/WXzBJ3vhOZf
9Ct/FU2x617ULZB2vbb72e8Mx/c7gB15mN0wKuJutE3XP2D8cCzSsz2Q4727
oGa3Zf6lD6fzvbAcP3m/qkTD8X4f/HzOHlHilSDf3w8nDyyQi7R/An/fA8jv
N7o3+55QvgG4r7IufvfABOV/CGb1jLzaMwLyHoNs16RX0+1PeZ5A/knXUMfi
YI73nkJvxAWtXhZO+ZzwSnuyJi5LQeedoDgVZupKjKa8Q1Cti4orNeUh3z8M
2dddrx7Ni0f+vhGofMfmObE/HHnPBSu+vbKk6C0X8J4ListHWq/de0R5R2F2
yy5NikVMedwQ9nXDnND6MMo/BhXpH4dZ7ArKNw4H05RJ7NjrlG8cJE7RLO0M
NeWbgMxuh3O4eRF5HqgrTPWtnJVF3iSY2ZT0z95eQ/meQ/EZi2L0ZhLt+zlU
/FaQnlO5AHlvClbVz39DXx5P83rBVni79NJEHM3rg1KmsuB0mYo8BqtvTSU3
szF0nsGAo2bfRYmKfAZdV6ONmtVq6hdgpHC+Y3CZlu4TYM3xGP9+eSp5QszZ
q62JxE00jxB3FlbZ9xxLofmFmH7JrVXEcDSfCFuSa39sbUykfYhwVQLTWHed
o/2JMWqOwNoznkSeGC23pVt/ykklT4zqfvtT87wV5PmhrUK3o0m5mjw/PP9v
2gnrIwN5/rhlsDFPZfiK+v1xvVTFOdp203wB2LM0ZADcW2m+ADQekbSlDGyk
+STY2fNelmn9OtqXBL+c1A3ZOg20Lwl+cLrD6P3IQF4gzs0Q2K11BvICUbl0
UBnbvZa8IAzNqWqJV24gLwgLapsw0bOZvCDsrdEpzp/dS54U7VpBrrhjDXlS
LPtB5ngg20SeDLdkfDewMXsbeTJ8HJ67vWN4B3kyPBvxpqF5YRF5wRh98Ny8
eksxecFYPbfP9qnwCHly9DV9E3s42UieHKM8giWGixXkyfF+rO7vy94L5IXg
NU1X/g1sJy8E/Q6Vb4hJaKX9h+K+oixlqr6B+w85vlhs
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{-4., 0.},
  Method->{},
  PlotRange->{{-4., 0}, {-582.6678065216911, 394.0378650854841}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.08, 0.08}, {19.534113432143503`, 
   19.534113432143503`}}]], "Output",
 CellChangeTimes->{3.643125084577136*^9}]
}, Open  ]],

Cell[TextData[{
 "Lowest imaginary QNM for RN AdS5 between ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 " = 0.7 and 0.8 :"
}], "Text",
 CellChangeTimes->{{3.643317062451541*^9, 3.6433170905758133`*^9}, {
  3.649113478808688*^9, 3.649113483862049*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabFirstImaginaryQNMofqt", "=", "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.059983694536464004549876124788627601367987237050545181959`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.042913758729495988778344559061490215599454032452390230239`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.025993422825188958487060103961887436937459606096894345635`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "3.009220031373078701913622357314553410521589072219709983507`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.992590984396507775568919832959929791375860690826880532796`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.976103736374735410591555059895120756068454180228580901911`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.959755795223450176441867408609544314834236031951442915084`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.94354472127566075295151489235731610909590634178616795319`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.927468126264749896184140266465826393662747093553735689761`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.911523672311281056827480819432830161648441326570444958175`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.895709070915119659082710256725980660080844687026910534759`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.880022081954167322812307186786439532676264350664744899615`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.864460512690973602238908721860162264837592293784240369261`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.84902221678834413463396412270617448190778800321404051159`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.833705093334914394448902016602353300433018872790015223412`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.818507085881638666886362590546602056159336813222702708863`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.803426181489953485749949347074435691859447207550165594046`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.788460409792296574192952301951318596353722294680531475807`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.77360784206570019266404967471163647812863957422578985451`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.758866590318863596398687380852789000523110921779912443157`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.744234806393295057648871593905925181958641157707455441715`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.729710681078809587879723593751843497261209739991264583838`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.715292443243810775429527385945768823456041302399709970594`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.700978358980538391997890123376206427613150740350162177508`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.686766730765575506641936264484275159624535030512862430712`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.672655896635724313078921303684115070957997566401158780611`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.658644229379408025446547806149751233886329895130779458644`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.644730135743645352062071875128060341111262912769024924908`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.630912055656680544431214910098027552285483916543404575792`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.617188461466216053592707865514683586292265782229136567537`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.603557857193284474917042652223244674951757078125577110717`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.590018777801640374435853537897911761414693030901152720473`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.576569788482615074023998508334952244151759018385359179297`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.563209483955377431971293724602099734708685301142708472297`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.549936487782368255139433724683888426089969631551952438534`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.536749451699851509397928421364617800498449893610906312914`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.52364705496340074777158928033213647811221744641965745535`25."}]
        }], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.510628003708073485711333048467460229852772554287498162245`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.497691030323226967865740256305442553958049571312203202419`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.484834892841580777806457426203136745454687309379871283049`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.472058374342525066829319557532152863582346129349696387589`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.459360282369233316898132327089512094886087593275319219122`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.446739448359590304750804001636311925275236274433745392715`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.434194727090422949444812741615432683578063736336984713596`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.421724996135115796265897199370818717241078898694069006231`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.409329155334062032222259789984765923553144143981687696653`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.397006126277902765375035825533686148086965853039862545862`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.384754851803248171607413928386877279765932331862824379553`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.372574295500600325579223783178106974670953031921260785635`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.360463441234281438861292449061655722646540576442367505868`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
       "-", "2.34842129267406393514148021181340780528708969917584356565`25."}]\
}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.643317098345497*^9, {3.6433172017165337`*^9, 3.6433172201726027`*^9}, {
   3.643317267287941*^9, 3.643317267374467*^9}, {3.649112083516304*^9, 
   3.6491121086921453`*^9}}],

Cell[TextData[{
 "The corresponding values of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 " :"
}], "Text",
 CellChangeTimes->{{3.643317104915086*^9, 3.643317115438048*^9}, {
  3.6491134942327538`*^9, 3.64911350035616*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabqt", "=", "\n", 
   RowBox[{"{", 
    RowBox[{
    "0.7`", ",", "0.702`", ",", "0.704`", ",", "0.706`", ",", "0.708`", ",", 
     "0.71`", ",", "0.712`", ",", "0.714`", ",", "0.716`", ",", "0.718`", ",",
      "0.72`", ",", "0.722`", ",", "0.724`", ",", "0.726`", ",", "0.728`", 
     ",", "0.73`", ",", "0.732`", ",", "0.734`", ",", "0.736`", ",", "0.738`",
      ",", "0.74`", ",", "0.742`", ",", "0.744`", ",", "0.746`", ",", 
     "0.748`", ",", "0.75`", ",", "0.752`", ",", "0.754`", ",", "0.756`", ",",
      "0.758`", ",", "0.76`", ",", "0.762`", ",", "0.764`", ",", "0.766`", 
     ",", "0.768`", ",", "0.77`", ",", "0.7719999999999999`", ",", 
     "0.7739999999999999`", ",", "0.7759999999999999`", ",", 
     "0.7779999999999999`", ",", "0.7799999999999999`", ",", 
     "0.7819999999999999`", ",", "0.7839999999999999`", ",", 
     "0.7859999999999999`", ",", "0.7879999999999999`", ",", 
     "0.7899999999999999`", ",", "0.7919999999999999`", ",", 
     "0.7939999999999999`", ",", "0.7959999999999999`", ",", 
     "0.7979999999999999`", ",", "0.7999999999999999`"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.649112062031783*^9, 3.649112073076548*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"tabFirstImaginaryQNMofqt", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re \!\(\*OverscriptBox[\(\[Omega]\), \(~\)]\)\>\"", ",", 
      "\"\<Im \!\(\*OverscriptBox[\(\[Omega]\), \(~\)]\)\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.64911353616922*^9, 3.649113586503903*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQNF84x236jiOADj24YaaT8OR/A/9atz2Zgi+O47
V35+KITgb/Q51HX5Azuc/+POyUr+8wj+Oh7XoilrEXyOroM6iT0I/ibZzRkl
2Qj+mlsBb854IfhPa4paMrUQfCamPBZPLgQ/p/2ra9YrNji/rfyrxplTCH4z
X/Hk3NUIvqd9dqFvD4LP8H/jlqxcBN/j78WQI34Ift35N36RBgh+x6TZSzWE
EPwkjgsJhl9Y4fzvxtt6i64h+P/Lptm93oHgtxvv6Jo1G8Ff99mlr74Owe+X
0MmamYjgHxdkd3nuguA/lf3nmqGB4C+asnaeNA+C77aLu5HhAwucv1LGX0Xs
CoK/peLq4egdCP59de75F+Yg+C6iwT+LGxF8QYv3kq5pCD7n5Jfezt4Ifvj2
v3dzDRD8aSealI6IIvjLGMPyXX8zw/mntx2V/fgAwVe+WtN17BiC33Q7T/To
GgT/hs8RxTeTEPzJ04+LWlci+KeKLkVtjEfwbddYx/q5IfiP01x7BHURfMvj
3FG/hBH8J1wl1hy/meD8T5wyK6weIfhs8l5SE08yHQAAEsy9yg==
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, -3.059983694536464},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"Im \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(~\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"Re \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(~\\)]\\)\"", 
      TraditionalForm], None}},
  Method->{},
  PlotRange->{{0, 0}, {-3.059983694536464, -2.3484212926740637`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0., 0.}, {0.014231248037248002`, 
   0.014231248037248002`}}]], "Output",
 CellChangeTimes->{3.649113554847249*^9, 3.6491135937895317`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["*** Attention! ***",
  FontWeight->"Bold"],
 "\nVector QNMs : quit the kernel in order to perform the analogous \
calculation for the vector QNMs below."
}], "Subsection",
 CellChangeTimes->{{3.6583190556108627`*^9, 3.658319099871331*^9}, {
  3.65831916685063*^9, 3.658319218394573*^9}, {3.658319250925447*^9, 
  3.658319255895698*^9}}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.649101594649963*^9, 3.6491015952428493`*^9}, 
   3.658319481903768*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Set global parameters", "Subsection",
 CellChangeTimes->{{3.5910237350517683`*^9, 3.591023742993805*^9}, {
  3.59111549450702*^9, 3.591115499439415*^9}}],

Cell[TextData[{
 "Define precision and accuracy parameters:\n\n>>>",
 StyleBox["Adjust to desired accuracy and precision!",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.59111550836355*^9, 3.591115516980661*^9}, {
  3.5914078726840773`*^9, 3.5914078766492233`*^9}, {3.591420270395975*^9, 
  3.591420291303803*^9}, {3.593210724175643*^9, 3.5932107244321136`*^9}, {
  3.6437384017059317`*^9, 3.6437384153377934`*^9}, {3.6491079757752*^9, 
  3.649107993150188*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wp", "=", "25"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Working", " ", 
    RowBox[{"precision", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ag", "=", "20"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Accuracy", " ", 
    RowBox[{"goal", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pg", "=", "20"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Precision", " ", "goal"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constrain", " ", "black", " ", "brane", " ", 
    RowBox[{"charge", ":"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"qt", "<", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
     RowBox[{"qt", ">", "0"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5911155021633368`*^9, 3.591115532633481*^9}, {
   3.591147666680757*^9, 3.591147694146697*^9}, {3.5914077783856077`*^9, 
   3.591407778936412*^9}, {3.591408120889332*^9, 3.591408120974453*^9}, {
   3.5914087529913*^9, 3.591408762333866*^9}, {3.593127282536139*^9, 
   3.5931272842622423`*^9}, {3.5931273433824577`*^9, 3.593127345788619*^9}, {
   3.593210714545396*^9, 3.5932107148173637`*^9}, {3.5962241787859917`*^9, 
   3.596224192605692*^9}, {3.643041764155858*^9, 3.643041783810844*^9}, 
   3.6437383766958103`*^9, {3.6445256640062723`*^9, 3.644525690109289*^9}, {
   3.644527553478354*^9, 3.644527558373452*^9}, {3.644527641453147*^9, 
   3.644527645286695*^9}, {3.649171897226745*^9, 3.6491719565546303`*^9}, {
   3.649173935460771*^9, 3.6491739445431185`*^9}, {3.6491797208185673`*^9, 
   3.6491797274842234`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Fluctuation equation of motion (spin 1 vectors)", "Subsection",
 CellChangeTimes->{{3.5910237350517683`*^9, 3.591023742993805*^9}, 
   3.643738799624003*^9, {3.643738911923067*^9, 3.64373891401062*^9}, 
   3.643738997443454*^9, {3.6583157506736097`*^9, 3.658315812688692*^9}, {
   3.658315986120337*^9, 3.6583159898162613`*^9}}],

Cell[TextData[{
 "Usage, methods, parameter naming is analogous to the spin 2 tensor case \
described above.\n\nThis is the equation of motion for the vector fluctuation \
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "x"], TraditionalForm]]],
 " as shown in equation (18):"
}], "Text",
 CellChangeTimes->{{3.658316911314198*^9, 3.658316951170127*^9}, {
  3.658320657751369*^9, 3.6583207207836037`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"myphiEqRS", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox["q", "2"], " ", "u"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"phi", "[", "u", "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "u", "-", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["phi", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", "u"}]}], ")"}]}]}], ")"}]}]], 
      "+", 
      RowBox[{"4", " ", 
       RowBox[{
        SuperscriptBox["phi", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], "/", "4"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.658316078156598*^9, 3.658316085044756*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion near singular point (spin 1 vectors)", "Subsection",
 CellChangeTimes->{{3.5910237350517683`*^9, 3.591023742993805*^9}, {
  3.591023938540196*^9, 3.5910239406996517`*^9}, {3.591025182597929*^9, 
  3.591025185436795*^9}, {3.649464328517702*^9, 3.649464329474723*^9}, {
  3.6583157600269003`*^9, 3.658315816744916*^9}, {3.6583159944421062`*^9, 
  3.658315996161685*^9}}],

Cell["\<\
Usage, methods, parameter naming is analogous to the spin 2 tensor case \
described above.\
\>", "Text",
 CellChangeTimes->{{3.658316911314198*^9, 3.658316951170127*^9}}],

Cell[CellGroupData[{

Cell["Horizon", "Subsubsection",
 CellChangeTimes->{{3.5910239445925922`*^9, 3.591023950680893*^9}}],

Cell["Compute indicial exponents :", "Text",
 CellChangeTimes->{{3.591407818079883*^9, 3.591407826234251*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"phiIndH", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "u"}], ")"}], "^", 
   "\[Alpha]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"0", "\[Equal]", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "u"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "\[Alpha]"}], ")"}]}], " ", 
          RowBox[{"(*", "phiEq", "*)"}], "myphiEqRS"}], "/.", 
         RowBox[{"{", 
          RowBox[{"phi", "\[Rule]", "phiIndH"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "1", ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "]"}], "]"}]}], ",", 
   "\[IndentingNewLine]", "\[Alpha]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"indexRule", "=", 
  RowBox[{"%", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5910239674211187`*^9, 3.591024006854569*^9}, {
   3.591024040120344*^9, 3.5910241204978943`*^9}, {3.591074634460331*^9, 
   3.591074638265766*^9}, {3.591408805220886*^9, 3.591408807977791*^9}, {
   3.591420982553368*^9, 3.591421024437302*^9}, {3.591421090559083*^9, 
   3.5914210907189007`*^9}, {3.593131761679735*^9, 3.593131778023892*^9}, {
   3.5932007309008093`*^9, 3.593200763996982*^9}, {3.593200852837537*^9, 
   3.593200891022141*^9}, {3.593205745306876*^9, 3.593205776867779*^9}, {
   3.6534886473791523`*^9, 3.653488648448999*^9}, {3.6570740725469007`*^9, 
   3.657074072801167*^9}, {3.6583161742536573`*^9, 3.658316174597733*^9}, 
   3.6583167228203363`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["w", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          SuperscriptBox["q", "4"]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox["w", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SuperscriptBox["q", "4"]}]]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5910239992559566`*^9, {3.5910240557759542`*^9, 3.591024121218334*^9}, 
   3.5910248085988913`*^9, 3.591025860692505*^9, 3.591031115772461*^9, 
   3.591031187251141*^9, 3.591031220680431*^9, 3.591068985167581*^9, 
   3.591113750776664*^9, 3.591114122513831*^9, 3.591114207030406*^9, 
   3.591114270500081*^9, 3.591114466282668*^9, 3.591114725890258*^9, 
   3.5911469989679193`*^9, 3.59137832332864*^9, 3.5913789863564034`*^9, 
   3.591379559937694*^9, 3.591407786967826*^9, 3.591408052464159*^9, 
   3.591408125650097*^9, 3.591408590788679*^9, 3.5914086806113243`*^9, 
   3.5914088811717052`*^9, 3.5914090518983793`*^9, 3.591409550818075*^9, 
   3.591420958240299*^9, {3.591421021132058*^9, 3.5914210252184477`*^9}, 
   3.591421091449225*^9, 3.593127460347035*^9, 3.593128119955525*^9, 
   3.593129155721992*^9, 3.5931302937525187`*^9, 3.593131808256527*^9, 
   3.593132134722995*^9, {3.5932008464516363`*^9, 3.593200893604104*^9}, 
   3.5932011158629436`*^9, 3.59320320493843*^9, 3.593205710991897*^9, {
   3.593205756753887*^9, 3.593205777763303*^9}, 3.596064567723962*^9, 
   3.596065109450774*^9, {3.5960656578854513`*^9, 3.469922321370782*^9}, {
   3.596224282780148*^9, 3.596224284986305*^9}, 3.596234897456276*^9, 
   3.596406394365552*^9, 3.604490209299858*^9, 3.6114384581043*^9, {
   3.611440100534526*^9, 3.422645040339787*^9}, 3.614518384038555*^9, 
   3.625516619442247*^9, 3.642098042490213*^9, {3.653488636439872*^9, 
   3.653488649381034*^9}, 3.653607736386426*^9, 3.6536080363548927`*^9, 
   3.6569638794817133`*^9, 3.657027535351166*^9, {3.657074066647336*^9, 
   3.6570740737285213`*^9}, 3.657075335874971*^9, 3.6570767693319807`*^9, 
   3.657078537766501*^9, 3.657640381854068*^9, 3.65812800912897*^9, 
   3.658319292498637*^9, 3.658319513521398*^9}],

Cell[BoxData[
 RowBox[{"\[Alpha]", "\[Rule]", 
  FractionBox["w", 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"]}]]}]]}]], "Output",
 CellChangeTimes->{
  3.5910239992559566`*^9, {3.5910240557759542`*^9, 3.591024121218334*^9}, 
   3.5910248085988913`*^9, 3.591025860692505*^9, 3.591031115772461*^9, 
   3.591031187251141*^9, 3.591031220680431*^9, 3.591068985167581*^9, 
   3.591113750776664*^9, 3.591114122513831*^9, 3.591114207030406*^9, 
   3.591114270500081*^9, 3.591114466282668*^9, 3.591114725890258*^9, 
   3.5911469989679193`*^9, 3.59137832332864*^9, 3.5913789863564034`*^9, 
   3.591379559937694*^9, 3.591407786967826*^9, 3.591408052464159*^9, 
   3.591408125650097*^9, 3.591408590788679*^9, 3.5914086806113243`*^9, 
   3.5914088811717052`*^9, 3.5914090518983793`*^9, 3.591409550818075*^9, 
   3.591420958240299*^9, {3.591421021132058*^9, 3.5914210252184477`*^9}, 
   3.591421091449225*^9, 3.593127460347035*^9, 3.593128119955525*^9, 
   3.593129155721992*^9, 3.5931302937525187`*^9, 3.593131808256527*^9, 
   3.593132134722995*^9, {3.5932008464516363`*^9, 3.593200893604104*^9}, 
   3.5932011158629436`*^9, 3.59320320493843*^9, 3.593205710991897*^9, {
   3.593205756753887*^9, 3.593205777763303*^9}, 3.596064567723962*^9, 
   3.596065109450774*^9, {3.5960656578854513`*^9, 3.469922321370782*^9}, {
   3.596224282780148*^9, 3.596224284986305*^9}, 3.596234897456276*^9, 
   3.596406394365552*^9, 3.604490209299858*^9, 3.6114384581043*^9, {
   3.611440100534526*^9, 3.422645040339787*^9}, 3.614518384038555*^9, 
   3.625516619442247*^9, 3.642098042490213*^9, {3.653488636439872*^9, 
   3.653488649381034*^9}, 3.653607736386426*^9, 3.6536080363548927`*^9, 
   3.6569638794817133`*^9, 3.657027535351166*^9, {3.657074066647336*^9, 
   3.6570740737285213`*^9}, 3.657075335874971*^9, 3.6570767693319807`*^9, 
   3.657078537766501*^9, 3.657640381854068*^9, 3.65812800912897*^9, 
   3.658319292498637*^9, 3.658319513525963*^9}]
}, Open  ]],

Cell["\<\
Define the near horizon expansion and plug it into the eom to get expansion \
coefficients:\
\>", "Text",
 CellChangeTimes->{{3.5914078303237457`*^9, 3.59140786624949*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"order", "=", "14"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phiH", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}], "^", "\[Alpha]"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cphiH", "[", "nn", "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], "^", "nn"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nn", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "/.", 
   "indexRule"}]}]}], "Input",
 CellChangeTimes->{{3.591024130131282*^9, 3.591024204222993*^9}, {
   3.591024237594853*^9, 3.591024238337225*^9}, {3.591024314652175*^9, 
   3.591024325226035*^9}, {3.591024437259398*^9, 3.591024459213667*^9}, {
   3.591024585765295*^9, 3.591024602406049*^9}, {3.5910249976406507`*^9, 
   3.5910250075758*^9}, {3.591025144914268*^9, 3.591025145279376*^9}, {
   3.591031117911586*^9, 3.591031119855254*^9}, {3.591031193140266*^9, 
   3.591031222340941*^9}, {3.5911137528068333`*^9, 3.591113756734317*^9}, {
   3.5911141249397087`*^9, 3.59111412501891*^9}, {3.591114199562468*^9, 
   3.591114200330043*^9}, {3.591114468910595*^9, 3.591114470950006*^9}, {
   3.591114727057645*^9, 3.591114728348443*^9}, {3.591408056286235*^9, 
   3.5914080567243*^9}, {3.591408099429914*^9, 3.591408100295333*^9}, {
   3.591408512744274*^9, 3.591408514035256*^9}, {3.591408684200334*^9, 
   3.591408687415532*^9}, {3.591408810467752*^9, 3.5914088154939537`*^9}, {
   3.59140955249114*^9, 3.5914095530026197`*^9}, {3.59142103486209*^9, 
   3.591421076859569*^9}, {3.593200769737771*^9, 3.593200773452835*^9}, 
   3.593200826371694*^9, {3.5932009354035397`*^9, 3.5932009357007227`*^9}, {
   3.593203210196684*^9, 3.593203210909439*^9}, {3.593205792647798*^9, 
   3.5932057939070587`*^9}, {3.596065145783222*^9, 3.469922328428906*^9}, {
   3.596234901189042*^9, 3.596234902738933*^9}, {3.5964064017503357`*^9, 
   3.596406411742425*^9}, {3.604490813476028*^9, 3.604490822482958*^9}, {
   3.653488673717347*^9, 3.653488676724901*^9}, {3.6536081864400377`*^9, 
   3.6536081961170397`*^9}, {3.653608381415658*^9, 3.653608399223351*^9}, {
   3.653612024047556*^9, 3.6536120240932007`*^9}, 3.6570275994522247`*^9, 
   3.657027887354884*^9, 3.65707408521264*^9, {3.65708221939004*^9, 
   3.657082219717545*^9}, 3.6583161845468397`*^9, {3.658319297254301*^9, 
   3.658319299702239*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Find coefficients", "Subsubsection",
 CellChangeTimes->{{3.593212445786701*^9, 3.5932124540283947`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffphiH", "[", "nnn_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "u"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Alpha]"}], "/.", "indexRule"}], ")"}]}], " ", 
           "myphiEqRS"}], "/.", 
          RowBox[{"{", 
           RowBox[{"phi", "\[Rule]", "phiH"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "1", ",", "order"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ",", "nnn"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.591024130131282*^9, 3.591024204222993*^9}, {
   3.591024237594853*^9, 3.591024238337225*^9}, {3.591024314652175*^9, 
   3.591024325226035*^9}, {3.591024437259398*^9, 3.591024459213667*^9}, {
   3.591024585765295*^9, 3.591024602406049*^9}, {3.5910249976406507`*^9, 
   3.5910250075758*^9}, {3.591025144914268*^9, 3.591025145279376*^9}, {
   3.591031117911586*^9, 3.591031119855254*^9}, {3.591031193140266*^9, 
   3.591031222340941*^9}, {3.5911137528068333`*^9, 3.591113756734317*^9}, {
   3.5911141249397087`*^9, 3.59111412501891*^9}, {3.591114199562468*^9, 
   3.591114200330043*^9}, {3.591114468910595*^9, 3.591114470950006*^9}, {
   3.591114727057645*^9, 3.591114728348443*^9}, {3.591408056286235*^9, 
   3.5914080567243*^9}, {3.591408099429914*^9, 3.591408100295333*^9}, {
   3.591408512744274*^9, 3.591408514035256*^9}, {3.591408684200334*^9, 
   3.591408687415532*^9}, {3.591408810467752*^9, 3.5914088154939537`*^9}, {
   3.59140955249114*^9, 3.5914095530026197`*^9}, {3.59142103486209*^9, 
   3.591421076859569*^9}, {3.593200769737771*^9, 3.593200773452835*^9}, 
   3.593200826371694*^9, {3.5932009354035397`*^9, 3.5932009357007227`*^9}, {
   3.593203210196684*^9, 3.593203210909439*^9}, {3.593205792647798*^9, 
   3.5932057939070587`*^9}, 3.596065145783222*^9, {3.653488782883312*^9, 
   3.653488783087729*^9}, {3.657074113775416*^9, 3.657074114009074*^9}}],

Cell["\<\
Compute all the coefficients up to O(order) and write them into the list \
\[OpenCurlyDoubleQuote]ruleH\[CloseCurlyDoubleQuote]:
Replace the path variable in `SetDirectory[...]\[CloseCurlyQuote] below with \
the path adequate for your system.\
\>", "Text",
 CellChangeTimes->{{3.59137834442037*^9, 3.591378375377599*^9}, {
  3.5914081811391983`*^9, 3.591408189604323*^9}, {3.6583193295657*^9, 
  3.658319378216853*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ruleH", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"iii", "=", "1"}], ",", 
   RowBox[{"iii", "<", "order"}], ",", 
   RowBox[{"iii", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"ruleH", "=", 
    RowBox[{"Append", "[", 
     RowBox[{"ruleH", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "\[Equal]", 
            RowBox[{"coeffphiH", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "iii"}], "]"}]}], "/.", "ruleH"}], ",", 
          RowBox[{"cphiH", "[", "iii", "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "//", "Simplify"}]}], 
     "]"}]}]}], "\[IndentingNewLine]", "]"}], "\n", 
 RowBox[{"SetDirectory", "[", 
  "\"\</Users/mkaminski3/Documents/Physics/Research/Quasinormal modes\>\"", 
  "]"}], "\n", 
 RowBox[{"Save", "[", 
  RowBox[{"\"\<ruleaxHk14\>\"", ",", "ruleH"}], "]"}]}], "Input",
 CellChangeTimes->{{3.591024443869372*^9, 3.591024448028576*^9}, {
   3.591024504277295*^9, 3.591024564783312*^9}, {3.591024609853814*^9, 
   3.591024711561211*^9}, {3.5910247445029097`*^9, 3.591024792143547*^9}, {
   3.5910248755694*^9, 3.59102492125301*^9}, {3.5910249705747967`*^9, 
   3.591024971030233*^9}, {3.591025155730845*^9, 3.591025157134894*^9}, {
   3.591408086800946*^9, 3.591408105634115*^9}, {3.5914088245081253`*^9, 
   3.591408825273747*^9}, {3.59142050961738*^9, 3.5914205135253696`*^9}, {
   3.593201008495866*^9, 3.593201009880159*^9}, {3.596065176190939*^9, 
   3.596065191569284*^9}, 3.596065705205963*^9, 3.59606576701335*^9, 
   3.658319320808505*^9, {3.658319392334365*^9, 3.658319393442864*^9}}],

Cell[BoxData["\<\"/Users/mkaminski3/Documents/Physics/Research/Quasinormal \
modes\"\>"], "Output",
 CellChangeTimes->{
  3.653607757743767*^9, 3.6536080487359133`*^9, {3.653608797244586*^9, 
   3.6536088126499443`*^9}, 3.6536142144227533`*^9, 3.6570825512675047`*^9, 
   3.6570871000254507`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Readymade horizon expansion", "Subsubsection",
 CellChangeTimes->{{3.593212348950416*^9, 3.593212361256331*^9}}],

Cell["Import the pre - calculated coefficients :", "Text",
 CellChangeTimes->{{3.593212504653768*^9, 3.59321251932447*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  "\"\</Users/mkaminski3/Documents/Physics/Research/Quasinormal modes\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleH", "=", 
   RowBox[{"Get", "[", "\"\<ruleaxHk14\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.593215572492229*^9, {3.593215638929734*^9, 3.5932156397034807`*^9}, {
   3.594081410107033*^9, 3.59408144169179*^9}, {3.5960652005690393`*^9, 
   3.596065236170089*^9}, {3.5960661047277193`*^9, 3.469922407794866*^9}, 
   3.469923786708806*^9, {3.59621187489649*^9, 3.596211901234782*^9}, {
   3.604490665494425*^9, 3.422645094186351*^9}, 3.614518513050577*^9, {
   3.653488713249428*^9, 3.653488713426964*^9}, 3.653607314927054*^9, 
   3.653608818224938*^9, {3.6569639172751427`*^9, 3.656963940208946*^9}, {
   3.658316249197445*^9, 3.65831625625518*^9}}],

Cell[BoxData["\<\"/Users/mkaminski3/Documents/Physics/Research/Quasinormal \
modes\"\>"], "Output",
 CellChangeTimes->{
  3.59321416108141*^9, 3.59321436555539*^9, {3.593214610781213*^9, 
   3.593214617240038*^9}, 3.593214671342535*^9, 3.593215573698936*^9, 
   3.593215652326419*^9, {3.5939864667338533`*^9, 3.59398648709789*^9}, 
   3.5940657163201*^9, 3.59408779242227*^9, 3.594130608057815*^9, 
   3.594326960475432*^9, 3.596064726256921*^9, 3.596065513510585*^9, 
   3.5960661095456057`*^9, 3.5962118836143847`*^9, {3.596224298446434*^9, 
   3.596224294485545*^9}, 3.6044904170097446`*^9, 3.6044906776678877`*^9, 
   3.6044908262655153`*^9, 3.6114384805787907`*^9, {3.611440103996724*^9, 
   3.422645043909156*^9}, 3.422645097892592*^9, 3.6145185202094297`*^9, 
   3.625516624697496*^9, 3.6420982937233467`*^9, {3.65696393360538*^9, 
   3.656963941204846*^9}, 3.657027632287374*^9, 3.657027711568564*^9, 
   3.657027891036117*^9, 3.6576407988331957`*^9, 3.658128025902884*^9, 
   3.658319407624753*^9, 3.658319525411076*^9}]
}, Open  ]],

Cell["\<\
Define the horizon expansion (exclude the coeffient of O(order) which can' t \
be trusted) :\
\>", "Text",
 CellChangeTimes->{{3.591408241091414*^9, 3.591408283522586*^9}, {
  3.593215654090513*^9, 3.593215654885681*^9}, {3.5941306133785143`*^9, 
  3.5941306150727*^9}, {3.6570278918342133`*^9, 3.6570278926791363`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"phiHExpansion", "[", 
    RowBox[{"u_", ",", "c0_"}], "]"}], ":=", 
   RowBox[{"SetPrecision", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"phiH", "[", "u", "]"}], "/.", "ruleH"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cphiH", "[", "0", "]"}], "\[Rule]", "c0"}], ",", 
        RowBox[{
         RowBox[{"cphiH", "[", "order", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
     ",", "wp"}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Example", ":"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phiHExpansion", "[", 
   RowBox[{
    RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "\[Rule]", 
     RowBox[{"1", "/", "10"}]}], ",", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{"1", "/", "10"}]}], ",", 
    RowBox[{"kk", "\[Rule]", "0"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.591025029104102*^9, 3.591025125694008*^9}, 
   3.591025166478807*^9, {3.591025562973939*^9, 3.591025617908139*^9}, {
   3.591025696175449*^9, 3.591025725952271*^9}, {3.591113969875877*^9, 
   3.59111397395121*^9}, 3.591114327693554*^9, {3.5911145551680737`*^9, 
   3.591114555952158*^9}, {3.591114796868416*^9, 3.591114797643908*^9}, {
   3.5913782797038593`*^9, 3.591378282514906*^9}, {3.59137845694726*^9, 
   3.591378464677247*^9}, {3.591378503307664*^9, 3.591378533076473*^9}, {
   3.591379000442251*^9, 3.591379011467022*^9}, {3.59137952953659*^9, 
   3.591379547775691*^9}, {3.59140815477011*^9, 3.591408170438197*^9}, {
   3.591408320199647*^9, 3.591408326272812*^9}, 3.591408525694467*^9, {
   3.591408835945755*^9, 3.591408838484655*^9}, {3.5931280761892347`*^9, 
   3.5931280866017942`*^9}, {3.5931281459616547`*^9, 
   3.5931281485674133`*^9}, {3.5932010388258457`*^9, 
   3.5932010542478943`*^9}, {3.593201168743433*^9, 3.5932011750533953`*^9}, {
   3.593203982868311*^9, 3.593204004603387*^9}, 3.596066127063685*^9, 
   3.658316848804604*^9, {3.658319443009933*^9, 3.6583194480341377`*^9}, {
   3.658319533471754*^9, 3.658319536775546*^9}}],

Cell[BoxData[
 RowBox[{"1.0069951292148885397264840007483406413843311881472862724428`24.\
97502938850115", "+", 
  RowBox[{
  "0.0107753766644664577621030017657634483130177067854352040362`23.\
903103442396", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.657640806967595*^9, 3.658128037152952*^9, 3.658319414344966*^9, {
   3.658319445226063*^9, 3.658319448782104*^9}, {3.65831952731656*^9, 
   3.6583195374682503`*^9}}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solutions (spin 1 vectors)", "Subsection",
 CellChangeTimes->{{3.658316311968643*^9, 3.658316323987878*^9}}],

Cell["\<\
Usage, methods, parameter naming is analogous to the spin 2 tensor case \
described above.

Define numerical boundaries and solve the equation(s) of motion :\
\>", "Text",
 CellChangeTimes->{{3.658316911314198*^9, 3.658316973157385*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsilon", "=", 
   RowBox[{"1", "/", "1000000000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uBnum", "=", "epsilon"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uHnum", "=", 
   RowBox[{"1", "-", 
    RowBox[{"1", "/", "10"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"numericZero", "=", "0"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Clear", "[", "solphi", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solphi", "[", 
    RowBox[{
     RowBox[{"omega_", "?", "NumericQ"}], ",", "kay_", ",", "kuh_", ",", 
     "c0_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Block", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "=", "omega"}], ",", 
       RowBox[{"kk", "=", "kay"}], ",", 
       RowBox[{"q", "=", "kuh"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"NDSolve", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "\[Equal]", "myphiEqRS"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"phi", "[", "uHnum", "]"}], "\[Equal]", 
          RowBox[{"phiHExpansion", "[", 
           RowBox[{"uHnum", ",", "c0"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"phi", "'"}], "[", "uHnum", "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"phiHExpansion", "[", 
               RowBox[{"u", ",", "c0"}], "]"}], ",", "u"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"u", "\[Rule]", "uHnum"}], "}"}]}], ")"}]}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"phi", "[", "u", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "uBnum", ",", "uHnum"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"WorkingPrecision", "\[Rule]", "wp"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", "\[IndentingNewLine]", 
       RowBox[{"PrecisionGoal", "\[Rule]", "pg"}], ",", "\[IndentingNewLine]", 
       RowBox[{"MaxSteps", "\[Rule]", "100000"}]}], " ", 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phiSol", "[", 
   RowBox[{
    RowBox[{"w_", "?", "NumericQ"}], ",", "kuh_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q", "=", "kuh"}], "}"}], ",", 
    RowBox[{"SetPrecision", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"solphi", "[", 
        RowBox[{"w", ",", "0", ",", "q", ",", "1"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", "wp"}], "]"}]}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.5910252032731667`*^9, 3.591025267016407*^9}, {
   3.591025884575597*^9, 3.591025887213232*^9}, {3.591031140959907*^9, 
   3.591031141232836*^9}, {3.591031231868004*^9, 3.591031232812401*^9}, {
   3.59106901104317*^9, 3.5910690111310043`*^9}, {3.5910691861923122`*^9, 
   3.5910691931164093`*^9}, {3.591114897730665*^9, 3.591114897797193*^9}, {
   3.591114928152791*^9, 3.59111502228898*^9}, {3.591115583215643*^9, 
   3.5911155847987022`*^9}, {3.5911475734295597`*^9, 
   3.5911475870822287`*^9}, {3.591147631525008*^9, 3.591147660785182*^9}, {
   3.591378557558803*^9, 3.59137856471183*^9}, {3.591379507394928*^9, 
   3.5913795161731358`*^9}, {3.591408393224226*^9, 3.591408397246311*^9}, 
   3.591408532544497*^9, {3.59140865295569*^9, 3.591408655577909*^9}, {
   3.591408839651085*^9, 3.591408845051792*^9}, {3.591408913349173*^9, 
   3.591408915454075*^9}, {3.5914095668343773`*^9, 3.591409567564206*^9}, {
   3.591410824253474*^9, 3.591410826230516*^9}, {3.5914211487795277`*^9, 
   3.591421159068532*^9}, {3.593128303891683*^9, 3.5931283080664377`*^9}, {
   3.5931284980914507`*^9, 3.593128506317754*^9}, {3.593128576994112*^9, 
   3.593128581080846*^9}, {3.593128614225429*^9, 3.5931286178937397`*^9}, {
   3.59312866192478*^9, 3.59312875208663*^9}, {3.593128992720093*^9, 
   3.593128997751652*^9}, {3.593129531679858*^9, 3.593129535158834*^9}, {
   3.593130034932777*^9, 3.593130035027611*^9}, 3.5932008290152807`*^9, {
   3.593201205399211*^9, 3.5932012797948236`*^9}, 3.593201731673335*^9, {
   3.593201764453261*^9, 3.593201764819838*^9}, 3.59320192574552*^9, {
   3.593203760746661*^9, 3.593203772902218*^9}, {3.596066186251573*^9, 
   3.596066216411545*^9}, {3.596224334674611*^9, 3.596224335147442*^9}, {
   3.596224368265244*^9, 3.5962243818211803`*^9}, {3.59622459804597*^9, 
   3.596224331369062*^9}, {3.642098416764406*^9, 3.642098423684059*^9}, {
   3.642098486632324*^9, 3.642098507808144*^9}, {3.642102240991781*^9, 
   3.642102249620816*^9}, {3.642102605275566*^9, 3.6421026111140203`*^9}, {
   3.653607496650362*^9, 3.653607500327448*^9}, {3.657028192253256*^9, 
   3.6570282625953817`*^9}, {3.657074322322051*^9, 3.6570743316847467`*^9}, 
   3.657640940458454*^9, {3.658127874249222*^9, 3.658127877413105*^9}, {
   3.658316329956686*^9, 3.658316342503725*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Quasinormal modes (spin 1 vectors)", "Subsection",
 CellChangeTimes->{{3.6490179706477537`*^9, 3.6490179758288727`*^9}, {
  3.6583129285418587`*^9, 3.6583129316283493`*^9}, {3.6583158659434977`*^9, 
  3.658315876552452*^9}}],

Cell["\<\
Usage, methods, parameter naming is analogous to the spin 2 tensor case \
described above.

Routine for finding complex valued QNMs :\
\>", "Text",
 CellChangeTimes->{{3.65831653880564*^9, 3.6583165434982033`*^9}, {
  3.658316602795484*^9, 3.6583166221121683`*^9}, {3.658316978405407*^9, 
  3.6583169798873568`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"qnmRoutine", "[", 
   RowBox[{"initWR_", ",", "initWI_", ",", "kuh_"}], "]"}], ":=", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"iWR", "=", "initWR"}], ",", 
      RowBox[{"iWI", "=", "initWI"}], ",", 
      RowBox[{"q", "=", "kuh"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"eqQNMVBC", "[", 
       RowBox[{
        RowBox[{"wR_", "?", "NumericQ"}], ",", 
        RowBox[{"wI_", "?", "NumericQ"}]}], "]"}], ":=", 
      RowBox[{"SetPrecision", "[", 
       RowBox[{
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"w", "=", 
            RowBox[{"wR", "+", 
             RowBox[{"\[ImaginaryI]", " ", "wI"}]}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"phiSol", "[", 
            RowBox[{"w", ",", "q"}], "]"}], "/.", 
           RowBox[{"u", "\[Rule]", "uBnum"}]}]}], "]"}], ",", "wp"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"findQNMVBC", "[", 
       RowBox[{
        RowBox[{"reWi_", "?", "NumericQ"}], ",", 
        RowBox[{"imWi_", "?", "NumericQ"}]}], "]"}], ":=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"eqQNMVBC", "[", 
             RowBox[{"wr", ",", "wi"}], "]"}], "]"}], "\[Equal]", 
           "numericZero"}], ",", 
          RowBox[{
           RowBox[{"Im", "[", 
            RowBox[{"eqQNMVBC", "[", 
             RowBox[{"wr", ",", "wi"}], "]"}], "]"}], "\[Equal]", 
           "numericZero"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"wr", ",", "reWi"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"wi", ",", "imWi"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wp"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PrecisionGoal", "\[Rule]", "pg"}]}], "]"}]}], ";", 
     RowBox[{"qnmVBC", "=", 
      RowBox[{"SetPrecision", "[", 
       RowBox[{
        RowBox[{"findQNMVBC", "[", 
         RowBox[{"iWR", ",", "iWI"}], "]"}], ",", "wp"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qnmVBC", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"qnmVBC", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.59320735205713*^9, 3.593207459622136*^9}, {
  3.596224490715263*^9, 3.5962244939551487`*^9}, {3.657028282217441*^9, 
  3.657028285262518*^9}}],

Cell["Routine for finding purely imaginary QNMs :", "Text",
 CellChangeTimes->{{3.65831653880564*^9, 3.6583165434982033`*^9}, {
  3.658316602795484*^9, 3.658316636170759*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"qnmImaginaryRoutine", "[", 
   RowBox[{"initWI_", ",", "kuh_"}], "]"}], ":=", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"iWI", "=", "initWI"}], ",", 
      RowBox[{"q", "=", "kuh"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"eqQNMVBC", "[", 
       RowBox[{"wI_", "?", "NumericQ"}], "]"}], ":=", 
      RowBox[{"SetPrecision", "[", 
       RowBox[{
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"w", "=", 
            RowBox[{"\[ImaginaryI]", " ", "wI"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"phiSol", "[", 
            RowBox[{"w", ",", "q"}], "]"}], "/.", 
           RowBox[{"u", "\[Rule]", "uBnum"}]}]}], "]"}], ",", "wp"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"findQNMVBC", "[", 
       RowBox[{"imWi_", "?", "NumericQ"}], "]"}], ":=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"eqQNMVBC", "[", "wi", "]"}], "\[Equal]", "numericZero"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"wi", ",", "imWi"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wp"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PrecisionGoal", "\[Rule]", "pg"}]}], "]"}]}], ";", 
     RowBox[{"qnmVBC", "=", 
      RowBox[{"SetPrecision", "[", 
       RowBox[{
        RowBox[{"findQNMVBC", "[", "iWI", "]"}], ",", "wp"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"qnmVBC", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.658128940873272*^9, 3.65812902069153*^9}, 
   3.658129052129498*^9, {3.658129172375835*^9, 3.658129175803013*^9}, {
   3.658129298840824*^9, 3.658129306298457*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples  (spin 1 vectors)", "Subsection",
 CellChangeTimes->{{3.6490172367151318`*^9, 3.6490172407323914`*^9}, {
  3.658315845372047*^9, 3.6583158457263536`*^9}, {3.6583159559894257`*^9, 
  3.6583159629172573`*^9}}],

Cell["\<\
Usage, methods, parameter naming is analogous to the spin 2 tensor case \
described above.\
\>", "Text",
 CellChangeTimes->{{3.658316911314198*^9, 3.658316951170127*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 8",
  FontSlant->"Italic"],
 "\nLowest vector QNM of Set 1 (complex valued) in units of temperature"
}], "Subsubsection",
 CellChangeTimes->{{3.649018019398995*^9, 3.6490180756190853`*^9}, {
   3.64902428765547*^9, 3.649024314325597*^9}, {3.649024497062358*^9, 
   3.6490244996293583`*^9}, {3.649101316636281*^9, 3.649101332495817*^9}, {
   3.64917545619775*^9, 3.649175475660069*^9}, {3.6491755106576657`*^9, 
   3.6491755434563627`*^9}, {3.6491756970349684`*^9, 
   3.6491757002245803`*^9}, {3.6491757836966624`*^9, 3.649175785213806*^9}, {
   3.649180825758397*^9, 3.649180826722562*^9}, {3.658315950493292*^9, 
   3.6583159512283373`*^9}, {3.658317017708477*^9, 3.6583170742925987`*^9}, 
   3.658317114122878*^9}],

Cell["Scan over the accessible range of charges :", "Text",
 CellChangeTimes->{{3.658131795575697*^9, 3.658131805745634*^9}, {
  3.658131845788258*^9, 3.658131854660061*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "turn", " ", "off", " ", "messages", " ", "about", " ", "precision", " ", 
    RowBox[{"issues", ":", " ", 
     RowBox[{
     "turn", " ", "on", " ", "for", " ", "your", " ", "information"}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Off", "[", 
    StyleBox[
     RowBox[{"NDSolve", "::", "precw"}], "MessageName"], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "initialization", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"qnmRoutine", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}], ",", "0"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"defining", " ", "the", " ", "temporary", " ", "table"}], "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"tabQNMTemp", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "running", " ", "through", " ", "increasing", " ", "charge", " ", 
     "values"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"ss", "=", "0"}], ",", 
     RowBox[{"ss", "<", "45"}], ",", 
     RowBox[{"ss", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"qtTemp", "=", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], " ", 
        RowBox[{"ss", "/", "50"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"qnmRoutine", "[", 
       RowBox[{
        RowBox[{"qnmVBC", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"qnmVBC", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "qtTemp"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tabQNMTemp", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"tabQNMTemp", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"qnmVBC", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"qnmVBC", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"uHt", "[", 
              RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}], " ", "2", " ", 
            "\[Pi]", " ", 
            RowBox[{"Tt", "[", 
             RowBox[{"qtTemp", ",", "1"}], "]"}]}], ")"}]}]}], "]"}]}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.658131914255412*^9, {3.658318021017975*^9, 3.658318068427649*^9}, {
   3.6583196241313972`*^9, 3.658319683427967*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9999999960000001803246002205817018666187232159555841646602`25.", ",", 
   RowBox[{
   "-", "2.0000000040000002444379011194645015335709796721540710043461`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658131898882228*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0004098633873669459302509586505056172842673157908426298717`25.", ",", 
   RowBox[{
   "-", "1.9969196604413090229636019693853880934486086029740568906162`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658131913811432*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0016609513892548650970029313502414029833729344028929753702`25.", ",", 
   RowBox[{
   "-", "1.9877923996197937675033292795024728113988922726625648925595`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658131929720545*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0038112056946363719551654562337342788413082109043100690749`25.", ",", 
   RowBox[{
   "-", "1.9729467656726635986859170993430616317057785208014331270314`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.6581319512971992`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0069379762700323807947478329400628844479572642320761684335`25.", ",", 
   RowBox[{
   "-", "1.9528905691675446418800786542293717733725793413633894995925`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.6581319697031307`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0111165330424292927510016798345261705428562098249027956572`25.", ",", 
   RowBox[{
   "-", "1.9282600790562135231242302910510130953260537742107053729186`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.6581319869472237`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0164008692541663833994675963967960248189991290895349063133`25.", ",", 
   RowBox[{
   "-", "1.899763629030420572135214040592261175354168707978329853625`25."}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.65813200743754*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0228113486503532879262942853036689968427875678535375153795`25.", ",", 
   RowBox[{
   "-", "1.868128786649972241519393841609033668871838099542811012268`25."}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.65813202625138*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0303305072769274828348739525972763168465561271758082662919`25.", ",", 
   RowBox[{
   "-", "1.8340595055998419103398927413260109091798304443244775222051`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.6581320462528877`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0389056842839326764320067895640209754041219088206775369085`25.", ",", 
   RowBox[{
   "-", "1.7982061387070297952982881959621751860719623334865689600484`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.65813206690407*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0484559101044621754868324185851837647129832083424262284674`25.", ",", 
   RowBox[{
   "-", "1.7611481049150929898102994431714848563694610363348041195328`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132088905312*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0588804807190076107797799994434954846391585040102725541471`25.", ",", 
   RowBox[{
   "-", "1.7233870613862881198235445568490145426564839897518702433291`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132111534668*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0700673254860297221604581754430736462926834222048327084058`25.", ",", 
   RowBox[{
   "-", "1.6853476768636220562957300066496543206697147868503032887431`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132136637968*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0819001028757900954021991495742956583483521150945617382674`25.", ",", 
   RowBox[{
   "-", "1.6473832006527825478421826893541300130021894430344024716271`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132157634079*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.0942636321518309241401135017173029420394348949687903747351`25.", ",", 
   RowBox[{
   "-", "1.6097835580453311337472371109503615715540122907240815955602`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132181063842*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1070476993063977305237557224348535834098573765413938516421`25.", ",", 
   RowBox[{
   "-", "1.5727843564169305464573176040175788899396679950982566261861`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132201193721*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1201494912018697640328389586767960756028940704268416248346`25.", ",", 
   RowBox[{
   "-", "1.5365757740531325719914984479042590882200144811278923028969`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132222605515*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1334749812987606753384032356498294447801942610300374912107`25.", ",", 
   RowBox[{
   "-", "1.5013107551485035338992727539290836306239820121975409784475`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132243339943*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1469395780860870617028914416475121488377241407564706785501`25.", ",", 
   RowBox[{
   "-", "1.4671122447894030179437718743989084660258711392934224369393`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132264196237*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.160468299163453181558277384690558121482799773686944144012`25.", ",", 
   RowBox[{
   "-", "1.4340793916473577036385532820169511914036372585079176548401`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132284436467*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1739956769113256621745251408146843335848615333404676758531`25.", ",", 
   RowBox[{
   "-", "1.4022927550561071834373411655831849210667249231777494031606`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132303856373*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1874655491793694820123672095165465677467319037873024633612`25.", ",", 
   RowBox[{
   "-", "1.3718186050765884554742182189896256113224824835406231407159`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132324545321*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2008308453173330976134811329828857845055123069983683055576`25.", ",", 
   RowBox[{
   "-", "1.3427124202100813096946315298611889301819129923503420361073`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.6581323445145197`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2140534444542101524603953339806305911429030738595481464044`25.", ",", 
   RowBox[{
   "-", "1.3150216820605734716124107049043923249339800923781646510626`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132364625423*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2271041572114084892476970506665734543845200324476940007369`25.", ",", 
   RowBox[{
   "-", "1.2887880486452653408342758175320594537905493324395816398855`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132385649673*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2399628609445212017265851310352229987714611111376325530052`25.", ",", 
   RowBox[{
   "-", "1.2640489637085112949673388131392958385976708434461478366429`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132403096293*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2526187984554500156863295350353042755302374283552641221734`25.", ",", 
   RowBox[{
   "-", "1.2408387316344335621183853157859242410225343747426645663461`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132420466589*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2650710266729706992366061795573444606368004058986817888863`25.", ",", 
   RowBox[{
   "-", "1.2191890589001629605875589255864292831410270660922651751568`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132438868808*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2773289703258637040636984589670700730016615440792079459183`25.", ",", 
   RowBox[{
   "-", "1.1991290366044360202015324949395130314778278762202552008736`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132458180153*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2894129912662680205924830653272789866147339329272045411125`25.", ",", 
   RowBox[{
   "-", "1.1806845198511940021370241670546610427859616906660659819083`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132476787148*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3013548232532255776738127860154679853631684779872093174602`25.", ",", 
   RowBox[{
   "-", "1.1638768582570990764841890336478068895846281770214898380674`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.6581324971963997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3131976457455649319274687574207323768682157916872212414746`25.", ",", 
   RowBox[{
   "-", "1.1487209630618529445148589777546764113223094352886268802952`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.6581325184132957`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3249954907511076747556382646172166806036715058957481327599`25.", ",", 
   RowBox[{
   "-", "1.1352227813717373461935959401338431642990206592540382432645`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132534811268*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3368116267931988152095272962872757788007568113628241653696`25.", ",", 
   RowBox[{
   "-", "1.1233764076920102933750580186905422614694682225055753352016`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132552506611*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3487156051867247928997786434730431764338335759080707340493`25.", ",", 
   RowBox[{
   "-", "1.1131612995981010722245449177679291845750791715145008311063`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132570891164*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3607788700456080973029309119235742943786360267575112938409`25.", ",", 
   RowBox[{
   "-", "1.1045403286920934294398558604784045835895876068757212770698`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132589116521*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3730692855890244882552933191216386357967690936751156212851`25.", ",", 
   RowBox[{
   "-", "1.0974595500709358128121469338124185488715878516456104075659`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.6581326073453074`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3856455580036000346823947610797876358294133676259512102327`25.", ",", 
   RowBox[{
   "-", "1.0918503876797640147776253737194702874436805010194871186692`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.65813262474732*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3985530215819668541651084527019593734965863448752147904012`25.", ",", 
   RowBox[{
   "-", "1.0876342274292131041631036865656629258456983755429228402341`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132642941728*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4118221229611784470632264928767485879012384019714403217351`25.", ",", 
   RowBox[{
   "-", "1.0847283306666100436501948050664057168295195068993398123126`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132661505045*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4254698728237098016595186986484408165248196391158384131906`25.", ",", 
   RowBox[{
   "-", "1.0830512433306452396600650319458146884440955718806284311591`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132679432375*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4395027760062067807147440487055072716389779362343132541796`25.", ",", 
   RowBox[{
   "-", "1.0825267488690045699778606322551818566119277623234194394775`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132697534759*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4539128498094512876230402178052770485383614112511781101344`25.", ",", 
   RowBox[{
   "-", "1.083091147626728114485640747688771544366076356464979552449`25."}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132716442141*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4685368639921035906319961775967871264907200153827083954033`25.", ",", 
   RowBox[{
   "-", "1.0847060186467283431242436224297764185291983788982753310837`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132734001939*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4853148674889120852912200041326443533318429721727553615434`25.", ",", 
   RowBox[{
   "-", "1.0826083918816784500639478857125960815634910860828985744298`25."}]}]\
, "}"}]], "Print",
 CellChangeTimes->{3.657741403622024*^9, 3.658132779292122*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabQNM1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.9999999980000000901623001102908509333093616079777920823301`25.", ",", 
       RowBox[{
       "-", "1.0000000020000001222189505597322507667854898360770355021731`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0006051737631887484645112838387883239717223468341549769266`25.", ",", 
       RowBox[{
       "-", "0.9988593739702426085252110691203421835977433988465670721369`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0024343706877277970237394487931898051799744262835000878256`25.", ",", 
       RowBox[{
       "-", "0.9954889821813871031166512818021197973752465307805312963539`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0055254946279789100537763228792323759741610853594490511214`25.", ",", 
       RowBox[{
       "-", "0.9900375179007745878592518563544066799005311726221563262903`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0099325564965943945223167436292586978904776893277355920056`25.", ",", 
       RowBox[{
       "-", "0.9827347872219930766304743630381299181625298617971968093762`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0157154207284996428035362019366293790620485908206579776047`25.", ",", 
       RowBox[{
       "-", "0.9738687267960674359213284298237439875384109970761138247064`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0229306357823490175524896491461018794739240711696098347775`25.", ",", 
       RowBox[{
       "-", "0.9637599579091013454419714085796779501593794176026429858081`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0316255348074017176286690561524219690140695470489277414216`25.", ",", 
       RowBox[{
       "-", "0.9527380592870115470825141991070143150101173498280349919767`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0418362619442361878257768640174857947693740389859443074158`25.", ",", 
       RowBox[{
       "-", "0.9411224885056660048952651587264013286021297435983566924287`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0535891299524249051426244261905854564924152071210611497046`25.", ",", 
       RowBox[{
       "-", "0.9292094557188041521797686006418846558867105898545726333446`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0669041198460740497327252180131165441213454210116803273268`25.", ",", 
       RowBox[{
       "-", "0.9172646379766109321928642933184816960257609564243771455899`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0817993278262965588376313574209202840684943799969906232382`25.", ",", 
       RowBox[{
       "-", "0.9055207342298697561073689348723279438085771278645808340316`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0982954825371549884128067569201366968870349226468764369725`25.", ",", 
       RowBox[{
       "-", "0.8941785212561662013453576011511323857543053835156532728901`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1164200465871890258484551424143584611477649694844282165741`25.", ",", 
       RowBox[{
       "-", "0.8834101247601794014597719269380791575515816404088387342488`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.136210737929595770475321995289335363519658688676644083515`25.", ",", 
       RowBox[{
       "-", "0.8733634755020242696111312450902569290115084042556866295357`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1577185161024163354526130343048646062691524046930735448583`25.", ",", 
       RowBox[{
       "-", "0.8641672288005112892622624197898785109558615357682728715307`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1810101889493481305887026284964327515613269108883921706967`25.", ",", 
       RowBox[{
       "-", "0.8559357030153367713856386184849928076091881022325603291538`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2061708397211446604129371526740329289802093289405458453249`25.", ",", 
       RowBox[{
       "-", "0.8487736064837763081746227690689075252283932678638291375213`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2333062833674672918789587785199403428525529301220534688362`25.", ",", 
       RowBox[{
       "-", "0.8427804715012655204180674829956964993255234026271957932786`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2625457568743882547675767792721821654294061323556242075806`25.", ",", 
       RowBox[{
       "-", "0.8380548104531075874465598889767129449530372010915834822581`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2940450457805509893895982981039787699909890079407545689602`25.", ",", 
       RowBox[{
       "-", "0.8346980684857780853793697414185624530159076923677079780717`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3279902556941291172974545953840132149992301504293968330264`25.", ",", 
       RowBox[{
       "-", "0.8328184829265350021091659901588305071166115125914419261267`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3646024586541003829448667739229202532896281665416470148547`25.", ",", 
       RowBox[{
       "-", "0.8325349827691476374594689545270268664322377184711942188166`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4041434832916096857308443264717342663260420306060046590591`25.", ",", 
       RowBox[{
       "-", "0.8339812798456199084299915683056775272285515552880293322314`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4469231790614660143241275017324411735866164451973063934102`25.", ",", 
       RowBox[{
       "-", "0.8373103226645434906667592369620968384813860008053415020046`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4933085739630141344843900873568153325143074074250883686701`25.", ",", 
       RowBox[{
       "-", "0.8426993091390075299782258754261972257317805622974318910952`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.543735470432737126978021885303799530928068413072412364428`25.", ",", 
       RowBox[{
       "-", "0.8503554904292993161447267789103099239463640177786900811033`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.5987231978211255641139230516356186198735180730510176375539`25.", ",", 
       RowBox[{
       "-", "0.8605230511717694527015520366928495787274329941362684748424`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.6588934807152270571559575021613272676294154604306584687633`25.", ",", 
       RowBox[{
       "-", "0.873491431092974956440510267292768816635946879531071678958`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7249947191578270197351439612170577054059176709819202389335`25.", ",", 
       RowBox[{
       "-", "0.8896055755358604597174684803003775186753780068309719574355`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7979334556665824825576662390745843635649753734275072792658`25.", ",", 
       RowBox[{
       "-", "0.9092787955133586535032726825373491324879907632980389359902`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8788155017426615756395945073267806829663870952625253748169`25.", ",", 
       RowBox[{
       "-", "0.9330092292575153870328614179293992944463202041005741392911`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9690002462323066351250324056717620940071743782992446923779`25.", ",", 
       RowBox[{
       "-", "0.9614014069882599476571781335821842516082492032977966152308`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.0701733050967388511778236147123279401140652120506946893777`25.", ",", 
       RowBox[{
       "-", "0.9951952584089389558602569265507993103025055124960802048206`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1844453173239627910154191252539464066534910490216431678287`25.", ",", 
       RowBox[{
       "-", "1.0353062682274005508040782345311841374396197651734568741689`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3144890882800079385322852077682100925280745360367757782754`25.", ",", 
       RowBox[{
       "-", "1.0828826751883268916077018239984358662643015753683541932057`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.4637347234105320683713593429419005770315293746627030951879`25.", ",", 
       RowBox[{
       "-", "1.1393890677646758853946708199879760681806352280373862204795`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.6366551259986737783846095944736821792986443055105561563138`25.", ",", 
       RowBox[{
       "-", "1.206731197700888610496933436913649742974890032072819538759`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8391962850165327345704408767778875159760728514147902348499`25.", ",", 
       RowBox[{
       "-", "1.2874458184531405115567041744385214557832603877165279832316`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.0794460201240787117763361757874726607523472956734426988447`25.", ",", 
       RowBox[{
       "-", "1.3849953149471527625768575141297315076985693397591162057107`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.3687081566995969467493315259006122451733606098831089072092`25.", ",", 
       RowBox[{
       "-", "1.5042378379592294995278680999247426228390216276119839321655`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7232948351743082733741514784882589615979516731292937334852`25.", ",", 
       RowBox[{
       "-", "1.6522081026694208943496041395836108922648470120931310126335`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.1676508998122474314250003699138536829795540272608323881359`25.", ",", 
       RowBox[{
       "-", "1.8394890414856116074824061611562016718173851162788375551103`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.7398941320892926087403920460767801967947772952816981478557`25.", ",", 
       RowBox[{
       "-", "2.0827688530083109506993925161862066408010721561026792071499`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.5082333056048583450603280233436266696184463035743691523569`25.", ",", 
       RowBox[{
       "-", "2.3993980316526561393261256332282714573658933645454312376548`25.\
"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.658136960736164*^9, 3.658136996036614*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"tabQNM1", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2.5"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re[\[Omega]/(2\[Pi]T)]\>\"", ",", 
      "\"\<Im[\[Omega]/(2\[Pi]T)]\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.658137000530972*^9, 3.658137062941147*^9}, {
   3.658137583322431*^9, 3.658137585328227*^9}, 3.658138470965605*^9, {
   3.658317788287223*^9, 3.6583178530980062`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwB4QIe/SFib1JlAgAAAC0AAAACAAAAQh/t/v//7z9gcIkAAADwvzdXGJJ6
AvA/zyoQ76f277+V12ef+AnwP5Pqv7UL2++/04qr5qEW8D+GTCYpY67vv8MY
VQqvKPA/v1F4OZBy778KJiHQXkDwP+n1hb/uKe+/1C+sg+xd8D/jPo0fH9fu
v/d128aJgfA/5VnJhtR87r/tZQ2AXKvwP98uteisHe6/chGJRoDb8D94R+53
FbztvwpO6w0KEvE/3GC8Xjta7b9ilN3PDE/xPxfAa54G+uy/RnetSJ6S8T+G
ljJGHJ3sv2gNS0Tb3PE/p5tZT+VE7L+kWIxP6y3yP7yqmfWX8uu/7iLK2QOG
8j8CJD8IQqfrv9N7nPBq5fI/nL99RdNj67/Z21/LeUzzPw7JMUQnKeu/uTuQ
Xp+78z/NxVnADvjqv0Cq9y1jM/Q/ttlkUljR6r9G2vKTaLT0P/7IRbnYteq/
ss7ZtXI/9T/Kj3Xycqbqv21eP2Np1fU/B594ZyCk6r9UEDooX3f2P544TYL5
r+q/KEte65gm9z9IUY4EP8vqv+UeAIiX5Pc/gaSjimT36r/E8PL2I7P4P7DF
q7ccNuu/7fifxl6U+T+OlEejZ4nrvxqD8+PTivo/ly08TaTz67+f4wgQlJn7
P0KBqBymd+y/SY4H31XE/D//ojXYzxjtv7I989egD/4/yN7QKzbb7b+nI/Zm
BoH/P4z5KuLMw+6/s4qTBbePAEBsBQC6o9jvv0B0bne+eQFAfBY2Tp2Q8L9V
5OjaEoQCQPNrtch8U/G/8Ir4jLq1A0DjgfcH8Dryv+T1h6TeFwVA+gJTX8VO
87/NkLiKrLYGQBMNWslgmfS/m9dRmLSiCEDY+uzY8Cj2v4BYFkMd8wpA2wz3
sVsR+L/Sg3PNTskNQAZscsNxb/q/s1pvrayrEEBXf6gPjG79v6NNr86m9RJA
kGJmt4KpAMBNPslPbggWQIpHYJj3MQPA5BOPug==
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Im[\[Omega]/(2\[Pi]T)]\"", TraditionalForm], None}, {
     FormBox["\"Re[\[Omega]/(2\[Pi]T)]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{460.86874999999935`, Automatic},
  Method->{},
  PlotRange->{{0, 6}, {-2.5, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.658137007263184*^9, {3.6581370398890333`*^9, 3.6581370640651617`*^9}, 
   3.658137586608203*^9, 3.6581384720429773`*^9, 3.65831780452951*^9, 
   3.658317861886292*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 9",
  FontSlant->"Italic"],
 "\nLowest vector QNM of Set 2 (purely imaginary) in units of temperature"
}], "Subsubsection",
 CellChangeTimes->{{3.649018019398995*^9, 3.6490180756190853`*^9}, {
  3.64902428765547*^9, 3.649024314325597*^9}, {3.649024497062358*^9, 
  3.6490244996293583`*^9}, {3.649101316636281*^9, 3.649101332495817*^9}, {
  3.64917545619775*^9, 3.649175475660069*^9}, {3.6491755106576657`*^9, 
  3.6491755434563627`*^9}, {3.6491756970349684`*^9, 3.6491757002245803`*^9}, {
  3.6491757836966624`*^9, 3.649175785213806*^9}, {3.649180825758397*^9, 
  3.649180826722562*^9}, {3.658315950493292*^9, 3.6583159512283373`*^9}, {
  3.658317017708477*^9, 3.658317115520753*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "initialization", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"qnmImaginaryRoutine", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "18"}], "/", "10"}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], " ", 
      RowBox[{"8", "/", "10"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"defining", " ", "temporary", " ", "table"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tabImQNMTemp", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "following", " ", "the", " ", "QNM", " ", "while", " ", "increasing", " ",
      "charge", " ", "density"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"ss", "=", 
      RowBox[{"(", 
       RowBox[{"4", " ", "40"}], ")"}]}], ",", 
     RowBox[{"ss", "<", 
      RowBox[{"(", 
       RowBox[{"4", " ", "45"}], ")"}]}], ",", 
     RowBox[{"ss", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"qtTemp", "=", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], " ", 
        RowBox[{"ss", "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", "50"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"qnmImaginaryRoutine", "[", 
       RowBox[{
        RowBox[{"qnmVBC", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", "qtTemp"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tabImQNMTemp", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"tabImQNMTemp", ",", 
         RowBox[{
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"uHt", "[", 
              RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}], " ", "2", " ", 
            "\[Pi]", " ", 
            RowBox[{"Tt", "[", 
             RowBox[{"qtTemp", ",", "1"}], "]"}]}], ")"}]}]}], "]"}]}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.658129108624831*^9, 3.658129118120553*^9}, {
  3.658129420284749*^9, 3.6581294326023817`*^9}, {3.658318367912278*^9, 
  3.6583184540549*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  "1.824279056850836166607541076413428648419050889530618361103`25."}]], \
"Print",
 CellChangeTimes->{3.6581291307740107`*^9, 3.6581291901168613`*^9, 
  3.6581293221195583`*^9, 3.658129447460373*^9, 3.658131159116529*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.824279056850836166607541076413428648419050889530618361103`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131160068475*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.7692446843862142430511341812341363414395048758598631964695`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131172493466*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.7149260450588205536295033567862108374889397075098437244389`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.65813118547719*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.6613020114867702614057866293896560447812832535337518002304`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131197118976*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.6083518536014697466543199732838144148484365382805791708204`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.6581312089248333`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.5560551978309944305170084829994890369783716776758183758125`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.6581312184534082`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.5043919908075444994848926654843407603159707095994062449565`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.6581312309452887`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.4533424662438079105269690948588034517483631530522341821166`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.6581312426492147`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.4028871128743106756011180017963037966749286834017534925773`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.6581312562416363`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.353006640140994355166039167002123356975703645891862960124`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131270722975*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.3036819362405712510947694915308088044907574003154088347791`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131284754135*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.2548940095498431262380121509958199393192862279151263988091`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131298346909*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.2066642124819128806369369290143174021738011623192530374987`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131315761346*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.1589126362880275759693724174350673673989639509647586558078`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131333713252*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.1116511191570616691236120749772785358319280825565118041259`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131353957954*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.0648659091227317816868449146349566232874269918067824871774`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131376151754*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.0185460221535480148799982890229611545115740978283864818836`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131399712632*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.9726850664154493439778463294933460970158888677475835364186`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.6581314209861393`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.9264285333082829026027632939717391054267603606634451536435`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.6581314442484426`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "0.9501137532163735543781432028135564074199702614932377922078`25."}]], \
"Print",
 CellChangeTimes->{3.658129651208879*^9, 3.658131456208403*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tabImQNM1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "-", "2.5337209122928280091771403839075397894709040132369699459764`\
25."}], ",", 
          RowBox[{
          "-", "2.513310156099459113646046141393758564442794056196978757681`\
25."}], ",", 
          RowBox[{
          "-", "2.4933498765030830962918048223120250617751376962922996865935`\
25."}], ",", 
          RowBox[{
          "-", "2.4738321963915870172076340248524399445778918226993549255162`\
25."}], ",", 
          RowBox[{
          "-", "2.4547494713087145095456654048898266404890667556174895769542`\
25."}], ",", 
          RowBox[{
          "-", "2.4360942431796390301636140634042881205140848182791677116439`\
25."}], ",", 
          RowBox[{
          "-", "2.417859194483356636909181397435456059652797668915792743421`\
25."}], ",", 
          RowBox[{
          "-", "2.4000371005595044348558650728408941487050832351618102256075`\
25."}], ",", 
          RowBox[{
          "-", "2.3826207759414243811160292150073094372875826824078693827739`\
25."}], ",", 
          RowBox[{
          "-", "2.3656030075023941868450724136762363090754500321564174492945`\
25."}], ",", 
          RowBox[{
          "-", "2.3489764616947229749455306153708266747581214420097456482506`\
25."}], ",", 
          RowBox[{
          "-", "2.3327335431728657426117894804272143123325331869414004996916`\
25."}], ",", 
          RowBox[{
          "-", "2.31694357235390338063927981761581682445046306128888832085`25.\
"}], ",", 
          RowBox[{
          "-", "2.3014847309860541673505558880648741284856795769332909458998`\
25."}], ",", 
          RowBox[{
          "-", "2.286407073543935971048153177657915540583973843184927610296`\
25."}], ",", 
          RowBox[{
          "-", "2.2717139394618278009319358178879074630131775825211359726452`\
25."}], ",", 
          RowBox[{
          "-", "2.2574158292410195365248189029764209984742333728466012453093`\
25."}], ",", 
          RowBox[{
          "-", "2.2435360775353461976192972655826227586573379489045866368784`\
25."}], ",", 
          RowBox[{
          "-", "2.2280628506692710500306957526977852463366050040005895951021`\
25."}], ",", 
          RowBox[{
          "-", "2.3875204252201873460940902194083588576956156841141796512321`\
25."}]}], "}"}], "[", 
        RowBox[{"[", "nn", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "1", ",", "20"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"tabImQNM1", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re[\[Omega]/(2\[Pi]T)]\>\"", ",", 
      "\"\<Im[\[Omega]/(2\[Pi]T)]\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.658129994541494*^9, 3.658130006585129*^9}, {
   3.658130044305233*^9, 3.6581301162520247`*^9}, {3.658131669404044*^9, 
   3.65813170152855*^9}, 3.658318725073352*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQP5L60r+F1ZDsD4X8xeRjlJI/if2zuyEz8xw/nt
kbc6Mk4h+DHqNzcEL0bwGwqbf8nVIvhNMlv7j4Uj+Me3H1jmZozg6zRZV8/m
R/CFwlhcD75hgvNPZV/Q3nIKwU9Za2hSsBLBv1mvv02yE8HfsGDe5YJMBP/K
to2n+r0Q/Ks35kVX6CD4FxsOsBvwI/gTPZi5D39ihPOvl6yYK3QZwY+7xOa/
RJL5AABpPUys
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -2.2127799475880936`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Im[\[Omega]/(2\[Pi]T)]\"", TraditionalForm], None}, {
     FormBox["\"Re[\[Omega]/(2\[Pi]T)]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-1., 1.}, {-2.533720912292828, -2.228062850669271}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.658130053291572*^9, {3.658130101925816*^9, 3.65813012041416*^9}, {
   3.658131697550128*^9, 3.658131702452276*^9}, 3.658318729282485*^9}]
}, Open  ]],

Cell["\<\
Following the first purely imaginary QNM down the axis to smaller charges :\
\>", "Text",
 CellChangeTimes->{{3.6582125287349167`*^9, 3.658212556910963*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sqrt", "[", "2", "]"}], " ", 
  RowBox[{"ss", "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", "50"}], ")"}]}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "initialization", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"qnmImaginaryRoutine", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "18"}], "/", "10"}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], " ", 
      RowBox[{"8", "/", "10"}]}]}], "]"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"defining", " ", "table"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tabImQNMTemp", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "following", " ", "the", " ", "QNM", " ", "while", " ", "increasing", " ",
      "charge", " ", "density"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"ss", "=", 
      RowBox[{"(", 
       RowBox[{"6", " ", "40"}], ")"}]}], ",", 
     RowBox[{"ss", ">", 
      RowBox[{"(", 
       RowBox[{"6", " ", "30"}], ")"}]}], ",", 
     RowBox[{"ss", "--"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"qtTemp", "=", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], " ", 
        RowBox[{"ss", "/", 
         RowBox[{"(", 
          RowBox[{"6", " ", "50"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"qnmImaginaryRoutine", "[", 
       RowBox[{
        RowBox[{"qnmVBC", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", "qtTemp"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tabImQNMTemp", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"tabImQNMTemp", ",", 
         RowBox[{
          RowBox[{"qnmVBC", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"uHt", "[", 
              RowBox[{"qtTemp", ",", "1"}], "]"}], "]"}], " ", "2", " ", 
            "\[Pi]", " ", 
            RowBox[{"Tt", "[", 
             RowBox[{"qtTemp", ",", "1"}], "]"}]}], ")"}]}]}], "]"}]}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.658129108624831*^9, 3.658129118120553*^9}, {
  3.658129420284749*^9, 3.6581294326023817`*^9}, {3.658212562585762*^9, 
  3.658212563437634*^9}, {3.65831851736908*^9, 3.65831852851333*^9}, {
  3.658431121734662*^9, 3.658431125719674*^9}, {3.658431656278717*^9, 
  3.65843165636502*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  "1.8242790568508361666075410763973064106536687156528789939039`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421636885233*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.8613769005287667358301305061612651930293345862986890451477`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421649192299*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.8988089361410131149262425119720193555365981039308304972833`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584216588476*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.9365817804532466787555885334870594368456597631069411921359`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421671708372*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "1.9747021636551547990672489388448141996180949048328775980701`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421683912271*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.0131769379999710167233717242714790259127133309533997421707`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421698141941*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.0520130869831665517666689869136011301016607840448019771573`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584217107032127`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.0912177350449243477646920948038025457106482096672464172333`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584217241377487`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.1307981577751338518653297674813254697570574650863859220996`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584217378723593`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.1707617925941395545258058941731768734747912334766245627788`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421751018021*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.2111162498773452118343674172861295622445908722952408046418`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421765887294*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.2518693244870283631413328094817968746031910529375870781021`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421779065632*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.2930290076703730277479985820697364968449041414532332668035`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421793575007*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.3346034992788017025874028246848135293397535043877757969247`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421807343522*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.3766012202601999335165976710906682377974023110588882722545`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584218206131487`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.4190308253725944368233135856029265043053017983380197092599`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584218346657877`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.4619012160652824470680479985415795730876943243560740212624`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421849667881*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.5052215534713258032524574889523008461190436741079592926625`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584218639687862`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.5490012714537256747144122417153170562390286047846633415832`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421877824479*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.5932500896464885883077292570118159620103592692632204549059`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.65842189237735*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.6379780264311873291343102463514054252238028388805268274047`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584219080369377`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.6831954117895189748812063799398311486566487266871378023332`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584219253604803`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.7289128999727783483924998833173195623456022160309470876735`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421941387637*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.7751414819301161936451144029574355924594326330330009031638`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421960368293*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.821892497438963272081967027777443393016590396809781497569`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658421983252359*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.8691776468831103641836954773243838978755235672741940759111`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584220142423983`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.9170090026266876316273409199260857678669964439004599639922`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422049673911*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "2.9653990199357456436442038732569857300834571062230429899679`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584220854006777`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.0143605474033787384407590435082803878253739972607914127751`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422150122654*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.0639068368394366425326031979405307282700131179329907145564`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584221871793213`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.1140515525919418705228758847242812674598334461305696362976`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422219039393*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.1648087802744777581450031447971317279306262893869078880987`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584222401782513`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.2161930348821509832731511767243903663509126903243471613109`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422257834074*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.2682192682883809374963665422296026164007467293144734213435`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422273587483*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.3209028761258399940000138294054968774256341872070030487332`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.65842229450595*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.3742597040674655764059924313549795179185137880565094822965`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584223098782167`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.4283060535376683565567350773387709654343547042922548135113`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422324430648*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.4830586868997213721667163796961460330679139798971452029819`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422338405994*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.538534832182840436954164081440902517459953774960764610944`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584223537275476`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.5947521874316102340688137186784613387312344988006640438131`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584223681224613`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.6517289247810586695715584118316123511038648586483231188353`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584223811805773`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.7094836943826399133367135493061455587219492133780552517709`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584223938665667`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.7680356283293675041931867364912755298100196542782531143132`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422406325603*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.8274043447519544301358294293079968702882146955128375276198`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422425174179*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.8876099522815696060106544967402354265840895254294141062445`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584224374772463`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "3.9486730550980999967587763644353393732890745190292228009113`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584224501378527`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.0106147588048953049957502279265898146924269543455245989049`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422460461932*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.0734566773910471470571324547036582912247593970979018308554`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584224711809673`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.1372209415594117260455011398966987594202606429939383395338`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422481210187*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.2019302087118587995428386733375924101496036867928434421044`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422490270425*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.2676076748916280899575249721164914564018588365468762158844`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422500875482*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.3342770889852202001947348164837691542332903142461012214493`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422512514699*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.4019627694820304003534027132522050026616594862363639146971`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422525555657*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.4706896240781588486435158997604711967448045275444356538516`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422538005096*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.5404831723908888038917952858806034464267406283608259767166`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584225516510887`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.611369572021844909631392718968909094806214857983682273247`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422565338511*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.6833756481697547289883014944625195701754910188600782610041`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422583335541*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.7565289269483150716655537205445907630189219060882663557884`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422597878083*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.8308576725115745470460789529839114438354917737037017211179`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422614339542*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.9063909280295605227702666958475666729997668723812486861301`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584226313810463`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "4.9831585604920932055170552540085504529349022347181340781259`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422650226946*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "5.0611913092507316117512821768227602179114087528555393020039`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.6584226972202682`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  "5.1405208381398348098426651389584636675364067884020038924784`25."}]], \
"Print",
 CellChangeTimes->{3.658212635884386*^9, 3.658422769657814*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Omega]", "/", 
    RowBox[{"(", 
     RowBox[{"2", "\[Pi]T"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tabImQNMback", "=", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "-", "2.5337209122928280091771403838851477925745398828512208248664`25."}\
], ",", 
      RowBox[{
      "-", "2.5475823633259680377248661083748573158040103526092949004424`25."}\
], ",", 
      RowBox[{
      "-", "2.5616501416940157744238191941102311727769191352946208291686`25."}\
], ",", 
      RowBox[{
      "-", "2.5759268162453400887943449501024999159958230421747023039849`25."}\
], ",", 
      RowBox[{
      "-", "2.590415035111997608384625765159067134527001828284733323028`25."}]\
, ",", 
      RowBox[{
      "-", "2.6051175329978057728986837553477083009654090551517753672949`25."}\
], ",", 
      RowBox[{
      "-", "2.6200371386404067310606090231276827503851644331521986429485`25."}\
], ",", 
      RowBox[{
      "-", "2.6351767824205873722217564410453673813945050386442857600039`25."}\
], ",", 
      RowBox[{
      "-", "2.6505395040878212995892259933840017176876267671629634701041`25."}\
], ",", 
      RowBox[{
      "-", "2.6661284605675995511247923043148819374536861133341004210008`25."}\
], ",", 
      RowBox[{
      "-", "2.681946933813491496834138376762151760134948497393149223959`25."}]\
, ",", 
      RowBox[{
      "-", "2.697998338664934538761947241052234067923629419904454818142`25."}]\
, ",", 
      RowBox[{
      "-", "2.7142862306704226180729149882454267244849717583489977116518`25."}\
], ",", 
      RowBox[{
      "-", "2.7308143138349945833597548051991528377294301603142603743498`25."}\
], ",", 
      RowBox[{
      "-", "2.7475864482506678914871774534754925162080748123946658167571`25."}\
], ",", 
      RowBox[{
      "-", "2.764606657568679356369501240689058862063202055243451096297`25."}]\
, ",", 
      RowBox[{
      "-", "2.7818791362730441471992306130567266168377421804947602188833`25."}\
], ",", 
      RowBox[{
      "-", "2.7994082567159906917225941000435434450437527087695405669045`25."}\
], ",", 
      RowBox[{
      "-", "2.817198575877238809366061275105345994959138599452545691405`25."}]\
, ",", 
      RowBox[{
      "-", "2.8352548418108308383062712059460073930480858892792565531419`25."}\
], ",", 
      RowBox[{
      "-", "2.85358199974527475507317214148589529170844057090441603926`25."}],
       ",", 
      RowBox[{
      "-", "2.8721851978050941713564615499248888339291893884469469089417`25."}\
], ",", 
      RowBox[{
      "-", "2.8910697923244897277912820121781566132769587466190935809706`25."}\
], ",", 
      RowBox[{
      "-", "2.9102413527266954560376161854322808058696946817013129650294`25."}\
], ",", 
      RowBox[{
      "-", "2.9297056659457675166963943394699370774673903621364010564462`25."}\
], ",", 
      RowBox[{
      "-", "2.9494687403709872390237874695510514084385736271236718084751`25."}\
], ",", 
      RowBox[{
      "-", "2.9695368092978224464580205727235964970141806165849402402418`25."}\
], ",", 
      RowBox[{
      "-", "2.9899163338735084126277514350241840392049375944979259830287`25."}\
], ",", 
      RowBox[{
      "-", "3.0106140055298305049235208841857381359228921758863550598117`25."}\
], ",", 
      RowBox[{
      "-", "3.0316367479006717147247552476378962328140590229992871909022`25."}\
], ",", 
      RowBox[{
      "-", "3.0529917182273939907087018477689032033919935746378133689193`25."}\
], ",", 
      RowBox[{
      "-", "3.07468630826122107810024269772384826435972674328916546049`25."}],
       ",", 
      RowBox[{
      "-", "3.0967281446785517427099410080579760032050468817313339237202`25."}\
], ",", 
      RowBox[{
      "-", "3.1191250890326216238751350851590023061660113851063880715247`25."}\
], ",", 
      RowBox[{
      "-", "3.1418852372732066211841018905736977437590097221494226135941`25."}\
], ",", 
      RowBox[{
      "-", "3.1650169188751631253417333905361975676150728600842715310754`25."}\
], ",", 
      RowBox[{
      "-", "3.1885286956265516709047015228225176389828447770575286583996`25."}\
], ",", 
      RowBox[{
      "-", "3.2124293601378832519829935251650216533388561229606184364777`25."}\
], ",", 
      RowBox[{
      "-", "3.2367279341456179295661717144654161575269924358328808743086`25."}\
], ",", 
      RowBox[{
      "-", "3.2614336666953458846568805286503913434324392113959935073608`25."}\
], ",", 
      RowBox[{
      "-", "3.2865560323029528026144025706484511159934783727834908069518`25."}\
], ",", 
      RowBox[{
      "-", "3.312104729205317488445249106505616185687964336633911115889`25."}]\
, ",", 
      RowBox[{
      "-", "3.3380896778254495962023270167357153878543760225710959552739`25."}\
], ",", 
      RowBox[{
      "-", "3.3645210195901222745426407829278556614047324978624697455196`25."}\
], ",", 
      RowBox[{
      "-", "3.3914091162505938327869000533752829209887567587686808851776`25."}\
], ",", 
      RowBox[{
      "-", "3.4187645498684848456785942549223717517654324840079851090141`25."}\
], ",", 
      RowBox[{
      "-", "3.4465981236387649668628974153368066163998016374904248520112`25."}\
], ",", 
      RowBox[{
      "-", "3.4749208637295429777174074512647082160549406242423002860323`25."}\
], ",", 
      RowBox[{
      "-", "3.5037440223233500389951737295873126350103833358688502197948`25."}\
], ",", 
      RowBox[{
      "-", "3.5330790820462573287884254246191382211314143744404408694986`25."}\
], ",", 
      RowBox[{
      "-", "3.5629377619688917263096219618783323847510880824602862655807`25."}\
], ",", 
      RowBox[{
      "-", "3.5933320253566740177373029485025444820372163109319360151295`25."}\
], ",", 
      RowBox[{
      "-", "3.6242740893349562356539652022897618764595776654097697629055`25."}\
], ",", 
      RowBox[{
      "-", "3.655776436617854449109742063368305207129003720439381519931`25."}]\
, ",", 
      RowBox[{
      "-", "3.6878518294272975990024328182915882443362090873625941981129`25."}\
], ",", 
      RowBox[{
      "-", "3.7205133257011747365918901363263273736670491906636611796704`25."}\
], ",", 
      RowBox[{
      "-", "3.7537742976567213380677110154391098008317379568378370216798`25."}\
], ",", 
      RowBox[{
      "-", "3.7876484527379479787112229021696056402444034926646491127476`25."}\
], ",", 
      RowBox[{
      "-", "3.8221498569347502394168639300280613083303525180509631030717`25."}\
], ",", 
      RowBox[{
      "-", "3.8572929604173766754251821540058439225875628375260956843385`25."}\
], ",", 
      RowBox[{
      "-", "3.8930926253844478168101994171941800413553923708735422485358`25."}\
], ",", 
      RowBox[{
      "-", "3.9295641559772066897083748504464226402459220117410457149049`25."}\
], ",", 
      RowBox[{
      "-", "3.9667233300688072989045876132301746525677053549298678777956`25."}\
]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.658429500016613*^9, 3.658429571976725*^9}, {
  3.658429723350802*^9, 3.6584297322869377`*^9}, {3.658430341744542*^9, 
  3.65843035362637*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tabImQNM1back", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"tabImQNMback", "[", 
        RowBox[{"[", "nn", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "1", ",", 
       RowBox[{"Length", "[", "tabImQNMback", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"tabImQNM1back", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re[\[Omega]/(2\[Pi]T)]\>\"", ",", 
      "\"\<Im[\[Omega]/(2\[Pi]T)]\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.658213213660988*^9, 3.658213216253024*^9}, {
  3.658213294796101*^9, 3.6582132999793177`*^9}, {3.6582133862241488`*^9, 
  3.658213394548048*^9}, {3.658318744580319*^9, 3.658318844086236*^9}, {
  3.658322174321044*^9, 3.6583221764212112`*^9}, {3.658431255546824*^9, 
  3.658431256874737*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxFyVtMkgEABWBSAdGEYqaGawO0WWGGq7UMTbFVVkPXhTWbD2lewChcaNM1
kcKZ9iRlDgU1M1uzzRlkqGHgsNyQjWktMcnWygek9UAiG4pdHvzP2c7Ovh1O
ifx8WRiJRMr+1/+7GblHUMs4EWHdtMlpcN8shhdXfNdzlXBi/rvGBh0sXmtv
5I3CIy8V7lNzsIFNifzkh3PLu1rnYsmE7985TM8/BM+2Ne8RXIQ3hpjax9Ww
5MPeFNUjuMhINi68hkf99tRhF7x6WdNJX4Of1pcmLO+iEL40njV/WgiHgv4U
fhmc4Nov6WmBDRm8+M5B2PZtwMH9CCsp/YLMIDy1FH7Qw6YSrpGd7U7Ng53J
6U20Ktg9nrRdrYVLuifU+glYyTomLPTCPVHD0+YdkYSrB2WT9hx4epX8s0kG
b7mn4/q1cFLQWbHzPWzNcHwO/IbTQmljbVwa4TjXr6sr5+Chdr448S7si4jd
RzfC6311XTM/4ANZk82V8VGEu4wd37+cgcM9z2z8BjhEulYkeQXPWul/WpZh
xRERS8eJJiw8qTjaWwizF2/TnjyAb+QUFPQ5YGkdzzdA3UqY05oZeHsc9psq
1UsquFhf6k62wLdqvVL1BmyOKzdRs2PwMy01Iyp43aKp19tgStjzmTEqnXA6
zd7LEsHbNF9FtofwhRdXpOYFWNPBtMTsZhCe6o8WW+SwtyJQNf+GYf0L8Jfy
mQ==
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -2.4620707914040296`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Im[\[Omega]/(2\[Pi]T)]\"", TraditionalForm], None}, {
     FormBox["\"Re[\[Omega]/(2\[Pi]T)]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-1., 1.}, {-3.9667233300688074`, -2.533720912292828}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.658318769470042*^9, {3.658318838299118*^9, 3.658318844765664*^9}, 
   3.6584317543405657`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Continued fraction method", "Section",
 CellChangeTimes->{{3.648560940941599*^9, 3.6485609483293467`*^9}}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.649101582282525*^9, 3.649101583428207*^9}, 
   3.658319763409767*^9}],

Cell[TextData[{
 "Recall that the continued fraction method works with the equation of motion \
for tensor modes given in equation (55) in the text, as well as the rescaled \
frequency ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Omega]", "~"], TraditionalForm]]],
 "=\[Omega]/rH, momenta ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["k", "~"], TraditionalForm]]],
 "=k/rH and charge ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 "=q/(rH)^3. For the Reissner-Nordstrom the horizon radius is given by \
rH=(m/(1+",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 "^2))^(1/4), and for the numerics we will work with m=1. This gives the \
relation between the two definitions of charge, q=",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 "/(1+",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 "^2)^(3/4). For brevity, the following code will make the definitions: K=",
 Cell[BoxData[
  FormBox[
   OverscriptBox["k", "~"], TraditionalForm]]],
 ", Q=",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 ", and om=",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Omega]", "~"], TraditionalForm]]],
 ". Although the specific case of the Reissner-Nordstrom black brane is \
treated here, the code is attempted to be generic enough to allow \
modification to any desired analytical solution."
}], "Text",
 CellChangeTimes->{{3.645203984816102*^9, 3.6452040822496753`*^9}, {
  3.645205454304152*^9, 3.645205551159692*^9}, {3.645205604439739*^9, 
  3.6452056397517595`*^9}, {3.645206564561655*^9, 3.6452066870236597`*^9}, {
  3.645206893878491*^9, 3.645206916341776*^9}, {3.645207265438743*^9, 
  3.6452073029878907`*^9}, {3.645209226902932*^9, 3.6452092505582857`*^9}, {
  3.6452092924816833`*^9, 3.6452093083995934`*^9}, {3.645212629461548*^9, 
  3.645212703772798*^9}, {3.645291602181529*^9, 3.645291673093585*^9}, {
  3.645299402624689*^9, 3.645299404615803*^9}, {3.6452994503844204`*^9, 
  3.6452994516074905`*^9}, {3.6485700350605183`*^9, 3.648570042003731*^9}, {
  3.649129069826066*^9, 3.649129238891514*^9}, {3.6491838130324135`*^9, 
  3.649183828813572*^9}, {3.6496487927132053`*^9, 3.649648792821948*^9}, {
  3.658781732057563*^9, 3.6587817362018003`*^9}}],

Cell[CellGroupData[{

Cell["Definitions (spin 2 tensors)", "Subsection",
 CellChangeTimes->{{3.649129695345501*^9, 3.6491296988439903`*^9}, {
  3.658781741785119*^9, 3.6587817500405912`*^9}}],

Cell[TextData[{
 "This first block of definitions gives the momentum K, as well as the \
coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "i"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "i"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "i"], TraditionalForm]]],
 " that define the equation of motion in equation (55):"
}], "Text",
 CellChangeTimes->{{3.592762923384344*^9, 3.592763305990995*^9}, 
   3.592763350319405*^9, {3.592763607152054*^9, 3.5927639914662857`*^9}, {
   3.592764028690269*^9, 3.592764044197185*^9}, 3.592765775504911*^9, {
   3.59276581718528*^9, 3.592765871238758*^9}, {3.59276590304775*^9, 
   3.5927659053989067`*^9}, {3.5927659601998377`*^9, 3.592765963823573*^9}, {
   3.592765996343402*^9, 3.592765999022291*^9}, {3.592766034917307*^9, 
   3.59276605617378*^9}, {3.592766088933321*^9, 3.5927660920619907`*^9}, {
   3.592766136623814*^9, 3.5927661946552*^9}, {3.592766227016469*^9, 
   3.5927662393722258`*^9}, {3.5927696594805613`*^9, 3.592769674087448*^9}, 
   3.592850668072721*^9, {3.595176031587105*^9, 3.595176033122458*^9}, 
   3.595176455706442*^9, {3.5960663863168173`*^9, 3.596066390536385*^9}, 
   3.599498791063113*^9, {3.604080779138019*^9, 3.604080780275467*^9}, 
   3.606156891748117*^9, {3.645206984193657*^9, 3.6452069951132812`*^9}, 
   3.6452071328021564`*^9, {3.6452092541054883`*^9, 3.6452092829421377`*^9}, {
   3.645209327142666*^9, 3.645209371383196*^9}, {3.645209416741791*^9, 
   3.6452094434533186`*^9}, 3.645209665067994*^9, {3.6485700186425657`*^9, 
   3.648570029718598*^9}, {3.649129254430602*^9, 3.649129277693789*^9}, {
   3.649183836044547*^9, 3.6491838406571436`*^9}, {3.649648799487793*^9, 
   3.649648799580929*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"K", "=", 
    RowBox[{"k", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}]}]}]}], ";", 
   RowBox[{"t0", "=", "0"}], ";", 
   RowBox[{"t1", "=", 
    RowBox[{"-", "4"}]}], ";", 
   RowBox[{"t2", "=", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"Q", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"5", 
        RowBox[{"Q", "^", "2"}]}]}], ")"}]}]}], ";", 
   RowBox[{"t3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}], "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", 
       RowBox[{"72", 
        RowBox[{"Q", "^", "2"}]}], "-", 
       RowBox[{"40", 
        RowBox[{"Q", "^", "4"}]}]}], ")"}]}]}], ";", 
   RowBox[{"t4", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}], "^", "4"}], 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"40", 
        RowBox[{"Q", "^", "2"}]}], "+", 
       RowBox[{"40", 
        RowBox[{"Q", "^", "4"}]}]}], ")"}]}]}], ";", 
   RowBox[{"t5", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}], "^", "6"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", 
        RowBox[{"Q", "^", "2"}]}], "-", 
       RowBox[{"20", 
        RowBox[{"Q", "^", "4"}]}]}], ")"}]}]}], ";", 
   RowBox[{"t6", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}], "^", "8"}], " ", "4", 
     RowBox[{"Q", "^", "4"}]}]}], ";", 
   RowBox[{"s0", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"I", " ", "om"}], "+", 
       RowBox[{"Q", "^", "2"}]}], ")"}]}]}], ";", 
   RowBox[{"s1", "=", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"15", 
        RowBox[{"Q", "^", "2"}]}], "+", 
       RowBox[{"6", 
        RowBox[{"Q", "^", "4"}]}], "+", 
       RowBox[{"I", " ", "om", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"5", 
           RowBox[{"Q", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ";", 
   RowBox[{"s2", "=", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"Q", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"8", "-", 
       RowBox[{"46", 
        RowBox[{"Q", "^", "2"}]}], "+", 
       RowBox[{"49", 
        RowBox[{"Q", "^", "4"}]}], "-", 
       RowBox[{"14", 
        RowBox[{"Q", "^", "6"}]}], "-", 
       RowBox[{"I", " ", "om", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"18", 
           RowBox[{"Q", "^", "2"}]}], "+", 
          RowBox[{"10", 
           RowBox[{"Q", "^", "4"}]}]}], ")"}]}]}], ")"}]}]}], ";", 
   RowBox[{"s3", "=", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"27", 
        RowBox[{"Q", "^", "2"}]}], "-", 
       RowBox[{"45", 
        RowBox[{"Q", "^", "4"}]}], "+", 
       RowBox[{"16", 
        RowBox[{"Q", "^", "6"}]}], "+", 
       RowBox[{"I", " ", "om", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"10", 
           RowBox[{"Q", "^", "2"}]}], "+", 
          RowBox[{"10", 
           RowBox[{"Q", "^", "4"}]}]}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}], "^", "3"}]}]}], ";", 
   RowBox[{"s4", "=", 
    RowBox[{
     RowBox[{"-", "4"}], 
     RowBox[{"Q", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"21", 
        RowBox[{"Q", "^", "2"}]}], "+", 
       RowBox[{"9", 
        RowBox[{"Q", "^", "4"}]}], "+", 
       RowBox[{"I", " ", "om", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"5", 
           RowBox[{"Q", "^", "2"}]}]}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}], "^", "5"}]}]}], ";", 
   RowBox[{"s5", "=", 
    RowBox[{"4", 
     RowBox[{"Q", "^", "4"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"I", " ", "om"}], "+", 
       RowBox[{"2", 
        RowBox[{"Q", "^", "2"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}], "^", "7"}]}]}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"K", "^", "2"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"Q", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"om", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"om", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"5", 
              RowBox[{"Q", "^", "2"}]}]}], ")"}]}], "+", 
          RowBox[{"2", "I", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"Q", "^", "2"}], "+", 
             RowBox[{"Q", "^", "4"}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"Q", "^", "2"}]}], ")"}]}]}], ";", 
   RowBox[{"r1", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Q", "^", "2"}]}], ")"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", 
          RowBox[{"Q", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"om", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"om", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"18", 
             RowBox[{"Q", "^", "2"}]}], "+", 
            RowBox[{"10", 
             RowBox[{"Q", "^", "4"}]}]}], ")"}]}], "-", 
         RowBox[{"2", "I", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", 
             RowBox[{"Q", "^", "2"}]}], "-", 
            RowBox[{"11", 
             RowBox[{"Q", "^", "4"}]}], "+", 
            RowBox[{"4", 
             RowBox[{"Q", "^", "6"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ";", 
   RowBox[{"r2", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"k", "^", "2"}]}], 
        RowBox[{"Q", "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"Q", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"om", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"10", 
           RowBox[{"Q", "^", "2"}]}], "-", 
          RowBox[{"10", 
           RowBox[{"Q", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{"6", "I", " ", "om", " ", 
        RowBox[{"Q", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"5", 
           RowBox[{"Q", "^", "2"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"Q", "^", "4"}]}]}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}], "^", "2"}]}]}], ";", 
   RowBox[{"r3", "=", 
    RowBox[{"om", " ", 
     RowBox[{"Q", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"om", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"5", 
           RowBox[{"Q", "^", "2"}]}]}], ")"}]}], "-", 
       RowBox[{"2", "I", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"9", 
           RowBox[{"Q", "^", "2"}]}], "+", 
          RowBox[{"4", 
           RowBox[{"Q", "^", "4"}]}]}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}], "^", "4"}]}]}], ";", 
   RowBox[{"r4", "=", 
    RowBox[{
     RowBox[{"-", "om"}], " ", 
     RowBox[{"Q", "^", "4"}], 
     RowBox[{"(", 
      RowBox[{"om", "-", 
       RowBox[{"2", "I", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Q", "^", "2"}]}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"Q", "^", "2"}]}], ")"}], "^", "6"}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.592762923384344*^9, 3.592763305990995*^9}, 
   3.592763350319405*^9, {3.592763607152054*^9, 3.5927639914662857`*^9}, {
   3.592764028690269*^9, 3.592764044197185*^9}, 3.592765775504911*^9, {
   3.59276581718528*^9, 3.592765871238758*^9}, {3.59276590304775*^9, 
   3.5927659053989067`*^9}, {3.5927659601998377`*^9, 3.592765963823573*^9}, {
   3.592765996343402*^9, 3.592765999022291*^9}, {3.592766034917307*^9, 
   3.59276605617378*^9}, {3.592766088933321*^9, 3.5927660920619907`*^9}, {
   3.592766136623814*^9, 3.5927661946552*^9}, {3.592766227016469*^9, 
   3.5927662393722258`*^9}, {3.5927696594805613`*^9, 3.592769674087448*^9}, 
   3.592850668072721*^9, {3.595176031587105*^9, 3.595176033122458*^9}, 
   3.595176455706442*^9, {3.5960663863168173`*^9, 3.596066390536385*^9}, 
   3.599498791063113*^9, {3.604080779138019*^9, 3.604080780275467*^9}, 
   3.606156891748117*^9, {3.645206984193657*^9, 3.6452069951132812`*^9}, 
   3.6452071328021564`*^9, {3.6452092541054883`*^9, 3.6452092829421377`*^9}, {
   3.645209327142666*^9, 3.645209371383196*^9}, {3.645209416741791*^9, 
   3.6452094434533186`*^9}, 3.645209665067994*^9, 3.6485700186425657`*^9}],

Cell[TextData[{
 "This defines the initial coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "i"], TraditionalForm]]],
 " determining the series solution to the equation of motion, given in \
equation (57). ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "0"], TraditionalForm]]],
 " is simply the normalization of the solution, while the others are \
determined by examining the equation of motion order by order in small ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["r", "~"], TraditionalForm]]],
 " at the horizon. Note that this implies that we will be dealing with m = 4 \
dimensional continued fractions when compared to the generic case of the \
Appendix :"
}], "Text",
 CellChangeTimes->{{3.592764411516967*^9, 3.592764456224386*^9}, {
   3.5927644931326427`*^9, 3.592764530471142*^9}, {3.592764571182914*^9, 
   3.592764732495895*^9}, {3.59276490370431*^9, 3.592764936211447*^9}, {
   3.592764973075137*^9, 3.59276497317822*^9}, 3.592765222595866*^9, {
   3.645209545129134*^9, 3.645209661967817*^9}, {3.64522142231147*^9, 
   3.645221500832961*^9}, {3.6452215316937265`*^9, 3.6452215350209165`*^9}, {
   3.648570052797574*^9, 3.6485700641797867`*^9}, {3.649129288153719*^9, 
   3.6491293155422583`*^9}, {3.6491838608385324`*^9, 3.649183866281836*^9}, {
   3.649648806903874*^9, 3.64964880772104*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c0", "=", "1"}], ";", 
  RowBox[{"c1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", "c0"}], " ", 
     RowBox[{"r0", "/", "s0"}]}], "]"}]}], ";", 
  RowBox[{"c2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c1", " ", "r0"}], "+", 
        RowBox[{"c0", " ", "r1"}], "+", 
        RowBox[{"c1", " ", "s1"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "s0"}], "+", 
       RowBox[{"2", "t1"}]}], ")"}]}], "]"}]}], ";", 
  RowBox[{"c3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c2", " ", "r0"}], "+", 
        RowBox[{"c1", " ", "r1"}], "+", 
        RowBox[{"c0", " ", "r2"}], "+", 
        RowBox[{"2", "c2", " ", "s1"}], "+", 
        RowBox[{"c1", " ", "s2"}], "+", 
        RowBox[{"2", "c2", " ", "t2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "s0"}], "+", 
       RowBox[{"3", " ", "2", "t1"}]}], ")"}]}], "]"}]}], ";", 
  RowBox[{"c4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c3", " ", "r0"}], "+", 
        RowBox[{"c2", " ", "r1"}], "+", 
        RowBox[{"c1", " ", "r2"}], "+", 
        RowBox[{"c0", " ", "r3"}], "+", 
        RowBox[{"3", "c3", " ", "s1"}], "+", 
        RowBox[{"2", "c2", " ", "s2"}], "+", 
        RowBox[{"c1", " ", "s3"}], "+", 
        RowBox[{"3", " ", "2", "c3", " ", "t2"}], "+", 
        RowBox[{"2", "c2", " ", "t3"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "s0"}], "+", 
       RowBox[{"4", " ", "3", "t1"}]}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.592764411516967*^9, 3.592764456224386*^9}, {
   3.5927644931326427`*^9, 3.592764530471142*^9}, {3.592764571182914*^9, 
   3.592764732495895*^9}, {3.59276490370431*^9, 3.592764936211447*^9}, {
   3.592764973075137*^9, 3.59276497317822*^9}, 3.592765222595866*^9, {
   3.645209545129134*^9, 3.645209661967817*^9}, {3.64522142231147*^9, 
   3.645221500832961*^9}, {3.6452215316937265`*^9, 3.6452215350209165`*^9}, 
   3.648570052797574*^9}],

Cell[TextData[{
 "The 5 x5 (ie (m + 1) x (m + 1)) matrices defined here are related to the \
matrices P[n] given in equation (A1), which are defined in terms of the \
vector p[n] given in equation (58), (note : throughout these comments \
bracket, \"[]\", will represent labels of particular matrices, vectors, etc, \
while subscripts, e.g. \"",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "i"], TraditionalForm]]],
 "\", will indicate components of such objects). Here P2[n] = (n ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "0"], TraditionalForm]]],
 " + n (n - 1) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "1"], TraditionalForm]]],
 ") P[n], where the rescaling is done to improve numerics by removing a \
common demonimator."
}], "Text",
 CellChangeTimes->{{3.592766393859295*^9, 3.5927664391059217`*^9}, {
   3.5927664754824457`*^9, 3.592766678995392*^9}, 3.5927667469796677`*^9, {
   3.604243719802268*^9, 3.604243774652657*^9}, {3.6452107672740364`*^9, 
   3.645211005226647*^9}, {3.645213162177017*^9, 3.645213170184475*^9}, {
   3.6452137929320946`*^9, 3.6452137945071845`*^9}, {3.645220117102816*^9, 
   3.6452203362133484`*^9}, {3.645221651836598*^9, 3.6452216643283124`*^9}, {
   3.648570071415831*^9, 3.648570080479754*^9}, {3.649129408634747*^9, 
   3.649129438275578*^9}, {3.6491838822822537`*^9, 3.649183908353478*^9}, {
   3.649183991142087*^9, 3.64918401495242*^9}, {3.649648817250498*^9, 
   3.649648817518262*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P2", "[", "n_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"r4", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "5"}], ")"}], "s5"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "5"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], "t6"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "s0"}], "+", 
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "t1"}]}], ")"}], ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"r3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "s4"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "5"}], ")"}], "t5"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "s0"}], "+", 
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "t1"}]}], ")"}], ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"r2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "3"}], ")"}], "s3"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "t4"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "s0"}], "+", 
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "t1"}]}], ")"}], ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"r1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "s2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "3"}], ")"}], "t3"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "s0"}], "+", 
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "t1"}]}], ")"}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"r0", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}], "s1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "t2"}]}], ")"}]}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.592766393859295*^9, 3.5927664391059217`*^9}, {
   3.5927664754824457`*^9, 3.592766678995392*^9}, 3.5927667469796677`*^9, {
   3.604243719802268*^9, 3.604243774652657*^9}, {3.6452107672740364`*^9, 
   3.645211005226647*^9}, {3.645213162177017*^9, 3.645213170184475*^9}, {
   3.6452137929320946`*^9, 3.6452137945071845`*^9}, {3.645220117102816*^9, 
   3.6452203362133484`*^9}, {3.645221651836598*^9, 3.6452216643283124`*^9}, {
   3.648570071415831*^9, 3.648570078629664*^9}}],

Cell[TextData[{
 "We next define the main iterative procedue creating a continued fraction. \
Given the matrix P[n] of equation (A1), we define the 5 dimensional \
projective vector g[h, i] = P[h]*P[h + 1]* ... P[i - 1]*P[i]*(0, 0, 0, 0, 1) \
via matrix multiplication. Examining equation (A2), we see that the desired 4 \
dimensional continued factions have the components ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{
     RowBox[{"f", "[", "h", "]"}], " "}], "j"], TraditionalForm]]],
 " = lim_ {i -> \\infinity} (",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"g", "[", 
     RowBox[{"h", ",", " ", "i"}], "]"}], 
    RowBox[{"{", 
     RowBox[{"j", "+", "1"}], "}"}]], TraditionalForm]]],
 "/",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"g", "[", 
     RowBox[{"h", ",", " ", "i"}], "]"}], "1"], TraditionalForm]]],
 "). Note that f[h] only depends on ratios of components of g[h, i]. \
Therefore the overall normalization does not matter, and the matrices P2[n] \
can be used instead of the P[n]. We calculate g[h, i] recursively : first \
define l[0] = (0, 0, 0, 0, 1); then define l[1] = P2[i]*l[0]; l[2] = P2[i - \
1]*l[1]; etc; then g[h, i] = l[i - h]. For the purpose of calculating \
quasinormal modes we care about the continued fraction f[m + 1], as evident \
from Theorem 7/8 in equation (A3). For the Reissner - Nordstrom case at hand \
this implies we are interested in g[5, i]. This is accomplished by the \
following For loop, where for simplicity we start with Q = k = 0, and start \
with the iteration order i = 20 :"
}], "Text",
 CellChangeTimes->{{3.6452138837782907`*^9, 3.6452138938118644`*^9}, {
   3.645214994267807*^9, 3.6452150157010326`*^9}, 3.6452150932914705`*^9, {
   3.645215142011257*^9, 3.6452151620514035`*^9}, {3.6452151941302385`*^9, 
   3.6452154051813097`*^9}, {3.6452155411930895`*^9, 3.645215541280094*^9}, {
   3.645215606144804*^9, 3.6452156662392416`*^9}, {3.6452159896667404`*^9, 
   3.645216024501733*^9}, {3.6452164439417233`*^9, 3.645216621059854*^9}, {
   3.645216663907305*^9, 3.6452168439686036`*^9}, {3.6452177806161766`*^9, 
   3.645217821486514*^9}, {3.6452178722284164`*^9, 3.6452178778857403`*^9}, {
   3.645217933359913*^9, 3.6452180123794327`*^9}, {3.6452180455943327`*^9, 
   3.645218090808919*^9}, {3.6452181926087413`*^9, 3.645218214175975*^9}, {
   3.645219749634798*^9, 3.645219763941616*^9}, {3.645219963033004*^9, 
   3.6452200421935315`*^9}, {3.645220386110203*^9, 3.645220432024829*^9}, {
   3.6452204786294947`*^9, 3.645220580095298*^9}, {3.6452206234507775`*^9, 
   3.6452206328183136`*^9}, {3.6452207146569943`*^9, 
   3.6452207198552914`*^9}, {3.6452209655633454`*^9, 3.645220966458397*^9}, {
   3.6452211132157907`*^9, 3.645221113470805*^9}, {3.6452211963665466`*^9, 
   3.6452212923330355`*^9}, {3.645221696249138*^9, 3.6452217436888514`*^9}, {
   3.645221780064932*^9, 3.6452217909045525`*^9}, {3.645221838665284*^9, 
   3.645222027788101*^9}, {3.645223295900633*^9, 3.645223306468238*^9}, {
   3.6452917353381453`*^9, 3.645291759641535*^9}, {3.64857008866269*^9, 
   3.648570097836022*^9}, {3.649129471244842*^9, 3.649129515675791*^9}, {
   3.6491840360763874`*^9, 3.6491840550031176`*^9}, {3.6491841126547613`*^9, 
   3.649184150853406*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Q", ",", "k", ",", "i", ",", "h"}], "}"}], ",", 
   RowBox[{
    RowBox[{"k", "=", "0"}], ";", 
    RowBox[{"Q", "=", "0"}], ";", 
    RowBox[{"i", "=", "20"}], ";", 
    RowBox[{"h", "=", "5"}], ";", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "=", "0"}], ";", 
       RowBox[{"l", "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}]}], 
      ",", 
      RowBox[{"j", "<=", 
       RowBox[{"i", "-", "h"}]}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"l", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"P2", "[", 
          RowBox[{"i", "-", "j"}], "]"}], ".", "l"}], "]"}]}]}], "]"}], ";", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"h", ",", "i"}], "]"}], "=", "l"}], ";"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6452138837782907`*^9, 3.6452138938118644`*^9}, {
   3.645214994267807*^9, 3.6452150157010326`*^9}, 3.6452150932914705`*^9, {
   3.645215142011257*^9, 3.6452151620514035`*^9}, {3.6452151941302385`*^9, 
   3.6452154051813097`*^9}, {3.6452155411930895`*^9, 3.645215541280094*^9}, {
   3.645215606144804*^9, 3.6452156662392416`*^9}, {3.6452159896667404`*^9, 
   3.645216024501733*^9}, {3.6452164439417233`*^9, 3.645216621059854*^9}, {
   3.645216663907305*^9, 3.6452168439686036`*^9}, {3.6452177806161766`*^9, 
   3.645217821486514*^9}, {3.6452178722284164`*^9, 3.6452178778857403`*^9}, {
   3.645217933359913*^9, 3.6452180123794327`*^9}, {3.6452180455943327`*^9, 
   3.645218090808919*^9}, {3.6452181926087413`*^9, 3.645218214175975*^9}, {
   3.645219749634798*^9, 3.645219763941616*^9}, {3.645219963033004*^9, 
   3.6452200421935315`*^9}, {3.645220386110203*^9, 3.645220432024829*^9}, {
   3.6452204786294947`*^9, 3.645220580095298*^9}, {3.6452206234507775`*^9, 
   3.6452206328183136`*^9}, {3.6452207146569943`*^9, 
   3.6452207198552914`*^9}, {3.6452209655633454`*^9, 3.645220966458397*^9}, {
   3.6452211132157907`*^9, 3.645221113470805*^9}, {3.6452211963665466`*^9, 
   3.6452212923330355`*^9}, {3.645221696249138*^9, 3.6452217436888514`*^9}, {
   3.645221780064932*^9, 3.6452217909045525`*^9}, {3.645221838665284*^9, 
   3.645222027788101*^9}, {3.645223295900633*^9, 3.645223306468238*^9}, {
   3.6452917353381453`*^9, 3.645291759641535*^9}, {3.64857008866269*^9, 
   3.648570095312417*^9}}],

Cell[TextData[{
 "So far we have just made a bunch of definitions following from having an \
equation of motion on our hands. To calculate the quasinormal freqencies we \
must use Parusnikov's Theorem 7/8 which say such ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Omega]", "~"], TraditionalForm]]],
 " will be roots of equation (59). Given the relation between g[h,i] and f[h] \
this equation can be written as the limit (under large i) of :"
}], "Text",
 CellChangeTimes->{{3.6452221889593196`*^9, 3.6452222724080925`*^9}, {
  3.6452223078471193`*^9, 3.6452224250228214`*^9}, {3.645222476590771*^9, 
  3.645222659920257*^9}, {3.645222693098155*^9, 3.645222737369687*^9}, {
  3.645222774628818*^9, 3.645222795033985*^9}, {3.64529177075117*^9, 
  3.6452917899662695`*^9}, {3.6453001288172245`*^9, 3.6453001458712*^9}, {
  3.6453003159379272`*^9, 3.6453003202821755`*^9}, {3.6485701039674063`*^9, 
  3.64857013181111*^9}, {3.649184199527338*^9, 3.6491842332458787`*^9}, {
  3.649648831455264*^9, 3.649648832509986*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"criteria", "[", 
    RowBox[{"i_", ",", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "c4"}], " ", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"h", ",", "i"}], "]"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"h", ",", "i"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "c1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"h", ",", "i"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "c2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"h", ",", "i"}], "]"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ")"}], "c3"}], "+", 
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"h", ",", "i"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6452221889593196`*^9, 3.6452222724080925`*^9}, {
   3.6452223078471193`*^9, 3.6452224250228214`*^9}, {3.645222476590771*^9, 
   3.645222659920257*^9}, {3.645222693098155*^9, 3.645222737369687*^9}, {
   3.645222774628818*^9, 3.645222795033985*^9}, {3.64529177075117*^9, 
   3.6452917899662695`*^9}, {3.6453001288172245`*^9, 3.6453001458712*^9}, {
   3.6453003159379272`*^9, 3.6453003202821755`*^9}, 3.6485701039674063`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples (spin 2 tensor)", "Subsection",
 CellChangeTimes->{{3.649129657896832*^9, 3.649129678725009*^9}, {
  3.658781837976621*^9, 3.658781842079856*^9}}],

Cell["\<\
We can now find a quasinormal mode. For example, the first two modes given in \
Table I, which have Q = k = 0, can easily be found by looking for roots to \
\"criteria\" in the complex plane. Starting the search somewhat nearby helps. \
:\
\>", "Text",
 CellChangeTimes->{{3.6452230014887934`*^9, 3.645223271314227*^9}, {
  3.6452233267974005`*^9, 3.6452233719329815`*^9}, {3.645291808526331*^9, 
  3.645291821182055*^9}, {3.6453002025194397`*^9, 3.6453002169912677`*^9}, {
  3.6453002552874584`*^9, 3.645300255421466*^9}, {3.648570136502981*^9, 
  3.648570145870023*^9}, {3.649184336257601*^9, 3.64918433672863*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Q", ",", "k", ",", "i", ",", "h"}], "}"}], ",", 
    RowBox[{
     RowBox[{"k", "=", "0"}], ";", 
     RowBox[{"Q", "=", "0"}], ";", 
     RowBox[{"i", "=", "20"}], ";", 
     RowBox[{"h", "=", "5"}], ";", 
     RowBox[{"sol", "=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"criteria", "[", 
         RowBox[{"i", ",", "h"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"om", ",", 
          RowBox[{"3", "-", 
           RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "7"}]}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"om", "/", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Q", "^", "2"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "4"}], ")"}]}], "]"}]}], "/.", "sol"}], "]"}], 
      "]"}], ";", 
     RowBox[{"sol", "=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"criteria", "[", 
         RowBox[{"i", ",", "h"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"om", ",", 
          RowBox[{"5", "-", 
           RowBox[{"I", " ", "5"}]}]}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "7"}]}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"om", "/", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Q", "^", "2"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "4"}], ")"}]}], "]"}]}], "/.", "sol"}], "]"}], 
      "]"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6452230014887934`*^9, 3.645223271314227*^9}, {
   3.6452233267974005`*^9, 3.6452233719329815`*^9}, {3.645291808526331*^9, 
   3.645291821182055*^9}, {3.6453002025194397`*^9, 3.6453002169912677`*^9}, {
   3.6453002552874584`*^9, 3.645300255421466*^9}, 3.648570136502981*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"3.116609291164668`", "\[VeryThinSpace]", "-", 
  RowBox[{"2.748869415828132`", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.6452232718692584`*^9, 3.6452233729410396`*^9, {3.6453001761819334`*^9, 
   3.6453002177223096`*^9}, 3.645300255774486*^9, {3.6491846871492753`*^9, 
   3.6395156401929235`*^9}}],

Cell[BoxData[
 RowBox[{"5.141946266900389`", "\[VeryThinSpace]", "-", 
  RowBox[{"4.7552390393070425`", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.6452232718692584`*^9, 3.6452233729410396`*^9, {3.6453001761819334`*^9, 
   3.6453002177223096`*^9}, 3.645300255774486*^9, {3.6491846871492753`*^9, 
   3.6395156411563406`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "These are fairly accurate, less than 0.5 % off of the results in Table I. \
Accuracy is increased by going to larger iteration order i. We can add \
another For loop to see how they move in the complex ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Omega]", "~"], TraditionalForm]]],
 " plane. For example, i = {5, 10, 15, 20, 25, 30} :"
}], "Text",
 CellChangeTimes->{{3.645223441275948*^9, 3.6452235085907984`*^9}, {
  3.645223673526232*^9, 3.6452237950381823`*^9}, {3.645223844302*^9, 
  3.645223855599646*^9}, {3.6452238924557543`*^9, 3.6452242027445016`*^9}, {
  3.6452242623799124`*^9, 3.6452242716974454`*^9}, {3.6452243204902363`*^9, 
  3.6452243454416637`*^9}, {3.645224379369604*^9, 3.64522439188932*^9}, {
  3.6452892496249704`*^9, 3.6452892857030334`*^9}, {3.6452893250872865`*^9, 
  3.6452893600712876`*^9}, {3.6452918464955025`*^9, 3.645291867023677*^9}, {
  3.645292575552202*^9, 3.645292579200411*^9}, {3.6491015612928667`*^9, 
  3.649101567047176*^9}, {3.64912954880336*^9, 3.649129565670487*^9}, {
  3.64918434756421*^9, 3.6491843488660326`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"ii", "=", "1"}], ",", 
    RowBox[{"ii", "\[LessEqual]", "6"}], ",", 
    RowBox[{"ii", "++"}], ",", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Q", ",", "k", ",", "i", ",", "h"}], "}"}], ",", 
      RowBox[{
       RowBox[{"k", "=", "0"}], ";", 
       RowBox[{"Q", "=", "0"}], ";", 
       RowBox[{"i", "=", 
        RowBox[{"5", "ii"}]}], ";", 
       RowBox[{"h", "=", "5"}], ";", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"j", "=", "0"}], ";", 
          RowBox[{"l", "=", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}]}], 
         ",", 
         RowBox[{"j", "<=", 
          RowBox[{"i", "-", "h"}]}], ",", 
         RowBox[{"j", "++"}], ",", 
         RowBox[{"l", "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"P2", "[", 
             RowBox[{"i", "-", "j"}], "]"}], ".", "l"}], "]"}]}]}], "]"}], 
       ";", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"h", ",", "i"}], "]"}], "=", "l"}], ";", 
       RowBox[{
        RowBox[{"sol1", "[", "ii", "]"}], "=", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"criteria", "[", 
           RowBox[{"i", ",", "h"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"om", ",", 
            RowBox[{"3", "-", 
             RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "7"}]}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"sol2", "[", "ii", "]"}], "=", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"criteria", "[", 
           RowBox[{"i", ",", "h"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"om", ",", 
            RowBox[{"5", "-", 
             RowBox[{"I", " ", "5"}]}]}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "7"}]}], "]"}]}]}]}], "]"}]}], 
   "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"om", "/.", 
             RowBox[{"sol1", "[", "i", "]"}]}], "]"}], ",", 
           RowBox[{"Im", "[", 
            RowBox[{"om", "/.", 
             RowBox[{"sol1", "[", "i", "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"om", "/.", 
             RowBox[{"sol2", "[", "i", "]"}]}], "]"}], ",", 
           RowBox[{"Im", "[", 
            RowBox[{"om", "/.", 
             RowBox[{"sol2", "[", "i", "]"}]}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Re \!\(\*OverscriptBox[\(\[Omega]\), \(~\)]\)\>\"", ",", 
        "\"\<Im \!\(\*OverscriptBox[\(\[Omega]\), \(~\)]\)\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645223441275948*^9, 3.6452235085907984`*^9}, {
   3.645223673526232*^9, 3.6452237950381823`*^9}, {3.645223844302*^9, 
   3.645223855599646*^9}, {3.6452238924557543`*^9, 3.6452242027445016`*^9}, {
   3.6452242623799124`*^9, 3.6452242716974454`*^9}, {3.6452243204902363`*^9, 
   3.6452243454416637`*^9}, {3.645224379369604*^9, 3.64522439188932*^9}, {
   3.6452892496249704`*^9, 3.6452892857030334`*^9}, {3.6452893250872865`*^9, 
   3.6452893600712876`*^9}, {3.6452918464955025`*^9, 3.645291867023677*^9}, {
   3.645292575552202*^9, 3.645292579200411*^9}, 3.6491015612928667`*^9, 
   3.6491845853521514`*^9, {3.6491856003514423`*^9, 3.6491856139242935`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.019444444444444445`],
      AbsoluteThickness[1.6], 
     PointBox[{{2.897388898407266, -4.276723282995656}, {
      2.897388898407266, -4.276723282995656}}]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.019444444444444445`],
      AbsoluteThickness[1.6], 
     PointBox[{{3.0388055038958206`, -3.062820335668316}, {
      4.597323360495089, -5.597486791138695}}]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.019444444444444445`],
      AbsoluteThickness[1.6], 
     PointBox[{{3.095039241056187, -2.7828764724473403`}, {
      4.955975041298015, -4.860482509435612}}]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.019444444444444445`],
      AbsoluteThickness[1.6], 
     PointBox[{{3.116609291164668, -2.748869415828132}, {
      5.141946266900389, -4.7552390393070425`}}]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.019444444444444445`],
      AbsoluteThickness[1.6], 
     PointBox[{{3.1192466356583646`, -2.746769990997972}, {
      5.168037501201853, -4.761990256680242}}]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.019444444444444445`],
      AbsoluteThickness[1.6], 
     PointBox[{{3.1194397554814253`, -2.746678925551426}, {
      5.169469784009816, -4.763446961315114}}]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2.8618876345697264`, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"Im \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(~\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"Re \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(~\\)]\\)\"", 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{2.897388898407266, 5.169469784009816}, {-5.597486791138695, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{3.6395156956075735`*^9}]
}, Open  ]],

Cell["\<\
We can use a For loop to vary different parameters, for example the charge. \
Stepping through Q=(0,7/10) in tenths show the behavior of the QNM with \
charge. Here we can see effect of the iteration order as well, as we run the \
procedure for i=20 (circle), 30 (triangle) and 40 (diamond). Note the \
increasing inaccuracy with increasing charge.\
\>", "Text",
 CellChangeTimes->{{3.6452898028976154`*^9, 3.6452899580344887`*^9}, {
   3.645291287801547*^9, 3.6452912902006845`*^9}, {3.64529142089616*^9, 
   3.645291422368244*^9}, {3.645291528615321*^9, 3.645291528823333*^9}, {
   3.645292236270797*^9, 3.6452924319379883`*^9}, {3.6452924950815997`*^9, 
   3.645292548617662*^9}, {3.645292614393424*^9, 3.6452926986642437`*^9}, {
   3.6452927600557556`*^9, 3.6452927622398806`*^9}, {3.645292813798829*^9, 
   3.645292814349861*^9}, {3.6452938493590603`*^9, 3.645293865134962*^9}, {
   3.6452971253684373`*^9, 3.645297157399269*^9}, {3.6452991458260007`*^9, 
   3.645299163914035*^9}, {3.6452992028802643`*^9, 3.645299222009358*^9}, {
   3.648570170128751*^9, 3.648570183691329*^9}, {3.6491844100256367`*^9, 
   3.649184410463348*^9}, {3.6491859309542*^9, 3.6491859313783484`*^9}, {
   3.6493358906488447`*^9, 3.649335899493634*^9}, 3.649336004376787*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"ii", "=", "2"}], ",", 
    RowBox[{"ii", "\[LessEqual]", "4"}], ",", 
    RowBox[{"ii", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"qq", "=", "0"}], ",", 
      RowBox[{"qq", "\[LessEqual]", "7"}], ",", 
      RowBox[{"qq", "++"}], ",", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Q", ",", "k", ",", "i", ",", "h"}], "}"}], ",", 
        RowBox[{
         RowBox[{"k", "=", "0"}], ";", 
         RowBox[{"Q", "=", 
          RowBox[{"qq", "/", "10"}]}], ";", 
         RowBox[{"i", "=", 
          RowBox[{"10", "ii"}]}], ";", 
         RowBox[{"h", "=", "5"}], ";", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"j", "=", "0"}], ";", 
            RowBox[{"l", "=", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
              "}"}]}]}], ",", 
           RowBox[{"j", "<=", 
            RowBox[{"i", "-", "h"}]}], ",", 
           RowBox[{"j", "++"}], ",", 
           RowBox[{"l", "=", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"P2", "[", 
               RowBox[{"i", "-", "j"}], "]"}], ".", "l"}], "]"}]}]}], "]"}], 
         ";", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"h", ",", "i"}], "]"}], "=", "l"}], ";", 
         RowBox[{
          RowBox[{"sol1", "[", 
           RowBox[{"ii", ",", "qq"}], "]"}], "=", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"criteria", "[", 
             RowBox[{"i", ",", "h"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"om", ",", 
              RowBox[{"3", "-", 
               RowBox[{"I", " ", "3"}]}]}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "7"}]}], "]"}]}]}]}], "]"}]}],
      "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6452898028976154`*^9, 3.6452899580344887`*^9}, {
   3.645291287801547*^9, 3.6452912902006845`*^9}, {3.64529142089616*^9, 
   3.645291422368244*^9}, {3.645291528615321*^9, 3.645291528823333*^9}, {
   3.645292236270797*^9, 3.6452924319379883`*^9}, {3.6452924950815997`*^9, 
   3.645292548617662*^9}, {3.645292614393424*^9, 3.6452926986642437`*^9}, {
   3.6452927600557556`*^9, 3.6452927622398806`*^9}, {3.645292813798829*^9, 
   3.645292814349861*^9}, {3.6452938493590603`*^9, 3.645293865134962*^9}, {
   3.6452971253684373`*^9, 3.645297157399269*^9}, {3.6452991458260007`*^9, 
   3.645299163914035*^9}, {3.6452992028802643`*^9, 3.645299222009358*^9}, 
   3.648570170128751*^9, 3.6491845978918667`*^9, 3.649335870685339*^9, 
   3.6493360126823*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"om", "/.", 
         RowBox[{"sol1", "[", 
          RowBox[{"i", ",", "q"}], "]"}]}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"om", "/.", 
         RowBox[{"sol1", "[", 
          RowBox[{"i", ",", "q"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re \!\(\*OverscriptBox[\(\[Omega]\), \(~\)]\)\>\"", ",", 
      "\"\<Im \!\(\*OverscriptBox[\(\[Omega]\), \(~\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Business\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.649215476688031*^9, 3.649215479063015*^9}, {
   3.6492611035606194`*^9, 3.649261391206914*^9}, 3.649335805717059*^9, {
   3.6493359556244173`*^9, 3.6493359578905077`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.34398, 0.49112, 0.89936], PointSize[0.019444444444444445`], 
     AbsoluteThickness[3], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.34398, 0.49112, 0.89936], PointSize[
         0.019444444444444445`], AbsoluteThickness[3], 
         {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
         {AbsoluteThickness[1.5], Dashing[{}], 
          CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}], {0., 0.}], {{{
      3.116609291164668, -2.748869415828132}}, {{
      3.1089191570046246`, -2.763382042403157}}, {{
      3.0864648011067692`, -2.8088383669130197`}}, {{
      3.0521340198441393`, -2.8916381464486016`}}, {{
      3.016243151173826, -3.0241173344366983`}}, {{
      3.013906508755586, -3.2173431282491625`}}, {{
      3.099284015855456, -3.417516813984698}}, {{
      3.2002589815500753`, -3.5483084026816307`}}}]}, 
    {RGBColor[0.97, 0.606, 0.081], PointSize[0.019444444444444445`], 
     AbsoluteThickness[3], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.97, 0.606, 0.081], PointSize[0.019444444444444445`], 
         AbsoluteThickness[3], 
         {GrayLevel[1], 
          PolygonBox[{
           Offset[{0, 3.5}], Offset[{-3.5, -2.5621778264910704`}], 
            Offset[{3.5, -2.5621778264910704`}]}]}, 
         {AbsoluteThickness[1.5], Dashing[{}], 
          LineBox[{
           Offset[{0, 3.5}], Offset[{-3.5, -2.5621778264910704`}], 
            Offset[{3.5, -2.5621778264910704`}], 
            Offset[{0, 3.5}]}]}}], {0., 0.}], {{{
      3.1194397554814253`, -2.746678925551426}}, {{
      3.1118877743248667`, -2.7610895325450198`}}, {{
      3.08988067670895, -2.806238544003298}}, {{
      3.056428005245383, -2.888523296410059}}, {{
      3.022152708295117, -3.0202482354993228`}}, {{
      3.02282515317914, -3.212114698013933}}, {{
      3.1127067773459443`, -3.4090176926884923`}}, {{
      3.2219033273051534`, -3.536943550225922}}}]}, 
    {RGBColor[0.91, 0.318, 0.243], PointSize[0.019444444444444445`], 
     AbsoluteThickness[3], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.91, 0.318, 0.243], PointSize[0.019444444444444445`], 
         AbsoluteThickness[3], 
         {GrayLevel[1], 
          PolygonBox[{
           Offset[{0, 3.5}], Offset[{3.5, 0}], Offset[{0, -3.5}], 
            Offset[{-3.5, 0}]}]}, 
         {AbsoluteThickness[1.5], Dashing[{}], 
          LineBox[{
           Offset[{0, 3.5}], Offset[{3.5, 0}], Offset[{0, -3.5}], 
            Offset[{-3.5, 0}], Offset[{0, 3.5}]}]}}], {0., 0.}], {{{
      3.1194515630695783`, -2.7466757447857058`}}, {{
      3.111900714953138, -2.761086050974621}}, {{
      3.089897500772692, -2.8062341235101833`}}, {{
      3.0564532273760725`, -2.888517311821286}}, {{
      3.022195304672339, -3.020240546384531}}, {{
      3.0229059909273452`, -3.212105447149025}}, {{
      3.1128690827614953`, -3.4089964858044515`}}, {{
      3.2222370873540505`, -3.536909611359432}}}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{3.010651343464985, -2.70659411189091},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"Im \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(~\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"Re \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(~\\)]\\)\"", 
      TraditionalForm], None}},
  FrameStyle->{{
     StrokeForm[
      Opacity[0]], 
     StrokeForm[
      Opacity[0]]}, {Automatic, None}},
  FrameTicks->
   FrontEndValueCache[{{
     Visualization`Utilities`ScalingDump`scaleTicks[{Identity, Identity}, 
       (Charting`SimpleTicks[#, #2, 6]& )[
        SlotSequence[1]]]& , None}, {
     Visualization`Utilities`ScalingDump`scaleTicks[{Identity, Identity}, 
       (Charting`SimpleTicks[#, #2, 6]& )[
        SlotSequence[1]]]& , None}}, {{{{-3.4, 
        FormBox[
         TagBox[
          InterpretationBox["\"-3.4\"", -3.4, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2, 
        FormBox[
         TagBox[
          InterpretationBox["\"-3.2\"", -3.2, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-3., 
        FormBox[
         TagBox[
          InterpretationBox["\"-3.0\"", -3., AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8, 
        FormBox[
         TagBox[
          InterpretationBox["\"-2.8\"", -2.8, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}}, None}, {{{3.05, 
        FormBox[
         TagBox[
          InterpretationBox["\"3.05\"", 3.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {3.1, 
        FormBox[
         TagBox[
          InterpretationBox["\"3.10\"", 3.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {3.15, 
        FormBox[
         TagBox[
          InterpretationBox["\"3.15\"", 3.15, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {3.2, 
        FormBox[
         TagBox[
          InterpretationBox["\"3.20\"", 3.2, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}}, None}}],
  GridLines->{None, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.4, 0.5], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  Method->{},
  PlotRange->{{3.013906508755586, 
   3.2222370873540505`}, {-3.5483084026816307`, -2.7466757447857058`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Visualization`Utilities`ScalingDump`scaleTicks[{Identity, Identity}, 
     (Charting`SimpleTicks[#, #2, 6]& )[
      SlotSequence[1]]]& , 
    Visualization`Utilities`ScalingDump`scaleTicks[{Identity, Identity}, 
     (Charting`SimpleTicks[#, #2, 6]& )[
      SlotSequence[1]]]& }]], "Output",
 CellChangeTimes->{{3.649261330135951*^9, 3.649261391706918*^9}, 
   3.649335807371766*^9, 3.6493359596590796`*^9}]
}, Open  ]],

Cell["\<\
Likewise the momentum can be varied. Higher order QNMs can be found by \
starting an educated search near their expected locations. Sometimes the \
WorkingPrecision and PrecisionGoal of the FindRoot need to be adjusted to \
obtain stable answers. The iteration order can be increased further to \
increase accuracy, at an exponential cost in run time. Modification to other \
black holes requires extracting the coefficient vector p[n] from the m+2 term \
recursion relation for the equation of motion, as defined in Theorem 2 of the \
Appendix. From this the (m+1)x(m+1) matrices P[n] can be defined and used to \
derive the required continued fraction to any desired accuracy. Enjoy!\
\>", "Text",
 CellChangeTimes->{{3.6452913484750175`*^9, 3.645291404552225*^9}, {
  3.6452914385591702`*^9, 3.6452915667175007`*^9}, {3.645291950851472*^9, 
  3.6452919770029674`*^9}, {3.6452920337942157`*^9, 3.6452921849148593`*^9}, {
  3.6452970771366787`*^9, 3.6452970845030994`*^9}, {3.648570156046068*^9, 
  3.648570161571712*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions (spin 1 vectors)", "Subsection",
 CellChangeTimes->{{3.649129695345501*^9, 3.6491296988439903`*^9}, {
  3.658781741785119*^9, 3.6587817500405912`*^9}, {3.6587819396154346`*^9, 
  3.658781944574718*^9}}],

Cell[TextData[{
 "For the spin 1 vector channel we will start with the equation of motion \
(18), but transform to the same radial coordinate as above: u=1-",
 Cell[BoxData[
  FormBox[
   OverscriptBox["r", "~"], TraditionalForm]]],
 "(2-",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]]],
 "^2)^2. We then strip off the near horizon in-falling behavior in the \
definition of eom2, and then extract the coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "i"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "i"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "i"], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.592762923384344*^9, 3.592763305990995*^9}, 
   3.592763350319405*^9, {3.592763607152054*^9, 3.5927639914662857`*^9}, {
   3.592764028690269*^9, 3.592764044197185*^9}, 3.592765775504911*^9, {
   3.59276581718528*^9, 3.592765871238758*^9}, {3.59276590304775*^9, 
   3.5927659053989067`*^9}, {3.5927659601998377`*^9, 3.592765963823573*^9}, {
   3.592765996343402*^9, 3.592765999022291*^9}, {3.592766034917307*^9, 
   3.59276605617378*^9}, {3.592766088933321*^9, 3.5927660920619907`*^9}, {
   3.592766136623814*^9, 3.5927661946552*^9}, {3.592766227016469*^9, 
   3.5927662393722258`*^9}, {3.5927696594805613`*^9, 3.592769674087448*^9}, 
   3.592850668072721*^9, {3.595176031587105*^9, 3.595176033122458*^9}, 
   3.595176455706442*^9, {3.5960663863168173`*^9, 3.596066390536385*^9}, 
   3.599498791063113*^9, {3.604080779138019*^9, 3.604080780275467*^9}, 
   3.606156891748117*^9, {3.645206984193657*^9, 3.6452069951132812`*^9}, 
   3.6452071328021564`*^9, {3.6452092541054883`*^9, 3.6452092829421377`*^9}, {
   3.645209327142666*^9, 3.645209371383196*^9}, {3.645209416741791*^9, 
   3.6452094434533186`*^9}, 3.645209665067994*^9, {3.6485700186425657`*^9, 
   3.648570029718598*^9}, {3.649129254430602*^9, 3.649129277693789*^9}, {
   3.649183836044547*^9, 3.6491838406571436`*^9}, {3.649648799487793*^9, 
   3.649648799580929*^9}, {3.658782033646813*^9, 3.6587820458305097`*^9}, {
   3.6587824576190624`*^9, 3.658782485827676*^9}, {3.658782578162957*^9, 
   3.6587826220264664`*^9}, {3.658782661873745*^9, 3.658782662113759*^9}, {
   3.6587828260091333`*^9, 3.6587829022254925`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eom", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["Q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
            SuperscriptBox["u", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  SuperscriptBox["Q", "2"], " ", "u"}]}], ")"}]}]}], ")"}]}], 
           "+", 
           SuperscriptBox["om", "2"]}], ")"}], " ", 
         RowBox[{"g", "[", "u", "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               SuperscriptBox["Q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  SuperscriptBox["Q", "2"], " ", "u"}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "u", "-", 
               RowBox[{
                SuperscriptBox["Q", "2"], " ", 
                SuperscriptBox["u", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], "/.", 
       RowBox[{
        RowBox[{"g", "[", "u", "]"}], "\[Rule]", 
        RowBox[{"g", "[", "r", "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "'"}], "[", "u", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"g", "'"}], "[", "r", "]"}]}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"Q", "^", "2"}]}], ")"}], "^", "2"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "''"}], "[", "u", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "''"}], "[", "r", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"Q", "^", "2"}]}], ")"}], "^", "4"}]}]}]}], "/.", 
    RowBox[{"u", "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{"r", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"Q", "^", "2"}]}], ")"}], "^", "2"}]}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6587827507798305`*^9, 3.6587827752182283`*^9}, 
   3.6587829157012634`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["om", "2"], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["Q", "2"]}], ")"}], "3"], " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["Q", "2"]}], ")"}], "2"], " ", "r"}]}], ")"}], 
       "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{
            SuperscriptBox["Q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["Q", "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["Q", "2"]}], ")"}], "3"], " ", "r"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"g", "[", "r", "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SuperscriptBox["Q", "2"]}], ")"}], "2"], " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["Q", "2"]}], ")"}], "2"], " ", "r"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         SuperscriptBox["Q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["Q", "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["Q", "2"]}], ")"}], "3"], " ", "r"}]}], 
          ")"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["Q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["Q", "2"]}], ")"}], " ", "r"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["Q", "2"]}], ")"}], "2"], " ", "r"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["g", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{
            SuperscriptBox["Q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["Q", "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["Q", "2"]}], ")"}], "3"], " ", "r"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["g", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.658782911032996*^9, 3.6587829174893656`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eom2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"eom", "/", 
       RowBox[{"r", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"om", "/", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"Q", "^", "2"}]}], ")"}]}], ")"}]}]}], ")"}]}]}], "/.", 
      RowBox[{"g", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{
          RowBox[{"r", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"om", "/", 
              RowBox[{"(", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"Q", "^", "2"}]}], ")"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"f", "[", "r", "]"}]}]}], "]"}]}]}], ",", 
     RowBox[{"0", "<", "q", "<", 
      RowBox[{"Sqrt", "[", "2", "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6587829269169044`*^9, 3.6587829409727087`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"eom2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"Q", "^", "2"}]}], ")"}], "r"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"f", "''"}], "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"ss", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"eom2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"Q", "^", "2"}]}], ")"}], "r"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"f", "'"}], "[", "r", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"rs", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eom2", ",", 
         RowBox[{"f", "[", "r", "]"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"Q", "^", "2"}]}], ")"}], "r"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"t0", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ts", ",", "r", ",", "0"}], "]"}]}], ";", 
  RowBox[{"t1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ts", ",", "r", ",", "1"}], "]"}]}], ";", 
  RowBox[{"t2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ts", ",", "r", ",", "2"}], "]"}]}], ";", 
  RowBox[{"t3", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ts", ",", "r", ",", "3"}], "]"}]}], ";", 
  RowBox[{"t4", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ts", ",", "r", ",", "4"}], "]"}]}], ";", 
  RowBox[{"t5", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ts", ",", "r", ",", "5"}], "]"}]}], ";", 
  RowBox[{"t6", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ts", ",", "r", ",", "6"}], "]"}]}], ";", 
  RowBox[{"s0", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ss", ",", "r", ",", "0"}], "]"}]}], ";", 
  RowBox[{"s1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ss", ",", "r", ",", "1"}], "]"}]}], ";", 
  RowBox[{"s2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ss", ",", "r", ",", "2"}], "]"}]}], ";", 
  RowBox[{"s3", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ss", ",", "r", ",", "3"}], "]"}]}], ";", 
  RowBox[{"s4", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ss", ",", "r", ",", "4"}], "]"}]}], ";", 
  RowBox[{"s5", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ss", ",", "r", ",", "5"}], "]"}]}], ";", 
  RowBox[{"r0", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"rs", ",", "r", ",", "0"}], "]"}]}], ";", 
  RowBox[{"r1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"rs", ",", "r", ",", "1"}], "]"}]}], ";", 
  RowBox[{"r2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"rs", ",", "r", ",", "2"}], "]"}]}], ";", 
  RowBox[{"r3", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"rs", ",", "r", ",", "3"}], "]"}]}], ";", 
  RowBox[{"r4", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"rs", ",", "r", ",", "4"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.658782977586803*^9, 3.658783023911453*^9}}],

Cell[TextData[{
 "The rest of the definitions are the same as for the tensors. The ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "i"], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.592764411516967*^9, 3.592764456224386*^9}, {
   3.5927644931326427`*^9, 3.592764530471142*^9}, {3.592764571182914*^9, 
   3.592764732495895*^9}, {3.59276490370431*^9, 3.592764936211447*^9}, {
   3.592764973075137*^9, 3.59276497317822*^9}, 3.592765222595866*^9, {
   3.645209545129134*^9, 3.645209661967817*^9}, {3.64522142231147*^9, 
   3.645221500832961*^9}, {3.6452215316937265`*^9, 3.6452215350209165`*^9}, {
   3.648570052797574*^9, 3.6485700641797867`*^9}, {3.649129288153719*^9, 
   3.6491293155422583`*^9}, {3.6491838608385324`*^9, 3.649183866281836*^9}, {
   3.649648806903874*^9, 3.64964880772104*^9}, {3.6587830449286547`*^9, 
   3.6587830958875694`*^9}, {3.658783145039381*^9, 3.6587831728869734`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c0", "=", "1"}], ";", 
  RowBox[{"c1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", "c0"}], " ", 
     RowBox[{"r0", "/", "s0"}]}], "]"}]}], ";", 
  RowBox[{"c2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c1", " ", "r0"}], "+", 
        RowBox[{"c0", " ", "r1"}], "+", 
        RowBox[{"c1", " ", "s1"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "s0"}], "+", 
       RowBox[{"2", "t1"}]}], ")"}]}], "]"}]}], ";", 
  RowBox[{"c3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c2", " ", "r0"}], "+", 
        RowBox[{"c1", " ", "r1"}], "+", 
        RowBox[{"c0", " ", "r2"}], "+", 
        RowBox[{"2", "c2", " ", "s1"}], "+", 
        RowBox[{"c1", " ", "s2"}], "+", 
        RowBox[{"2", "c2", " ", "t2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "s0"}], "+", 
       RowBox[{"3", " ", "2", "t1"}]}], ")"}]}], "]"}]}], ";", 
  RowBox[{"c4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c3", " ", "r0"}], "+", 
        RowBox[{"c2", " ", "r1"}], "+", 
        RowBox[{"c1", " ", "r2"}], "+", 
        RowBox[{"c0", " ", "r3"}], "+", 
        RowBox[{"3", "c3", " ", "s1"}], "+", 
        RowBox[{"2", "c2", " ", "s2"}], "+", 
        RowBox[{"c1", " ", "s3"}], "+", 
        RowBox[{"3", " ", "2", "c3", " ", "t2"}], "+", 
        RowBox[{"2", "c2", " ", "t3"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "s0"}], "+", 
       RowBox[{"4", " ", "3", "t1"}]}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.592764411516967*^9, 3.592764456224386*^9}, {
   3.5927644931326427`*^9, 3.592764530471142*^9}, {3.592764571182914*^9, 
   3.592764732495895*^9}, {3.59276490370431*^9, 3.592764936211447*^9}, {
   3.592764973075137*^9, 3.59276497317822*^9}, 3.592765222595866*^9, {
   3.645209545129134*^9, 3.645209661967817*^9}, {3.64522142231147*^9, 
   3.645221500832961*^9}, {3.6452215316937265`*^9, 3.6452215350209165`*^9}, 
   3.648570052797574*^9}],

Cell["P2[n] and criteria are the same as well:", "Text",
 CellChangeTimes->{{3.592766393859295*^9, 3.5927664391059217`*^9}, {
   3.5927664754824457`*^9, 3.592766678995392*^9}, 3.5927667469796677`*^9, {
   3.604243719802268*^9, 3.604243774652657*^9}, {3.6452107672740364`*^9, 
   3.645211005226647*^9}, {3.645213162177017*^9, 3.645213170184475*^9}, {
   3.6452137929320946`*^9, 3.6452137945071845`*^9}, {3.645220117102816*^9, 
   3.6452203362133484`*^9}, {3.645221651836598*^9, 3.6452216643283124`*^9}, {
   3.648570071415831*^9, 3.648570080479754*^9}, {3.649129408634747*^9, 
   3.649129438275578*^9}, {3.6491838822822537`*^9, 3.649183908353478*^9}, {
   3.649183991142087*^9, 3.64918401495242*^9}, {3.649648817250498*^9, 
   3.649648817518262*^9}, {3.658783111471461*^9, 3.658783119886942*^9}, {
   3.6587831763181696`*^9, 3.658783176582185*^9}, {3.6587834548761024`*^9, 
   3.6587834637806115`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P2", "[", "n_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"r4", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "5"}], ")"}], "s5"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "5"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], "t6"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "s0"}], "+", 
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "t1"}]}], ")"}], ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"r3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "s4"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "5"}], ")"}], "t5"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "s0"}], "+", 
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "t1"}]}], ")"}], ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"r2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "3"}], ")"}], "s3"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "t4"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "s0"}], "+", 
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "t1"}]}], ")"}], ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"r1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "s2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "3"}], ")"}], "t3"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "s0"}], "+", 
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "t1"}]}], ")"}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"r0", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}], "s1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "t2"}]}], ")"}]}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.592766393859295*^9, 3.5927664391059217`*^9}, {
   3.5927664754824457`*^9, 3.592766678995392*^9}, 3.5927667469796677`*^9, {
   3.604243719802268*^9, 3.604243774652657*^9}, {3.6452107672740364`*^9, 
   3.645211005226647*^9}, {3.645213162177017*^9, 3.645213170184475*^9}, {
   3.6452137929320946`*^9, 3.6452137945071845`*^9}, {3.645220117102816*^9, 
   3.6452203362133484`*^9}, {3.645221651836598*^9, 3.6452216643283124`*^9}, {
   3.648570071415831*^9, 3.648570078629664*^9}}],

Cell["The iterative procedue, with i=50 :", "Text",
 CellChangeTimes->{{3.6452138837782907`*^9, 3.6452138938118644`*^9}, {
   3.645214994267807*^9, 3.6452150157010326`*^9}, 3.6452150932914705`*^9, {
   3.645215142011257*^9, 3.6452151620514035`*^9}, {3.6452151941302385`*^9, 
   3.6452154051813097`*^9}, {3.6452155411930895`*^9, 3.645215541280094*^9}, {
   3.645215606144804*^9, 3.6452156662392416`*^9}, {3.6452159896667404`*^9, 
   3.645216024501733*^9}, {3.6452164439417233`*^9, 3.645216621059854*^9}, {
   3.645216663907305*^9, 3.6452168439686036`*^9}, {3.6452177806161766`*^9, 
   3.645217821486514*^9}, {3.6452178722284164`*^9, 3.6452178778857403`*^9}, {
   3.645217933359913*^9, 3.6452180123794327`*^9}, {3.6452180455943327`*^9, 
   3.645218090808919*^9}, {3.6452181926087413`*^9, 3.645218214175975*^9}, {
   3.645219749634798*^9, 3.645219763941616*^9}, {3.645219963033004*^9, 
   3.6452200421935315`*^9}, {3.645220386110203*^9, 3.645220432024829*^9}, {
   3.6452204786294947`*^9, 3.645220580095298*^9}, {3.6452206234507775`*^9, 
   3.6452206328183136`*^9}, {3.6452207146569943`*^9, 
   3.6452207198552914`*^9}, {3.6452209655633454`*^9, 3.645220966458397*^9}, {
   3.6452211132157907`*^9, 3.645221113470805*^9}, {3.6452211963665466`*^9, 
   3.6452212923330355`*^9}, {3.645221696249138*^9, 3.6452217436888514`*^9}, {
   3.645221780064932*^9, 3.6452217909045525`*^9}, {3.645221838665284*^9, 
   3.645222027788101*^9}, {3.645223295900633*^9, 3.645223306468238*^9}, {
   3.6452917353381453`*^9, 3.645291759641535*^9}, {3.64857008866269*^9, 
   3.648570097836022*^9}, {3.649129471244842*^9, 3.649129515675791*^9}, {
   3.6491840360763874`*^9, 3.6491840550031176`*^9}, {3.6491841126547613`*^9, 
   3.649184150853406*^9}, {3.6587835159965982`*^9, 3.6587835247721004`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Q", ",", "k", ",", "i", ",", "h"}], "}"}], ",", 
   RowBox[{
    RowBox[{"k", "=", "0"}], ";", 
    RowBox[{"Q", "=", "0"}], ";", 
    RowBox[{"i", "=", "50"}], ";", 
    RowBox[{"h", "=", "5"}], ";", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "=", "0"}], ";", 
       RowBox[{"l", "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}]}], 
      ",", 
      RowBox[{"j", "<=", 
       RowBox[{"i", "-", "h"}]}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"l", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"P2", "[", 
          RowBox[{"i", "-", "j"}], "]"}], ".", "l"}], "]"}]}]}], "]"}], ";", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"h", ",", "i"}], "]"}], "=", "l"}], ";"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6452138837782907`*^9, 3.6452138938118644`*^9}, {
   3.645214994267807*^9, 3.6452150157010326`*^9}, 3.6452150932914705`*^9, {
   3.645215142011257*^9, 3.6452151620514035`*^9}, {3.6452151941302385`*^9, 
   3.6452154051813097`*^9}, {3.6452155411930895`*^9, 3.645215541280094*^9}, {
   3.645215606144804*^9, 3.6452156662392416`*^9}, {3.6452159896667404`*^9, 
   3.645216024501733*^9}, {3.6452164439417233`*^9, 3.645216621059854*^9}, {
   3.645216663907305*^9, 3.6452168439686036`*^9}, {3.6452177806161766`*^9, 
   3.645217821486514*^9}, {3.6452178722284164`*^9, 3.6452178778857403`*^9}, {
   3.645217933359913*^9, 3.6452180123794327`*^9}, {3.6452180455943327`*^9, 
   3.645218090808919*^9}, {3.6452181926087413`*^9, 3.645218214175975*^9}, {
   3.645219749634798*^9, 3.645219763941616*^9}, {3.645219963033004*^9, 
   3.6452200421935315`*^9}, {3.645220386110203*^9, 3.645220432024829*^9}, {
   3.6452204786294947`*^9, 3.645220580095298*^9}, {3.6452206234507775`*^9, 
   3.6452206328183136`*^9}, {3.6452207146569943`*^9, 
   3.6452207198552914`*^9}, {3.6452209655633454`*^9, 3.645220966458397*^9}, {
   3.6452211132157907`*^9, 3.645221113470805*^9}, {3.6452211963665466`*^9, 
   3.6452212923330355`*^9}, {3.645221696249138*^9, 3.6452217436888514`*^9}, {
   3.645221780064932*^9, 3.6452217909045525`*^9}, {3.645221838665284*^9, 
   3.645222027788101*^9}, {3.645223295900633*^9, 3.645223306468238*^9}, {
   3.6452917353381453`*^9, 3.645291759641535*^9}, {3.64857008866269*^9, 
   3.648570095312417*^9}, {3.658783528385307*^9, 3.6587835285043135`*^9}}],

Cell["The citeria :", "Text",
 CellChangeTimes->{{3.6452221889593196`*^9, 3.6452222724080925`*^9}, {
  3.6452223078471193`*^9, 3.6452224250228214`*^9}, {3.645222476590771*^9, 
  3.645222659920257*^9}, {3.645222693098155*^9, 3.645222737369687*^9}, {
  3.645222774628818*^9, 3.645222795033985*^9}, {3.64529177075117*^9, 
  3.6452917899662695`*^9}, {3.6453001288172245`*^9, 3.6453001458712*^9}, {
  3.6453003159379272`*^9, 3.6453003202821755`*^9}, {3.6485701039674063`*^9, 
  3.64857013181111*^9}, {3.649184199527338*^9, 3.6491842332458787`*^9}, {
  3.649648831455264*^9, 3.649648832509986*^9}, {3.6587835404199953`*^9, 
  3.6587835457232985`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"criteria", "[", 
    RowBox[{"i_", ",", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "c4"}], " ", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"h", ",", "i"}], "]"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"h", ",", "i"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "c1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"h", ",", "i"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "c2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"h", ",", "i"}], "]"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ")"}], "c3"}], "+", 
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"h", ",", "i"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6452221889593196`*^9, 3.6452222724080925`*^9}, {
   3.6452223078471193`*^9, 3.6452224250228214`*^9}, {3.645222476590771*^9, 
   3.645222659920257*^9}, {3.645222693098155*^9, 3.645222737369687*^9}, {
   3.645222774628818*^9, 3.645222795033985*^9}, {3.64529177075117*^9, 
   3.6452917899662695`*^9}, {3.6453001288172245`*^9, 3.6453001458712*^9}, {
   3.6453003159379272`*^9, 3.6453003202821755`*^9}, 3.6485701039674063`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples (spin 1 vector)", "Subsection",
 CellChangeTimes->{{3.649129657896832*^9, 3.649129678725009*^9}, {
  3.658781837976621*^9, 3.658781842079856*^9}, {3.6587833319100695`*^9, 
  3.658783336237317*^9}}],

Cell["\<\
We can now find a quasinormal mode. For example, the first two modes given in \
Table V, which have Q  = 0, can easily be found by looking for roots to \
\"criteria\" in the complex plane. Starting the search somewhat nearby helps. \
(note the difference in units of frequency in Table V and that of om here :\
\>", "Text",
 CellChangeTimes->{{3.6452230014887934`*^9, 3.645223271314227*^9}, {
  3.6452233267974005`*^9, 3.6452233719329815`*^9}, {3.645291808526331*^9, 
  3.645291821182055*^9}, {3.6453002025194397`*^9, 3.6453002169912677`*^9}, {
  3.6453002552874584`*^9, 3.645300255421466*^9}, {3.648570136502981*^9, 
  3.648570145870023*^9}, {3.649184336257601*^9, 3.64918433672863*^9}, {
  3.6587834251584024`*^9, 3.6587834285805984`*^9}, {3.6587840405285997`*^9, 
  3.658784068248185*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Q", ",", "i", ",", "h"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Q", "=", "0"}], ";", 
     RowBox[{"i", "=", "50"}], ";", 
     RowBox[{"h", "=", "5"}], ";", 
     RowBox[{"sol", "=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"criteria", "[", 
         RowBox[{"i", ",", "h"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"om", ",", 
          RowBox[{"2", "-", 
           RowBox[{"I", " ", "2"}]}]}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "7"}]}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"om", "/", 
         RowBox[{"N", "[", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"Q", "^", "2"}]}], ")"}], "]"}]}], "/.", "sol"}], "]"}], 
      "]"}], ";", 
     RowBox[{"sol", "=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"criteria", "[", 
         RowBox[{"i", ",", "h"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"om", ",", 
          RowBox[{"4", "-", 
           RowBox[{"I", " ", "4"}]}]}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "7"}]}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"om", "/", 
         RowBox[{"N", "[", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"Q", "^", "2"}]}], ")"}], "]"}]}], "/.", "sol"}], "]"}], 
      "]"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6452230014887934`*^9, 3.645223271314227*^9}, {
   3.6452233267974005`*^9, 3.6452233719329815`*^9}, {3.645291808526331*^9, 
   3.645291821182055*^9}, {3.6453002025194397`*^9, 3.6453002169912677`*^9}, {
   3.6453002552874584`*^9, 3.645300255421466*^9}, 3.648570136502981*^9, {
   3.6587835570279455`*^9, 3.658783564787389*^9}, {3.6587835988153353`*^9, 
   3.658783623082723*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.999999999999727`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.0000000000000104`", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.6452232718692584`*^9, 3.6452233729410396`*^9, {3.6453001761819334`*^9, 
   3.6453002177223096`*^9}, 3.645300255774486*^9, {3.6491846871492753`*^9, 
   3.6395156401929235`*^9}, 3.6587836253018503`*^9}],

Cell[BoxData[
 RowBox[{"2.00000000000309`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.9999999999944524`", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.6452232718692584`*^9, 3.6452233729410396`*^9, {3.6453001761819334`*^9, 
   3.6453002177223096`*^9}, 3.645300255774486*^9, {3.6491846871492753`*^9, 
   3.6395156401929235`*^9}, 3.6587836253218517`*^9}]
}, Open  ]]
}, Open  ]],

Cell["Now increase Q some :", "Text",
 CellChangeTimes->{{3.645223441275948*^9, 3.6452235085907984`*^9}, {
  3.645223673526232*^9, 3.6452237950381823`*^9}, {3.645223844302*^9, 
  3.645223855599646*^9}, {3.6452238924557543`*^9, 3.6452242027445016`*^9}, {
  3.6452242623799124`*^9, 3.6452242716974454`*^9}, {3.6452243204902363`*^9, 
  3.6452243454416637`*^9}, {3.645224379369604*^9, 3.64522439188932*^9}, {
  3.6452892496249704`*^9, 3.6452892857030334`*^9}, {3.6452893250872865`*^9, 
  3.6452893600712876`*^9}, {3.6452918464955025`*^9, 3.645291867023677*^9}, {
  3.645292575552202*^9, 3.645292579200411*^9}, {3.6491015612928667`*^9, 
  3.649101567047176*^9}, {3.64912954880336*^9, 3.649129565670487*^9}, {
  3.64918434756421*^9, 3.6491843488660326`*^9}, {3.6587836542755075`*^9, 
  3.658783659602812*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"qq", "=", "0"}], ",", 
    RowBox[{"qq", "\[LessEqual]", "6"}], ",", 
    RowBox[{"qq", "++"}], ",", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Q", ",", "i", ",", "h"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Q", "=", 
        RowBox[{"qq", "/", "10"}]}], ";", 
       RowBox[{"i", "=", "50"}], ";", 
       RowBox[{"h", "=", "5"}], ";", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"j", "=", "0"}], ";", 
          RowBox[{"l", "=", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}]}], 
         ",", 
         RowBox[{"j", "<=", 
          RowBox[{"i", "-", "h"}]}], ",", 
         RowBox[{"j", "++"}], ",", 
         RowBox[{"l", "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"P2", "[", 
             RowBox[{"i", "-", "j"}], "]"}], ".", "l"}], "]"}]}]}], "]"}], 
       ";", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"h", ",", "i"}], "]"}], "=", "l"}], ";", 
       RowBox[{
        RowBox[{"sol1", "[", "qq", "]"}], "=", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"criteria", "[", 
           RowBox[{"i", ",", "h"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"om", ",", 
            RowBox[{"2", "-", 
             RowBox[{"I", " ", "2"}]}]}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "7"}]}], "]"}]}]}]}], "]"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6452898028976154`*^9, 3.6452899580344887`*^9}, {
   3.645291287801547*^9, 3.6452912902006845`*^9}, {3.64529142089616*^9, 
   3.645291422368244*^9}, {3.645291528615321*^9, 3.645291528823333*^9}, {
   3.645292236270797*^9, 3.6452924319379883`*^9}, {3.6452924950815997`*^9, 
   3.645292548617662*^9}, {3.645292614393424*^9, 3.6452926986642437`*^9}, {
   3.6452927600557556`*^9, 3.6452927622398806`*^9}, {3.645292813798829*^9, 
   3.645292814349861*^9}, {3.6452938493590603`*^9, 3.645293865134962*^9}, {
   3.6452971253684373`*^9, 3.645297157399269*^9}, {3.6452991458260007`*^9, 
   3.645299163914035*^9}, {3.6452992028802643`*^9, 3.645299222009358*^9}, 
   3.648570170128751*^9, 3.6491845978918667`*^9, 3.649335870685339*^9, 
   3.6493360126823*^9, {3.6587837095476685`*^9, 3.6587837524561234`*^9}, 
   3.6588541041290083`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"om", "/", 
          RowBox[{"N", "[", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q", "/", "10"}], ")"}], "^", "2"}]}], ")"}], "]"}]}], 
         "/.", 
         RowBox[{"sol1", "[", "q", "]"}]}], "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"om", "/", 
          RowBox[{"N", "[", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q", "/", "10"}], ")"}], "^", "2"}]}], ")"}], "]"}]}], 
         "/.", 
         RowBox[{"sol1", "[", "q", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re \[Omega]/2\[Pi]T\>\"", ",", "\"\<Im \[Omega]/2\[Pi]T\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.649215476688031*^9, 3.649215479063015*^9}, {
   3.6492611035606194`*^9, 3.649261391206914*^9}, 3.649335805717059*^9, {
   3.6493359556244173`*^9, 3.6493359578905077`*^9}, {3.6587837639167786`*^9, 
   3.6587837810367575`*^9}, {3.658783933595484*^9, 3.658783952971592*^9}, {
   3.658784088418339*^9, 3.6587841104666*^9}, {3.658784157346281*^9, 
   3.658784172386142*^9}, {3.658854058919423*^9, 3.6588540684639683`*^9}, 
   3.6588541347197585`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], 
    PointBox[{{0.999999999999727, -1.0000000000000104`}, {
     1.0077181711904384`, -0.9863396210500255}, {
     1.0323007956915689`, -0.9519285138765083}, {
     1.075749815816666, -0.9101032814564158}, {
     1.1391617074394413`, -0.8720017273124545}, {
     1.2243366347821543`, -0.844578574880217}, {
     1.335564193375375, -0.8326198844424926}, {
     2.690934131767913, -2.3263499218496886`}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., -1.26},
  Frame->True,
  FrameLabel->{
    FormBox["\"Re \[Omega]/2\[Pi]T\"", TraditionalForm], 
    FormBox["\"Im \[Omega]/2\[Pi]T\"", TraditionalForm]},
  PlotRange->{{0.999999999999727, 
   1.82733322665278}, {-1.26, -0.8326198844424926}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.649261330135951*^9, 3.649261391706918*^9}, 
   3.649335807371766*^9, 3.6493359596590796`*^9, 3.6587857080379763`*^9, {
   3.6588540594374523`*^9, 3.658854069017*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1069, 752},
WindowMargins->{{Automatic, 8}, {27, Automatic}},
ShowSelection->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 311, 8, 253, "Title"],
Cell[893, 32, 649, 10, 156, "Text"],
Cell[1545, 44, 4344, 94, 622, "Text"],
Cell[CellGroupData[{
Cell[5914, 142, 102, 1, 80, "Section"],
Cell[6019, 145, 124, 2, 35, "Input"],
Cell[CellGroupData[{
Cell[6168, 151, 159, 2, 54, "Subsection"],
Cell[6330, 155, 472, 9, 206, "Text"],
Cell[6805, 166, 1708, 40, 343, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8550, 211, 308, 4, 43, "Subsection"],
Cell[8861, 217, 1075, 20, 168, "Text"],
Cell[CellGroupData[{
Cell[9961, 241, 2737, 76, 276, "Input"],
Cell[12701, 319, 2817, 96, 268, "Output"]
}, Open  ]],
Cell[15533, 418, 560, 9, 118, "Text"],
Cell[CellGroupData[{
Cell[16118, 431, 781, 14, 66, "Input"],
Cell[16902, 447, 773, 26, 141, "Output"]
}, Open  ]],
Cell[17690, 476, 251, 5, 71, "Text"],
Cell[CellGroupData[{
Cell[17966, 485, 271, 6, 70, "Input"],
Cell[18240, 493, 572, 10, 72, "Output"]
}, Open  ]],
Cell[18827, 506, 222, 5, 71, "Text"],
Cell[CellGroupData[{
Cell[19074, 515, 563, 16, 110, "Input"],
Cell[19640, 533, 771, 17, 85, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20460, 556, 358, 4, 43, "Subsection"],
Cell[CellGroupData[{
Cell[20843, 564, 176, 2, 82, "Subsubsection"],
Cell[21022, 568, 378, 6, 71, "Text"],
Cell[CellGroupData[{
Cell[21425, 578, 1928, 46, 275, "Input"],
Cell[23356, 626, 2224, 42, 125, "Output"],
Cell[25583, 670, 1920, 32, 125, "Output"]
}, Open  ]],
Cell[27518, 705, 396, 8, 118, "Text"],
Cell[27917, 715, 2477, 46, 191, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[30431, 766, 118, 1, 65, "Subsubsection"],
Cell[30552, 769, 378, 7, 165, "Text"],
Cell[CellGroupData[{
Cell[30955, 780, 1084, 22, 151, "Input"],
Cell[32042, 804, 1085, 15, 70, "Output"]
}, Open  ]],
Cell[33142, 822, 630, 10, 118, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[33809, 837, 220, 3, 65, "Subsubsection"],
Cell[34032, 842, 479, 8, 147, "Text"],
Cell[34514, 852, 3582, 79, 547, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[38133, 936, 167, 2, 65, "Subsubsection"],
Cell[38303, 940, 280, 6, 88, "Text"],
Cell[38586, 948, 1872, 36, 137, "Input"],
Cell[40461, 986, 1180, 17, 88, "Text"],
Cell[CellGroupData[{
Cell[41666, 1007, 1501, 28, 82, "Input"],
Cell[43170, 1037, 628, 11, 82, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[43859, 1055, 186, 2, 43, "Subsection"],
Cell[44048, 1059, 297, 6, 165, "Text"],
Cell[44348, 1067, 5393, 109, 890, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[49778, 1181, 248, 3, 43, "Subsection"],
Cell[50029, 1186, 1387, 20, 397, "Text"],
Cell[51419, 1208, 3034, 78, 397, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[54490, 1291, 435, 8, 43, "Subsection"],
Cell[54928, 1301, 659, 15, 126, "Text"],
Cell[55590, 1318, 1436, 49, 233, "Input"],
Cell[57029, 1369, 334, 6, 71, "Text"],
Cell[CellGroupData[{
Cell[57388, 1379, 2251, 63, 562, "Input"],
Cell[59642, 1444, 5441, 98, 643, "Output"]
}, Open  ]],
Cell[65098, 1545, 156, 2, 71, "Text"],
Cell[CellGroupData[{
Cell[65279, 1551, 1375, 41, 160, "Input"],
Cell[66657, 1594, 4654, 85, 606, "Output"],
Cell[71314, 1681, 618, 8, 66, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[71981, 1695, 192, 2, 43, "Subsection"],
Cell[CellGroupData[{
Cell[72198, 1701, 763, 13, 131, "Subsubsection"],
Cell[72964, 1716, 124, 1, 88, "Text"],
Cell[CellGroupData[{
Cell[73113, 1721, 223, 6, 82, "Input"],
Cell[73339, 1729, 265, 7, 62, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73641, 1741, 569, 11, 82, "Input"],
Cell[74213, 1754, 267, 7, 62, "Print"]
}, Open  ]],
Cell[74495, 1764, 348, 6, 88, "Text"],
Cell[74846, 1772, 4875, 110, 782, "Input"],
Cell[79724, 1884, 377, 10, 88, "Text"],
Cell[80104, 1896, 9756, 255, 4290, "Input"],
Cell[89863, 2153, 296, 6, 88, "Text"],
Cell[90162, 2161, 10643, 287, 4188, "Input"],
Cell[CellGroupData[{
Cell[100830, 2452, 621, 13, 97, "Input"],
Cell[101454, 2467, 1865, 38, 737, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103356, 2510, 444, 10, 82, "Input"],
Cell[103803, 2522, 1716, 33, 737, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[105568, 2561, 485, 9, 64, "Subsubsection"],
Cell[106056, 2572, 124, 1, 88, "Text"],
Cell[CellGroupData[{
Cell[106205, 2577, 292, 6, 82, "Input"],
Cell[106500, 2585, 291, 7, 62, "Print"]
}, Open  ]],
Cell[106806, 2595, 2780, 66, 393, "Input"],
Cell[109589, 2663, 10543, 285, 4188, "Input"],
Cell[CellGroupData[{
Cell[120157, 2952, 623, 13, 82, "Input"],
Cell[120783, 2967, 1732, 34, 791, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[122564, 3007, 424, 8, 64, "Subsubsection"],
Cell[CellGroupData[{
Cell[123013, 3019, 268, 6, 82, "Input"],
Cell[123284, 3027, 291, 7, 62, "Print"]
}, Open  ]],
Cell[123590, 3037, 2665, 64, 393, "Input"],
Cell[126258, 3103, 10811, 291, 4290, "Input"],
Cell[CellGroupData[{
Cell[137094, 3398, 499, 10, 82, "Input"],
Cell[137596, 3410, 1380, 29, 776, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[139025, 3445, 526, 10, 93, "Subsubsection"],
Cell[139554, 3457, 97, 1, 88, "Text"],
Cell[CellGroupData[{
Cell[139676, 3462, 240, 5, 82, "Input"],
Cell[139919, 3469, 289, 7, 62, "Print"]
}, Open  ]],
Cell[140223, 3479, 3005, 70, 496, "Input"],
Cell[143231, 3551, 10548, 281, 4085, "Input"],
Cell[CellGroupData[{
Cell[153804, 3836, 596, 11, 82, "Input"],
Cell[154403, 3849, 2059, 46, 776, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[156511, 3901, 680, 12, 64, "Subsubsection"],
Cell[157194, 3915, 97, 1, 88, "Text"],
Cell[CellGroupData[{
Cell[157316, 3920, 291, 6, 82, "Input"],
Cell[157610, 3928, 288, 7, 62, "Print"]
}, Open  ]],
Cell[157913, 3938, 2892, 69, 496, "Input"],
Cell[160808, 4009, 10235, 273, 3983, "Input"],
Cell[CellGroupData[{
Cell[171068, 4286, 793, 17, 82, "Input"],
Cell[171864, 4305, 2192, 49, 776, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[174105, 4360, 553, 10, 93, "Subsubsection"],
Cell[174661, 4372, 95, 1, 88, "Text"],
Cell[CellGroupData[{
Cell[174781, 4377, 416, 8, 137, "Input"],
Cell[175200, 4387, 289, 7, 62, "Print"]
}, Open  ]],
Cell[175504, 4397, 2954, 68, 496, "Input"],
Cell[178461, 4467, 47217, 1313, 20696, "Input"],
Cell[CellGroupData[{
Cell[225703, 5784, 543, 10, 82, "Input"],
Cell[226249, 5796, 5380, 101, 781, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[231678, 5903, 263, 6, 64, "Subsubsection"],
Cell[231944, 5911, 1465, 22, 488, "Text"],
Cell[233412, 5935, 294, 6, 118, "Text"],
Cell[CellGroupData[{
Cell[233731, 5945, 690, 12, 70, "Input"],
Cell[234424, 5959, 386, 9, 50, "Print"]
}, Open  ]],
Cell[234825, 5971, 4327, 85, 356, "Input"],
Cell[239155, 6058, 5079, 160, 1300, "Input"],
Cell[CellGroupData[{
Cell[244259, 6222, 427, 10, 78, "Input"],
Cell[244689, 6234, 1113, 27, 578, "Output"]
}, Open  ]],
Cell[245817, 6264, 371, 7, 118, "Text"],
Cell[246191, 6273, 175, 2, 71, "Text"],
Cell[CellGroupData[{
Cell[246391, 6279, 436, 9, 70, "Input"],
Cell[246830, 6290, 202, 6, 50, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247069, 6301, 434, 9, 70, "Input"],
Cell[247506, 6312, 224, 6, 50, "Print"]
}, Open  ]],
Cell[247745, 6321, 225, 3, 71, "Text"],
Cell[CellGroupData[{
Cell[247995, 6328, 484, 10, 70, "Input"],
Cell[248482, 6340, 223, 6, 50, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248742, 6351, 433, 9, 70, "Input"],
Cell[249178, 6362, 248, 7, 50, "Print"]
}, Open  ]],
Cell[249441, 6372, 2284, 56, 385, "Text"],
Cell[CellGroupData[{
Cell[251750, 6432, 340, 6, 70, "Input"],
Cell[252093, 6440, 1742, 34, 558, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253872, 6479, 337, 6, 70, "Input"],
Cell[254212, 6487, 1756, 34, 558, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256005, 6526, 342, 6, 70, "Input"],
Cell[256350, 6534, 1757, 34, 566, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258144, 6573, 344, 6, 70, "Input"],
Cell[258491, 6581, 1774, 34, 558, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260302, 6620, 339, 6, 70, "Input"],
Cell[260644, 6628, 1787, 35, 558, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262468, 6668, 288, 5, 70, "Input"],
Cell[262759, 6675, 1752, 34, 558, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264548, 6714, 240, 5, 70, "Input"],
Cell[264791, 6721, 1772, 34, 570, "Output"]
}, Open  ]],
Cell[266578, 6758, 284, 8, 75, "Text"],
Cell[266865, 6768, 8382, 263, 2160, "Input"],
Cell[275250, 7033, 256, 8, 75, "Text"],
Cell[275509, 7043, 1215, 21, 315, "Input"],
Cell[CellGroupData[{
Cell[276749, 7068, 429, 10, 78, "Input"],
Cell[277181, 7080, 1368, 30, 587, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[278610, 7117, 363, 8, 117, "Subsection"],
Cell[278976, 7127, 124, 2, 66, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[279137, 7134, 159, 2, 43, "Subsection"],
Cell[279299, 7138, 472, 9, 165, "Text"],
Cell[279774, 7149, 1708, 40, 275, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[281519, 7194, 334, 4, 43, "Subsection"],
Cell[281856, 7200, 407, 10, 168, "Text"],
Cell[282266, 7212, 2333, 73, 145, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[284636, 7290, 384, 5, 43, "Subsection"],
Cell[285023, 7297, 180, 4, 71, "Text"],
Cell[CellGroupData[{
Cell[285228, 7305, 100, 1, 82, "Subsubsection"],
Cell[285331, 7308, 110, 1, 71, "Text"],
Cell[CellGroupData[{
Cell[285466, 7313, 1745, 41, 233, "Input"],
Cell[287214, 7356, 2470, 49, 132, "Output"],
Cell[289687, 7407, 2058, 35, 132, "Output"]
}, Open  ]],
Cell[291760, 7445, 182, 4, 71, "Text"],
Cell[291945, 7451, 2461, 46, 110, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294443, 7502, 110, 1, 82, "Subsubsection"],
Cell[294556, 7505, 2218, 44, 151, "Input"],
Cell[296777, 7551, 429, 8, 118, "Text"],
Cell[CellGroupData[{
Cell[297231, 7563, 1812, 41, 315, "Input"],
Cell[299046, 7606, 296, 5, 70, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[299391, 7617, 118, 1, 82, "Subsubsection"],
Cell[299512, 7620, 123, 1, 71, "Text"],
Cell[CellGroupData[{
Cell[299660, 7625, 842, 15, 110, "Input"],
Cell[300505, 7642, 1029, 15, 70, "Output"]
}, Open  ]],
Cell[301549, 7660, 330, 6, 71, "Text"],
Cell[CellGroupData[{
Cell[301904, 7670, 2141, 46, 191, "Input"],
Cell[304048, 7718, 434, 9, 66, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[304543, 7734, 114, 1, 43, "Subsection"],
Cell[304660, 7737, 247, 6, 165, "Text"],
Cell[304910, 7745, 5156, 106, 931, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[310103, 7856, 230, 3, 43, "Subsection"],
Cell[310336, 7861, 326, 8, 165, "Text"],
Cell[310665, 7871, 2791, 75, 438, "Input"],
Cell[313459, 7948, 175, 2, 71, "Text"],
Cell[313637, 7952, 2006, 52, 356, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[315680, 8009, 222, 3, 43, "Subsection"],
Cell[315905, 8014, 180, 4, 37, "Text"],
Cell[CellGroupData[{
Cell[316110, 8022, 752, 13, 73, "Subsubsection"],
Cell[316865, 8037, 174, 2, 71, "Text"],
Cell[CellGroupData[{
Cell[317064, 8043, 2604, 70, 562, "Input"],
Cell[CellGroupData[{
Cell[319693, 8117, 290, 7, 50, "Print"],
Cell[319986, 8126, 290, 7, 50, "Print"],
Cell[320279, 8135, 290, 7, 50, "Print"],
Cell[320572, 8144, 292, 7, 50, "Print"],
Cell[320867, 8153, 292, 7, 50, "Print"],
Cell[321162, 8162, 292, 7, 50, "Print"],
Cell[321457, 8171, 289, 7, 50, "Print"],
Cell[321749, 8180, 289, 7, 50, "Print"],
Cell[322041, 8189, 292, 7, 50, "Print"],
Cell[322336, 8198, 289, 7, 50, "Print"],
Cell[322628, 8207, 290, 7, 50, "Print"],
Cell[322921, 8216, 290, 7, 50, "Print"],
Cell[323214, 8225, 290, 7, 50, "Print"],
Cell[323507, 8234, 290, 7, 50, "Print"],
Cell[323800, 8243, 290, 7, 50, "Print"],
Cell[324093, 8252, 290, 7, 50, "Print"],
Cell[324386, 8261, 290, 7, 50, "Print"],
Cell[324679, 8270, 290, 7, 50, "Print"],
Cell[324972, 8279, 290, 7, 50, "Print"],
Cell[325265, 8288, 289, 7, 50, "Print"],
Cell[325557, 8297, 290, 7, 50, "Print"],
Cell[325850, 8306, 290, 7, 50, "Print"],
Cell[326143, 8315, 292, 7, 50, "Print"],
Cell[326438, 8324, 290, 7, 50, "Print"],
Cell[326731, 8333, 290, 7, 50, "Print"],
Cell[327024, 8342, 290, 7, 50, "Print"],
Cell[327317, 8351, 290, 7, 50, "Print"],
Cell[327610, 8360, 290, 7, 50, "Print"],
Cell[327903, 8369, 290, 7, 50, "Print"],
Cell[328196, 8378, 290, 7, 50, "Print"],
Cell[328489, 8387, 292, 7, 50, "Print"],
Cell[328784, 8396, 292, 7, 50, "Print"],
Cell[329079, 8405, 290, 7, 50, "Print"],
Cell[329372, 8414, 290, 7, 50, "Print"],
Cell[329665, 8423, 290, 7, 50, "Print"],
Cell[329958, 8432, 290, 7, 50, "Print"],
Cell[330251, 8441, 292, 7, 50, "Print"],
Cell[330546, 8450, 289, 7, 50, "Print"],
Cell[330838, 8459, 290, 7, 50, "Print"],
Cell[331131, 8468, 290, 7, 50, "Print"],
Cell[331424, 8477, 290, 7, 50, "Print"],
Cell[331717, 8486, 290, 7, 50, "Print"],
Cell[332010, 8495, 290, 7, 50, "Print"],
Cell[332303, 8504, 290, 7, 50, "Print"],
Cell[332596, 8513, 290, 7, 50, "Print"]
}, Open  ]]
}, Open  ]],
Cell[332913, 8524, 10469, 275, 3720, "Input"],
Cell[CellGroupData[{
Cell[343407, 8803, 723, 19, 70, "Input"],
Cell[344133, 8824, 2112, 44, 758, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[346294, 8874, 719, 12, 64, "Subsubsection"],
Cell[CellGroupData[{
Cell[347038, 8890, 2249, 61, 351, "Input"],
Cell[CellGroupData[{
Cell[349312, 8955, 250, 5, 40, "Print"],
Cell[349565, 8962, 175, 4, 40, "Print"],
Cell[349743, 8968, 176, 4, 40, "Print"],
Cell[349922, 8974, 175, 4, 40, "Print"],
Cell[350100, 8980, 176, 4, 40, "Print"],
Cell[350279, 8986, 178, 4, 40, "Print"],
Cell[350460, 8992, 178, 4, 40, "Print"],
Cell[350641, 8998, 178, 4, 40, "Print"],
Cell[350822, 9004, 178, 4, 40, "Print"],
Cell[351003, 9010, 178, 4, 40, "Print"],
Cell[351184, 9016, 175, 4, 40, "Print"],
Cell[351362, 9022, 176, 4, 40, "Print"],
Cell[351541, 9028, 176, 4, 40, "Print"],
Cell[351720, 9034, 176, 4, 40, "Print"],
Cell[351899, 9040, 176, 4, 40, "Print"],
Cell[352078, 9046, 176, 4, 40, "Print"],
Cell[352257, 9052, 176, 4, 40, "Print"],
Cell[352436, 9058, 176, 4, 40, "Print"],
Cell[352615, 9064, 178, 4, 40, "Print"],
Cell[352796, 9070, 178, 4, 40, "Print"],
Cell[352977, 9076, 176, 4, 40, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[353202, 9086, 3083, 84, 777, "Input"],
Cell[356288, 9172, 1396, 34, 471, "Output"]
}, Open  ]],
Cell[357699, 9209, 167, 3, 57, "Text"],
Cell[357869, 9214, 154, 5, 56, "Input"],
Cell[CellGroupData[{
Cell[358048, 9223, 2336, 62, 351, "Input"],
Cell[CellGroupData[{
Cell[360409, 9289, 176, 4, 40, "Print"],
Cell[360588, 9295, 176, 4, 40, "Print"],
Cell[360767, 9301, 174, 4, 40, "Print"],
Cell[360944, 9307, 176, 4, 40, "Print"],
Cell[361123, 9313, 176, 4, 40, "Print"],
Cell[361302, 9319, 176, 4, 40, "Print"],
Cell[361481, 9325, 178, 4, 40, "Print"],
Cell[361662, 9331, 178, 4, 40, "Print"],
Cell[361843, 9337, 178, 4, 40, "Print"],
Cell[362024, 9343, 176, 4, 40, "Print"],
Cell[362203, 9349, 176, 4, 40, "Print"],
Cell[362382, 9355, 176, 4, 40, "Print"],
Cell[362561, 9361, 176, 4, 40, "Print"],
Cell[362740, 9367, 176, 4, 40, "Print"],
Cell[362919, 9373, 178, 4, 40, "Print"],
Cell[363100, 9379, 178, 4, 40, "Print"],
Cell[363281, 9385, 176, 4, 40, "Print"],
Cell[363460, 9391, 178, 4, 40, "Print"],
Cell[363641, 9397, 176, 4, 40, "Print"],
Cell[363820, 9403, 175, 4, 40, "Print"],
Cell[363998, 9409, 178, 4, 40, "Print"],
Cell[364179, 9415, 178, 4, 40, "Print"],
Cell[364360, 9421, 176, 4, 40, "Print"],
Cell[364539, 9427, 176, 4, 40, "Print"],
Cell[364718, 9433, 175, 4, 40, "Print"],
Cell[364896, 9439, 178, 4, 40, "Print"],
Cell[365077, 9445, 176, 4, 40, "Print"],
Cell[365256, 9451, 178, 4, 40, "Print"],
Cell[365437, 9457, 176, 4, 40, "Print"],
Cell[365616, 9463, 178, 4, 40, "Print"],
Cell[365797, 9469, 176, 4, 40, "Print"],
Cell[365976, 9475, 178, 4, 40, "Print"],
Cell[366157, 9481, 176, 4, 40, "Print"],
Cell[366336, 9487, 176, 4, 40, "Print"],
Cell[366515, 9493, 175, 4, 40, "Print"],
Cell[366693, 9499, 178, 4, 40, "Print"],
Cell[366874, 9505, 176, 4, 40, "Print"],
Cell[367053, 9511, 176, 4, 40, "Print"],
Cell[367232, 9517, 177, 4, 40, "Print"],
Cell[367412, 9523, 178, 4, 40, "Print"],
Cell[367593, 9529, 178, 4, 40, "Print"],
Cell[367774, 9535, 178, 4, 40, "Print"],
Cell[367955, 9541, 176, 4, 40, "Print"],
Cell[368134, 9547, 176, 4, 40, "Print"],
Cell[368313, 9553, 178, 4, 40, "Print"],
Cell[368494, 9559, 178, 4, 40, "Print"],
Cell[368675, 9565, 176, 4, 40, "Print"],
Cell[368854, 9571, 178, 4, 40, "Print"],
Cell[369035, 9577, 176, 4, 40, "Print"],
Cell[369214, 9583, 176, 4, 40, "Print"],
Cell[369393, 9589, 176, 4, 40, "Print"],
Cell[369572, 9595, 176, 4, 40, "Print"],
Cell[369751, 9601, 176, 4, 40, "Print"],
Cell[369930, 9607, 176, 4, 40, "Print"],
Cell[370109, 9613, 178, 4, 40, "Print"],
Cell[370290, 9619, 175, 4, 40, "Print"],
Cell[370468, 9625, 176, 4, 40, "Print"],
Cell[370647, 9631, 176, 4, 40, "Print"],
Cell[370826, 9637, 176, 4, 40, "Print"],
Cell[371005, 9643, 178, 4, 40, "Print"],
Cell[371186, 9649, 176, 4, 40, "Print"],
Cell[371365, 9655, 178, 4, 40, "Print"],
Cell[371546, 9661, 176, 4, 40, "Print"]
}, Open  ]]
}, Open  ]],
Cell[371749, 9669, 6980, 201, 2156, "Input"],
Cell[CellGroupData[{
Cell[378754, 9874, 1001, 25, 88, "Input"],
Cell[379758, 9901, 1835, 42, 477, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[381666, 9951, 112, 1, 80, "Section"],
Cell[381781, 9954, 122, 2, 35, "Input"],
Cell[381906, 9958, 2303, 56, 170, "Text"],
Cell[CellGroupData[{
Cell[384234, 10018, 169, 2, 54, "Subsection"],
Cell[384406, 10022, 1755, 34, 63, "Text"],
Cell[386164, 10058, 10278, 333, 435, "Input"],
Cell[396445, 10393, 1326, 27, 115, "Text"],
Cell[397774, 10422, 2226, 62, 99, "Input"],
Cell[400003, 10486, 1450, 29, 114, "Text"],
Cell[401456, 10517, 3573, 104, 120, "Input"],
Cell[405032, 10623, 3256, 58, 239, "Text"],
Cell[408291, 10683, 2419, 49, 162, "Input"],
Cell[410713, 10734, 1022, 17, 85, "Text"],
Cell[411738, 10753, 1548, 44, 57, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[413323, 10802, 161, 2, 43, "Subsection"],
Cell[413487, 10806, 627, 10, 61, "Text"],
Cell[CellGroupData[{
Cell[414139, 10820, 2215, 60, 183, "Input"],
Cell[CellGroupData[{
Cell[416379, 10884, 339, 6, 26, "Print"],
Cell[416721, 10892, 340, 6, 26, "Print"]
}, Open  ]]
}, Open  ]],
Cell[417088, 10902, 1084, 18, 85, "Text"],
Cell[CellGroupData[{
Cell[418197, 10924, 4011, 103, 282, "Input"],
Cell[422211, 11029, 2279, 52, 382, "Print"]
}, Open  ]],
Cell[424505, 11084, 1267, 18, 95, "Text"],
Cell[425775, 11104, 2762, 67, 127, "Input"],
Cell[CellGroupData[{
Cell[428562, 11175, 1110, 28, 72, "Input"],
Cell[429675, 11205, 6773, 156, 383, "Output"]
}, Open  ]],
Cell[436463, 11364, 1033, 15, 146, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[437533, 11384, 220, 3, 43, "Subsection"],
Cell[437756, 11389, 2295, 46, 89, "Text"],
Cell[CellGroupData[{
Cell[440076, 11439, 3486, 105, 167, "Input"],
Cell[443565, 11546, 3881, 124, 107, "Output"]
}, Open  ]],
Cell[447461, 11673, 1141, 34, 57, "Input"],
Cell[448605, 11709, 3568, 103, 225, "Input"],
Cell[452176, 11814, 911, 16, 42, "Text"],
Cell[453090, 11832, 2226, 62, 100, "Input"],
Cell[455319, 11896, 901, 12, 42, "Text"],
Cell[456223, 11910, 3573, 104, 155, "Input"],
Cell[459799, 12016, 1770, 23, 42, "Text"],
Cell[461572, 12041, 2467, 49, 72, "Input"],
Cell[464042, 12092, 645, 9, 42, "Text"],
Cell[464690, 12103, 1548, 44, 72, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[466275, 12152, 212, 3, 43, "Subsection"],
Cell[466490, 12157, 802, 12, 85, "Text"],
Cell[CellGroupData[{
Cell[467317, 12173, 2075, 55, 162, "Input"],
Cell[CellGroupData[{
Cell[469417, 12232, 364, 6, 26, "Print"],
Cell[469784, 12240, 363, 6, 26, "Print"]
}, Open  ]]
}, Open  ]],
Cell[470174, 12250, 803, 11, 37, "Text"],
Cell[470980, 12263, 2474, 60, 162, "Input"],
Cell[CellGroupData[{
Cell[473479, 12327, 1627, 43, 57, "Input"],
Cell[475109, 12372, 1092, 26, 306, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/QNMs_magneticBranes_arXiv_25Aug2015.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    200927,       5361]
NotebookOptionsPosition[    198763,       5292]
NotebookOutlinePosition[    199150,       5309]
CellTagsIndexPosition[    199107,       5306]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Quasinormal modes (QNMs) of magnetic black branes", "Title",
 CellChangeTimes->{{3.640734730991098*^9, 3.640734750175312*^9}}],

Cell[TextData[StyleBox["by \nStefan Janiszewski (University of Victoria)\nand \
\nMatthias Kaminski (University of Alabama)\n\nLast updated: 25th August 2015",
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.640734644209189*^9, 3.640734681346651*^9}, {
  3.6407347569818163`*^9, 3.640734771581202*^9}, {3.64912978627242*^9, 
  3.649129790388932*^9}, {3.6491879275793657`*^9, 3.649187934384774*^9}, {
  3.649554138016165*^9, 3.649554143159933*^9}}],

Cell[TextData[{
 "\n",
 StyleBox["Summary of contents:",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\nThis is one of two notebooks accompanying the publication \
\[OpenCurlyDoubleQuote]Quasinormal modes of magnetic and electric black \
branes versus far from equilibrium anisotropic fluids\[CloseCurlyDoubleQuote] \
[arXiv:1508.06993]. Here we collect the relevant equations of motion for the \
magnetic black brane background which is asymptotically AdS5, and equations \
of motion for the spin 2 and spin 0 fluctuations around it. We also collect \
example values for quasinormal modes at different points in parameter space \
(parameterized by the magnetic field B and the temperature T). References to \
publications, figures, tables, and equation numbers, e.g. [19] and equation \
(1), refer to the references, figures, tables, and equations provided in the \
publication."
}], "Text",
 CellChangeTimes->{{3.640734599023674*^9, 3.6407346403308067`*^9}, {
  3.640734842016852*^9, 3.64073501357583*^9}, {3.640736246405761*^9, 
  3.64073628400779*^9}, {3.643740932942624*^9, 3.6437409411576843`*^9}, {
  3.6437674212572517`*^9, 3.643767422019924*^9}, {3.649129806312377*^9, 
  3.6491298255808153`*^9}, {3.649187400825519*^9, 3.6491874206935787`*^9}, {
  3.649554100329379*^9, 3.6495541016263847`*^9}, {3.6495542257942877`*^9, 
  3.6495542301446943`*^9}, {3.649554306732211*^9, 3.6495543129534817`*^9}, {
  3.661898165994541*^9, 3.661898192684888*^9}}],

Cell[CellGroupData[{

Cell["Background: magnetic black branes", "Section",
 CellChangeTimes->{{3.6407347827391577`*^9, 3.640734789061378*^9}, {
  3.6491298548303328`*^9, 3.64912985859665*^9}}],

Cell[TextData[{
 "We plug the metric ansatz given in the paper in equations (19) and (20) \
into the Einstein equations derived from the action in equation (1). Then, we \
derive the five equations (three of which are independent) satisfied by the \
background fields ",
 Cell[BoxData[
  OverscriptBox["U", "~"]]],
 "[u], V[u], W[u]. Those equations emerge from the tt, xx, yy, zz, and uu \
components of the Einstein equations, as indicated in the equation names \
\[OpenCurlyDoubleQuote]EE\[Mu]\[Nu]\[CloseCurlyDoubleQuote] (compare to \
equations (23)):"
}], "Text",
 CellChangeTimes->{{3.640736059496229*^9, 3.6407361886776247`*^9}, {
   3.6407362240701313`*^9, 3.640736236645768*^9}, {3.640736315888548*^9, 
   3.640736383031745*^9}, {3.640738041017765*^9, 3.640738133673234*^9}, {
   3.649187487286223*^9, 3.649187499116713*^9}, 3.649187753920671*^9, {
   3.649187982134974*^9, 3.649188001519123*^9}, {3.64964866519774*^9, 
   3.649648675949973*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EEtt", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"V", "[", "u", "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", 
         RowBox[{"V", "[", "u", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{
          SuperscriptBox["u", "3"], " ", 
          RowBox[{
           SuperscriptBox[
            OverscriptBox["U", "~"], "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["W", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["W", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "u", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["V", "\[Prime]",
                   MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "u", " ", 
                   RowBox[{
                    SuperscriptBox["W", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"u", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["W", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["W", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6014081019666653`*^9, {3.601408609937158*^9, 3.601408612866269*^9}, {
   3.6014087245677443`*^9, 3.601408726681919*^9}, {3.640735938777646*^9, 
   3.6407359529926167`*^9}, {3.640736011317967*^9, 3.640736030407941*^9}, {
   3.640736215920582*^9, 3.640736221046777*^9}, {3.640736675847732*^9, 
   3.6407367086832733`*^9}, 3.6407377480737658`*^9, {3.6407378789150343`*^9, 
   3.640737881481222*^9}, {3.649187761090392*^9, 3.649187765724214*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EExx", "=", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"V", "[", "u", "]"}]}]]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"4", " ", 
       RowBox[{"V", "[", "u", "]"}]}]], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          OverscriptBox["U", "~"], "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "+", 
             RowBox[{
              SuperscriptBox["W", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["U", "~"], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "u", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{
            SuperscriptBox["W", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"4", " ", "u", " ", 
              RowBox[{
               SuperscriptBox["W", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["W", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], "2"], "+", 
             RowBox[{
              SuperscriptBox["V", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "+", 
             RowBox[{
              SuperscriptBox["W", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6014081019666653`*^9, {3.601408609937158*^9, 3.601408612866269*^9}, {
   3.6014087245677443`*^9, 3.601408726681919*^9}, {3.640735938777646*^9, 
   3.6407359529926167`*^9}, {3.640736011317967*^9, 3.640736030407941*^9}, {
   3.640736215920582*^9, 3.640736221046777*^9}, {3.640736675847732*^9, 
   3.6407367086832733`*^9}, {3.6407377480737658`*^9, 3.640737753366095*^9}, {
   3.640738009677162*^9, 3.640738011540749*^9}, {3.649187766361679*^9, 
   3.6491877674824247`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EEyy", "=", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"V", "[", "u", "]"}]}]]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"4", " ", 
       RowBox[{"V", "[", "u", "]"}]}]], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          OverscriptBox["U", "~"], "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "+", 
             RowBox[{
              SuperscriptBox["W", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["U", "~"], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "u", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{
            SuperscriptBox["W", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"4", " ", "u", " ", 
              RowBox[{
               SuperscriptBox["W", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["W", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], "2"], "+", 
             RowBox[{
              SuperscriptBox["V", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "+", 
             RowBox[{
              SuperscriptBox["W", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6014081019666653`*^9, {3.601408609937158*^9, 3.601408612866269*^9}, {
   3.6014087245677443`*^9, 3.601408726681919*^9}, {3.640735938777646*^9, 
   3.6407359529926167`*^9}, {3.640736011317967*^9, 3.640736030407941*^9}, {
   3.640736215920582*^9, 3.640736221046777*^9}, {3.640736675847732*^9, 
   3.6407367086832733`*^9}, {3.6407377480737658`*^9, 
   3.6407377595347443`*^9}, {3.640738001452772*^9, 3.6407380034368896`*^9}, {
   3.6491877682908363`*^9, 3.649187769476582*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EEzz", "=", "\n", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"V", "[", "u", "]"}]}]]}], "+", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            OverscriptBox["U", "~"], "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", "u", " ", 
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", 
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"u", " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"4", " ", "u", " ", 
                RowBox[{
                 SuperscriptBox["V", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6014081019666653`*^9, {3.601408609937158*^9, 3.601408612866269*^9}, {
   3.6014087245677443`*^9, 3.601408726681919*^9}, {3.640735938777646*^9, 
   3.6407359529926167`*^9}, {3.640736011317967*^9, 3.640736030407941*^9}, {
   3.640736215920582*^9, 3.640736221046777*^9}, {3.640736675847732*^9, 
   3.6407367086832733`*^9}, {3.6407377480737658`*^9, 3.640737765044394*^9}, {
   3.640737990892997*^9, 3.640737995189582*^9}, {3.649187770521743*^9, 
   3.649187771825584*^9}}],

Cell[BoxData[
 RowBox[{"EEuu", "=", "\n", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"V", "[", "u", "]"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           OverscriptBox["U", "~"], "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["W", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["W", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.6014081019666653`*^9, {3.601408609937158*^9, 3.601408612866269*^9}, {
   3.6014087245677443`*^9, 3.601408726681919*^9}, {3.640735938777646*^9, 
   3.6407359529926167`*^9}, {3.640736011317967*^9, 3.640736030407941*^9}, {
   3.640736215920582*^9, 3.640736221046777*^9}, {3.640736675847732*^9, 
   3.6407367086832733`*^9}, {3.6407377480737658`*^9, 3.640737770668543*^9}, 
   3.6407379820378857`*^9, {3.649187775170684*^9, 3.649187775900134*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Fluctuations", "Section",
 CellChangeTimes->{{3.640734795036475*^9, 3.640734799010247*^9}}],

Cell[TextData[{
 "Recall, that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["h", "y"], "y"], "=", "0"}], TraditionalForm]]],
 " by rotational symmetry in the x-y plane, and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", 
     RowBox[{"u", " ", "\[Mu]"}]], "=", "0"}], TraditionalForm]]],
 " by choice of radial gauge.\nThere are six equations derived from the \
linearized nonzero components of the Einstein equations, namely the tt, xx, \
yy, zz, uu, tu components, as indicated by the equation names \
\[OpenCurlyDoubleQuote]ee\[Mu]\[Nu]\[CloseCurlyDoubleQuote]. We have written \
Hxz = (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["h", "x"], "x"], " ", "-", " ", 
    SubscriptBox[
     SuperscriptBox["h", "z"], "z"]}], TraditionalForm]]],
 "), and ht=",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["h", "t"], "t"], TraditionalForm]]],
 ", hx=",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["h", "x"], "x"], TraditionalForm]]],
 ", hz=",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["h", "z"], "z"], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.640736479512734*^9, 3.640736575154552*^9}, {
  3.640736790810258*^9, 3.6407368327380342`*^9}, {3.640737574186925*^9, 
  3.640737737108033*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eett", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{
       OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          OverscriptBox["U", "~"], "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"V", "[", "u", "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"hx", "[", "u", "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            OverscriptBox["U", "~"], "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["hx", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["Hxz", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"hx", "[", "u", "]"}], " ", 
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", 
         RowBox[{"V", "[", "u", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["hx", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Hxz", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox[
             OverscriptBox["U", "~"], "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["Hxz", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["hx", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"7", " ", "u", " ", 
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["hx", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["Hxz", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["Hxz", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["hx", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"u", " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["hx", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["Hxz", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.640738739137414*^9, 3.6407387441083803`*^9}, {
  3.649187779820532*^9, 3.649187798355689*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eexx", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{
       OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          OverscriptBox["U", "~"], "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"V", "[", "u", "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"V", "[", "u", "]"}]}]]}], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"hx", "[", "u", "]"}], "+", 
         RowBox[{"Hxz", "[", "u", "]"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         OverscriptBox["U", "~"], "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"hx", "[", "u", "]"}], " ", 
       RowBox[{
        OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox[
         OverscriptBox["U", "~"], "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", 
         RowBox[{"V", "[", "u", "]"}]}]], " ", 
       RowBox[{
        OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["ht", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["hx", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], "+", 
               RowBox[{
                SuperscriptBox["Hxz", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox[
             OverscriptBox["U", "~"], "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"hx", "[", "u", "]"}], "+", 
            RowBox[{"Hxz", "[", "u", "]"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", 
         RowBox[{"V", "[", "u", "]"}]}]], " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         OverscriptBox["U", "~"], "[", "u", "]"}], "3"], " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["hx", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "+", 
            RowBox[{
             SuperscriptBox["Hxz", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["ht", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"u", " ", 
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["ht", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "+", 
            RowBox[{
             SuperscriptBox["hx", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "+", 
            RowBox[{
             SuperscriptBox["Hxz", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{
         OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["ht", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["hx", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], "+", 
               RowBox[{
                SuperscriptBox["Hxz", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"hx", "[", "u", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", 
            RowBox[{"V", "[", "u", "]"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["hx", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], "+", 
               RowBox[{
                SuperscriptBox["Hxz", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["ht", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"10", " ", "u", " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["u", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["hx", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "u", " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Hxz", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "u", " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["ht", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "+", 
                  RowBox[{
                   SuperscriptBox["hx", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "+", 
                  RowBox[{
                   SuperscriptBox["Hxz", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.640738754777443*^9, 3.640738770117975*^9}, {
  3.649187799553651*^9, 3.649187805891891*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeyy", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{
       OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          OverscriptBox["U", "~"], "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"V", "[", "u", "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["ht", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["hx", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Hxz", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"hx", "[", "u", "]"}], " ", 
       RowBox[{
        OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox[
         OverscriptBox["U", "~"], "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"hx", "[", "u", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", 
         RowBox[{"V", "[", "u", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"hx", "[", "u", "]"}]}], "+", 
            RowBox[{"Hxz", "[", "u", "]"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox[
            OverscriptBox["U", "~"], "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["ht", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{
                 SuperscriptBox["hx", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["Hxz", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                OverscriptBox["U", "~"], "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"hx", "[", "u", "]"}]}], "+", 
               RowBox[{"Hxz", "[", "u", "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["Hxz", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["hx", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"u", " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["ht", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"u", " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["ht", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["hx", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["Hxz", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["hx", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["Hxz", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["ht", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{
                   SuperscriptBox["u", "2"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"10", " ", "u", " ", 
                    RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Hxz", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "u", " ", 
                    RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["hx", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "u", " ", 
                    RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"2", " ", "u", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["ht", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["hx", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["Hxz", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.640738762874465*^9, 3.640738766987733*^9}, 
   3.640738798358851*^9, {3.649187806731922*^9, 3.6491878163380632`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eezz", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      OverscriptBox["U", "~"], "[", "u", "]"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V", "[", "u", "]"}], "+", 
        RowBox[{"W", "[", "u", "]"}]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"hx", "[", "u", "]"}], " ", 
       RowBox[{
        OverscriptBox["U", "~"], "[", "u", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", 
         RowBox[{"V", "[", "u", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"hx", "[", "u", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["ht", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["hx", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["ht", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", "u", " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["hx", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"6", " ", "u", " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["ht", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "+", 
                  RowBox[{
                   SuperscriptBox["hx", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.640738775137089*^9, 3.640738780651812*^9}, {
  3.649187817769413*^9, 3.6491878203691397`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeuu", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        OverscriptBox["U", "~"], "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{
        OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}]}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"V", "[", "u", "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", 
       RowBox[{
        OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"hx", "[", "u", "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            OverscriptBox["U", "~"], "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["ht", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "+", 
            RowBox[{
             SuperscriptBox["hx", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"hx", "[", "u", "]"}], " ", 
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", 
         RowBox[{"V", "[", "u", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"hx", "[", "u", "]"}]}], "+", 
            RowBox[{"Hxz", "[", "u", "]"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox[
            OverscriptBox["U", "~"], "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["hx", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["Hxz", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                OverscriptBox["U", "~"], "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"hx", "[", "u", "]"}]}], "+", 
               RowBox[{"Hxz", "[", "u", "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["ht", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{
                 SuperscriptBox["hx", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{
                 SuperscriptBox["Hxz", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["V", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["ht", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "+", 
                  RowBox[{
                   SuperscriptBox["hx", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["u", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   RowBox[{
                    SuperscriptBox["hx", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{
                    SuperscriptBox["Hxz", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.640738785256914*^9, 3.640738793636613*^9}, {
  3.649187821090089*^9, 3.649187827119252*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eetu", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["u", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{
       OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          OverscriptBox["U", "~"], "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]], 
    "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"V", "[", "u", "]"}]}]], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"hx", "[", "u", "]"}], "+", 
         RowBox[{"Hxz", "[", "u", "]"}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", 
         RowBox[{"V", "[", "u", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["hx", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Hxz", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"hx", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["u", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                OverscriptBox["U", "~"], "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                SuperscriptBox["u", "3"], " ", 
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   RowBox[{
                    SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Hxz", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["u", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                OverscriptBox["U", "~"], "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["u", "3"], " ", 
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.640738805920878*^9, 3.640738813798284*^9}, {
  3.649187827840125*^9, 3.649187836042577*^9}}],

Cell["The same equations in r coordinates :  ", "Text",
 CellChangeTimes->{{3.6407386495705*^9, 3.640738649680982*^9}, {
  3.640738827033437*^9, 3.640738841215439*^9}}],

Cell[BoxData[
 RowBox[{"eettR", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{
      OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         OverscriptBox["U", "~"], "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{
         OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"V", "[", "r", "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["b", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"hx", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           OverscriptBox["U", "~"], "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["hx", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["Hxz", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"hx", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", 
        RowBox[{"V", "[", "r", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["hx", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["Hxz", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            OverscriptBox["U", "~"], "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{
           OverscriptBox["U", "~"], "[", "r", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               RowBox[{
                SuperscriptBox["hx", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["Hxz", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["hx", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["Hxz", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            RowBox[{
             SuperscriptBox["Hxz", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["hx", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["hx", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["Hxz", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.640738908985929*^9, 3.640738911253047*^9}, {
  3.649187837860586*^9, 3.649187843240219*^9}}],

Cell[BoxData[
 RowBox[{"eexxR", "=", "\n", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{
      OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         OverscriptBox["U", "~"], "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{
         OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"V", "[", "r", "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["b", "2"], " ", 
      RowBox[{
       OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"hx", "[", "r", "]"}]}], " ", 
         RowBox[{
          SuperscriptBox[
           OverscriptBox["U", "~"], "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["ht", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["hx", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "+", 
              RowBox[{
               SuperscriptBox["Hxz", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"hx", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", 
        RowBox[{"V", "[", "r", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"hx", "[", "r", "]"}], "+", 
           RowBox[{"Hxz", "[", "r", "]"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           OverscriptBox["U", "~"], "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{
                SuperscriptBox["ht", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["hx", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["Hxz", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"hx", "[", "r", "]"}], "+", 
              RowBox[{"Hxz", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["ht", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["ht", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["hx", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["Hxz", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["hx", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["Hxz", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
              
              RowBox[{
               RowBox[{
                SuperscriptBox["ht", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"5", " ", 
                  RowBox[{
                   SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["hx", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "+", 
                    RowBox[{
                    SuperscriptBox["Hxz", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["ht", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["hx", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["Hxz", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.640736720962351*^9, 3.640736732079796*^9}, 
   3.6407382059958067`*^9, {3.640738900456792*^9, 3.640738916123745*^9}, {
   3.6491878440274963`*^9, 3.6491878506422663`*^9}}],

Cell[BoxData[
 RowBox[{"eeyyR", "=", "\n", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{
      OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         OverscriptBox["U", "~"], "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{
         OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"V", "[", "r", "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["b", "2"], " ", 
      RowBox[{
       OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"hx", "[", "r", "]"}]}], " ", 
         RowBox[{
          SuperscriptBox[
           OverscriptBox["U", "~"], "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["ht", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["hx", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["Hxz", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"hx", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", 
        RowBox[{"V", "[", "r", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"hx", "[", "r", "]"}]}], "+", 
           RowBox[{"Hxz", "[", "r", "]"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           OverscriptBox["U", "~"], "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{
                SuperscriptBox["ht", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{
                SuperscriptBox["hx", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["Hxz", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"hx", "[", "r", "]"}]}], "+", 
              RowBox[{"Hxz", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["ht", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SuperscriptBox["hx", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["ht", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox["hx", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Hxz", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", 
               RowBox[{
                SuperscriptBox["hx", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"24", " ", 
               RowBox[{
                SuperscriptBox["Hxz", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["ht", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"5", " ", 
                  RowBox[{
                   SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox["hx", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["Hxz", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["ht", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox["hx", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Hxz", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.640736734026105*^9, 3.640736740872663*^9}, 
   3.640738219187724*^9, {3.6407388966311893`*^9, 3.640738919702279*^9}, {
   3.649187851585454*^9, 3.649187857533514*^9}}],

Cell[BoxData[
 RowBox[{"eezzR", "=", "\n", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{
      OverscriptBox["U", "~"], "[", "r", "]"}]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V", "[", "r", "]"}], "+", 
       RowBox[{"W", "[", "r", "]"}]}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["b", "2"], " ", 
      RowBox[{"hx", "[", "r", "]"}], " ", 
      RowBox[{
       OverscriptBox["U", "~"], "[", "r", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", 
        RowBox[{"V", "[", "r", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"hx", "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["ht", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["hx", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   OverscriptBox["U", "~"], "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{
                OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["ht", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["hx", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6407367461552057`*^9, 3.6407367558598948`*^9}, 
   3.64073822673523*^9, {3.6407388943832417`*^9, 3.640738922577642*^9}, {
   3.649187858016019*^9, 3.649187861996366*^9}}],

Cell[BoxData[
 RowBox[{"eeuuR", "=", "\n", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         OverscriptBox["U", "~"], "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{
         OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"V", "[", "r", "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["b", "2"], " ", 
      RowBox[{
       OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"hx", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           OverscriptBox["U", "~"], "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["ht", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "+", 
           RowBox[{
            SuperscriptBox["hx", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"hx", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", 
        RowBox[{"V", "[", "r", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"hx", "[", "r", "]"}]}], "+", 
           RowBox[{"Hxz", "[", "r", "]"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           OverscriptBox["U", "~"], "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["hx", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["Hxz", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"hx", "[", "r", "]"}]}], "+", 
              RowBox[{"Hxz", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{
                SuperscriptBox["ht", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{
                SuperscriptBox["hx", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{
                SuperscriptBox["Hxz", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["ht", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["hx", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  RowBox[{
                   SuperscriptBox["hx", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{
                   SuperscriptBox["Hxz", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.640736759170175*^9, 3.6407367662456007`*^9}, 
   3.6407382382852573`*^9, 3.6407388921272507`*^9, 3.6407389248672323`*^9, {
   3.6491878628166637`*^9, 3.649187867613538*^9}}],

Cell[BoxData[
 RowBox[{"eetuR", "=", "\n", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{
      OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         OverscriptBox["U", "~"], "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{
         OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"V", "[", "r", "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["b", "2"], " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"hx", "[", "r", "]"}], "+", 
        RowBox[{"Hxz", "[", "r", "]"}]}], ")"}], " ", 
      RowBox[{
       OverscriptBox["U", "~"], "[", "r", "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", 
        RowBox[{"V", "[", "r", "]"}]}]], " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["hx", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["Hxz", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             OverscriptBox["U", "~"], "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"Hxz", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{
                OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"hx", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"5", " ", 
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "r", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6407367683059397`*^9, 3.64073677382861*^9}, 
   3.640738247291478*^9, {3.640738883290368*^9, 3.640738887410645*^9}, {
   3.649187868563478*^9, 3.6491878755954237`*^9}}],

Cell[TextData[{
 "As described in the publication, the previous six equations can be \
rewritten, such that one of the equations involves only our most wanted field \
combination Hxz = (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["h", "x"], "x"], " ", "-", " ", 
    SubscriptBox[
     SuperscriptBox["h", "z"], "z"]}], TraditionalForm]]],
 ") and its radial derivatives. That equation is given schematically in \
equation (52) of the publication. Here is the full equation:"
}], "Text",
 CellChangeTimes->{{3.6407370600714493`*^9, 3.640737215773416*^9}, 
   3.649188072862829*^9, {3.649188119420314*^9, 3.6491881196692333`*^9}, {
   3.649648710529046*^9, 3.64964871062204*^9}}],

Cell[BoxData[
 RowBox[{"eqHxz", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Hxz", "''"}], "[", "u", "]"}], "+", 
   RowBox[{
    RowBox[{"a", "[", "u", "]"}], " ", 
    RowBox[{
     RowBox[{"Hxz", "'"}], "[", "u", "]"}]}], "+", 
   RowBox[{
    RowBox[{"b", "[", "u", "]"}], " ", 
    RowBox[{"Hxz", "[", "u", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.640738962874989*^9, 3.64073899722228*^9}}],

Cell["with the coefficients", "Text",
 CellChangeTimes->{{3.640739125221871*^9, 3.640739133212318*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "u", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"V", "[", "u", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["b", "6"], " ", 
         SuperscriptBox[
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox[
           OverscriptBox["U", "~"], "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["b", "6"], " ", 
         SuperscriptBox[
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], "3"], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"12", " ", 
           RowBox[{"V", "[", "u", "]"}]}]], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"], " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}], "-", 
              RowBox[{"15", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["\[Omega]", "2"]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "4"]}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"u", " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"8", " ", "u", " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["b", "4"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"4", " ", 
           RowBox[{"V", "[", "u", "]"}]}]], " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"27", " ", "u", " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"72", "+", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"43", " ", "u", " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"522", "+", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"183", "+", 
                 RowBox[{"196", " ", "u", " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"8", " ", 
           RowBox[{"V", "[", "u", "]"}]}]], " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"42", "+", 
              RowBox[{"41", " ", "u", " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Omega]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["u", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
                ")"}], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"117", "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
              RowBox[{"29", " ", 
               SuperscriptBox["u", "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", "u", " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["u", "5"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"83", " ", "u", " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"18", "+", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  RowBox[{
                   SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], "+", 
                 RowBox[{"23", " ", "u", " ", 
                  RowBox[{
                   SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], "+", 
                 RowBox[{"u", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["u", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
                   ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"26", "+", 
              RowBox[{"u", " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"22", "+", 
                 RowBox[{
                  SuperscriptBox["u", "2"], " ", 
                  RowBox[{
                   SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"17", "+", 
                    RowBox[{"40", " ", "u", " ", 
                    RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "3"], " ", 
      RowBox[{
       OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          OverscriptBox["U", "~"], "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["b", "4"]}], " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{"29", " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"8", " ", 
           RowBox[{"V", "[", "u", "]"}]}]], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"], " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}], "-", 
              RowBox[{"15", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["\[Omega]", "2"]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "4"]}]}], ")"}]}], 
        "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"4", " ", 
           RowBox[{"V", "[", "u", "]"}]}]], " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.640739098624954*^9, 3.640739105440029*^9}, {
  3.649187877858363*^9, 3.649187901061824*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "u", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"V", "[", "u", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["b", "8"], " ", 
         SuperscriptBox[
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"16", " ", 
           RowBox[{"V", "[", "u", "]"}]}]], " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             OverscriptBox["U", "~"], "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"], " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}], "-", 
              RowBox[{"15", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["\[Omega]", "2"]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "4"]}]}], ")"}]}], 
        "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"12", " ", 
           RowBox[{"V", "[", "u", "]"}]}]], " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", 
               SuperscriptBox[
                RowBox[{
                 OverscriptBox["U", "~"], "[", "u", "]"}], "2"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["u", "6"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "4"]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Omega]", "2"], "-", 
                 RowBox[{"84", " ", 
                  RowBox[{
                   OverscriptBox["U", "~"], "[", "u", "]"}]}]}], ")"}], " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Omega]", "2"], "-", 
                 RowBox[{"35", " ", 
                  RowBox[{
                   OverscriptBox["U", "~"], "[", "u", "]"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["u", "6"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "4"]}]}], ")"}], 
            " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Omega]", "2"], " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "7"}], " ", 
                  SuperscriptBox["\[Omega]", "2"]}], "+", 
                 RowBox[{"92", " ", 
                  RowBox[{
                   OverscriptBox["U", "~"], "[", "u", "]"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
              RowBox[{"26", " ", 
               SuperscriptBox["u", "6"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "4"]}]}], ")"}], 
            " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"33", " ", 
               SuperscriptBox["\[Omega]", "2"]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{"42", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "3"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               SuperscriptBox["\[Omega]", "2"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "4"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["u", "9"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "4"], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "5"]}]}], ")"}]}], 
        "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["b", "6"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"4", " ", 
           RowBox[{"V", "[", "u", "]"}]}]], " ", 
         SuperscriptBox[
          RowBox[{
           OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["b", "4"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"8", " ", 
           RowBox[{"V", "[", "u", "]"}]}]], " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "4"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "3"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "4"]}], "+", 
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"144", " ", 
               RowBox[{
                SuperscriptBox[
                 OverscriptBox["U", "~"], "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Omega]", "2"]}], "+", 
                 RowBox[{"140", " ", 
                  SuperscriptBox["u", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
                ")"}], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"36", "+", 
              RowBox[{
               SuperscriptBox["u", "3"], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "84"}], " ", 
                  RowBox[{
                   SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Omega]", "2"], "+", 
                    RowBox[{"46", " ", 
                    SuperscriptBox["u", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    OverscriptBox["U", "~"], "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
                   ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox["u", "6"], " ", 
      SuperscriptBox[
       RowBox[{
        OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          OverscriptBox["U", "~"], "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["b", "4"]}], " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{"29", " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"8", " ", 
           RowBox[{"V", "[", "u", "]"}]}]], " ", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               OverscriptBox["U", "~"], "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"], " ", 
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]", "2"]}], "-", 
              RowBox[{"15", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["\[Omega]", "2"]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  OverscriptBox["U", "~"], "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], ")"}], 
            " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "2"]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              OverscriptBox["U", "~"], "[", "u", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["V", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}], "4"]}]}], ")"}]}], 
        "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"4", " ", 
           RowBox[{"V", "[", "u", "]"}]}]], " ", 
         RowBox[{
          OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox[
              OverscriptBox["U", "~"], "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{
             OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{
                OverscriptBox["U", "~"], "[", "u", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["V", "\[Prime]",
                  MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6407391081686897`*^9, 3.640739115184162*^9}, {
  3.64918790137821*^9, 3.649187927282325*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Quasinormal modes", "Section",
 CellChangeTimes->{{3.640734820524806*^9, 3.6407348275115433`*^9}}],

Cell["\<\
Here we present quasinormal mode reference values for the data displayed in \
figures 10 and 11 of the publication.\
\>", "Text",
 CellChangeTimes->{{3.6407391594563723`*^9, 3.6407391918737373`*^9}, {
  3.649186961923069*^9, 3.64918703482852*^9}, {3.649188153855856*^9, 
  3.649188156214097*^9}}],

Cell[CellGroupData[{

Cell["Scalar QNMs (figure 10)", "Subsection",
 CellChangeTimes->{{3.649185600400902*^9, 3.649185613158016*^9}, {
  3.649187041302517*^9, 3.649187043620085*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"uBnum", "=", 
     RowBox[{"10", "^", 
      RowBox[{"-", "8"}]}]}], ",", " ", 
    RowBox[{"wp", "=", "30"}], ",", " ", 
    RowBox[{"ag", "=", 
     RowBox[{"pg", "=", "25"}]}], ",", " ", 
    RowBox[{"wpFindRoot", "=", 
     RowBox[{"15", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tabFirstQNM", "=", "\n", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "3.119450641666942674169751528864342951736779833538519545665`30.", 
         ",", 
         RowBox[{
         "-", "2.746675059190172191306336729740104845649751075146291796191`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.120255011853483282770432677524440527773148670435136638033`30.", 
         ",", 
         RowBox[{
         "-", "2.747627588719164682752382053165392290855355458067384976295`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.122672321894344334322926820555298257410750420115178612389`30.", 
         ",", 
         RowBox[{
         "-", "2.75048894233502411882716353958879466138655423735668328614`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.126715287179079820712104038885598871846137940610404523214`30.", 
         ",", 
         RowBox[{
         "-", "2.755270530962963693596038171094283515526072843268837066237`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.132405496797595379593207206306436166652923059369425892389`30.", 
         ",", 
         RowBox[{
         "-", "2.76199176687017994704003952403196469569337679351767548871`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.13977403338112036090984083757856839980269470855887890079`30.", ",", 
         RowBox[{
         "-", "2.770680683173688429659199105118824772096021737142163327134`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.148862391462843012138225318510051059094345085011015985412`30.", 
         ",", 
         RowBox[{
         "-", "2.781374860456327340134366699568346394280410937301557804129`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.159723747803688687515084286330194345893465795251778918067`30.", 
         ",", 
         RowBox[{
         "-", "2.794122725812078672309887907844894934823186569499167286913`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.172424656506145089619475601651999529651050163485401637902`30.", 
         ",", 
         RowBox[{
         "-", "2.808985317611235189964877449733611557354457551085232017627`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.172424656512783240516573667922915168243218482144768979934`30.", 
         ",", 
         RowBox[{
         "-", "2.808985317597813909067499530329853487178690524005796649656`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.173004169192274096549620892827324937150134064804010136093`30.", 
         ",", 
         RowBox[{
         "-", "2.808646236068070048765828554425909348237887614869184722893`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.173004169192274096549620892827324962350199856036596629637`30.", 
         ",", 
         RowBox[{
         "-", "2.808646237794163429412281899449378724345747199194219098519`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.173004169192305826591312815598289702489871803318899815564`30.", 
         ",", 
         RowBox[{
         "-", "2.808646237794163429412281899449378724345747207606689677212`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.173004169192337556633004738686554859548771750737246516732`30.", 
         ",", 
         RowBox[{
         "-", "2.808646237794163429412281899449378724345747207606689677212`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.173004350953243384442578524517702023385853590383495517282`30.", 
         ",", 
         RowBox[{
         "-", "2.808646402839081733205571254823074658296412365813345371645`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.173004350953243384442578524517702023385853590383495517282`30.", 
         ",", 
         RowBox[{
         "-", "2.808646402839053646741542863979188187883733426836440397878`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.173004358137898814239869522776634796321377127650127332925`30.", 
         ",", 
         RowBox[{
         "-", "2.808646409282362640815892017553877940130301418641155811431`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.173004358137898814239869522776634796321593466070720144051`30.", 
         ",", 
         RowBox[{
         "-", "2.808646409282362640815892017553877940130301418641155811431`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "3.173004358137898814239869522776634796321593466070720144051`30.", 
         ",", 
         RowBox[{
         "-", "2.808646409282362640815892017553877940130301418641155811431`30.\
"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"tabSecondQNM", "=", "\n", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "5.170074736089900291806841892258673461849967030233034333628`30.", 
         ",", 
         RowBox[{
         "-", "4.763782583094929091519413989303662319243337041957263266137`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.170991895147077294000052601388886388493443185519444963077`30.", 
         ",", 
         RowBox[{
         "-", "4.766130440540126887737254654749606922913278188317746005413`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.173743044264895052746271622947313714218923465573115312288`30.", 
         ",", 
         RowBox[{
         "-", "4.773184530232993883136730095826120224343381231924772358563`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.178327145342637967947157270144544402695759842601512967305`30.", 
         ",", 
         RowBox[{
         "-", "4.784976609203797040208377973233105891125163571367085425821`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.184742294517112071050466715262148215608449762525792552355`30.", 
         ",", 
         RowBox[{
         "-", "4.801560302867271607718958329380924956469008494320397646836`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.192985483834132006994324853144066905546471363005505983101`30.", 
         ",", 
         RowBox[{
         "-", "4.823012200552294364342569024593783530777225604398117501132`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.203052313813124618618034240150447319709838850368589165219`30.", 
         ",", 
         RowBox[{
         "-", "4.8494334941375846203148673822944320511297986894377636902`30."}\
]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.214936705680678732941295114613647987278824417216722696523`30.", 
         ",", 
         RowBox[{
         "-", "4.88095227654564078304422909787082726090622347768148913133`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.228630680468517664324866162373148222739263429598274574283`30.", 
         ",", 
         RowBox[{
         "-", "4.917726669787410965951000363057635270158673678915490711824`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.244124286991030261036901939144321127015259832291530380718`30.", 
         ",", 
         RowBox[{
         "-", "4.959949022716230042062590093783846310053018764416221173563`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.261405771820215403866039181823182136596873398716171939956`30.", 
         ",", 
         RowBox[{
         "-", "5.007851516729469932355312786159277975624711408024633379142`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.280462079054508611987622535712496874276153276866684875729`30.", 
         ",", 
         RowBox[{
         "-", "5.061713653644665695807362924530571739341731154428620294235`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.301279728898651946223385016452914750460672722963955092731`30.", 
         ",", 
         RowBox[{
         "-", "5.121872290476808393217217877162895529496620255618750054789`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.323846023715574203467186230050384017604011369897168604624`30.", 
         ",", 
         RowBox[{
         "-", "5.188735147968904907814868569000321402500566326754003522037`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.348150316644852062103482105971992827727727003035369971833`30.", 
         ",", 
         RowBox[{
         "-", "5.262799081269620381185694983776986970395745090977035305341`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.37418467317278182374626270208661036729391523999014804746`30.", ",", 
         RowBox[{
         "-", "5.344674847426393806953210245933979402119143623812123576932`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.401942559189365009624340795634534799724722528197160476885`30.", 
         ",", 
         RowBox[{
         "-", "5.435120707250764437603076347449929702695125593251127988846`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.431412959781461476049606175921630309583891625537346035749`30.", 
         ",", 
         RowBox[{
         "-", "5.535087837582179662619122895264232520897079717335531648941`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.462565383384980970963605691675274454342983724597897980917`30.", 
         ",", 
         RowBox[{
         "-", "5.645781187831850129924245185629145002829533456807629947179`30.\
"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "5.495317945700954339246419743420681551719572695381968884423`30.", 
         ",", 
         RowBox[{
         "-", "5.768739838956000456934293395515594000266423886106532629683`30.\
"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tabFirstQNM", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "19"}], "]"}], "]"}], ",", 
       RowBox[{"tabSecondQNM", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "19"}], "]"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Re \!\(\*OverscriptBox[\(\[Omega]\), \(^\)]\)\>\"", ",", 
        "\"\<Im \!\(\*OverscriptBox[\(\[Omega]\), \(^\)]\)\>\""}], "}"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "5.7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "5.8"}], ",", "0"}], "}"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.643943415639052*^9, 3.643943420761752*^9}, {
  3.643968538746972*^9, 3.6439685483292437`*^9}, {3.644042086328825*^9, 
  3.644042135987082*^9}, {3.649186850041048*^9, 3.649186862574945*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQfXfC7s5FXzgcstf/P2rwk/XA950VTh7fOByuiUXq
qPxmPfDUI3SB9W8Oh7ituyIYGNkO/N30ybeZmdNhxacNbqe52A4EFH+Zo8XP
6bDHaotyvwTbga65hjcd5TgdJsv5L4rSYjvQVP/98D0DToflc2rKHB3YDnzY
0Gkn687pkPOHiSU2Cqh/31JdhUROh5drArzPVrAd2PIDwr9tBuHzsbYxBSRx
OshO7G+RRuL/u38KzA9F489F4xe7v5YC8YuOfZyFzDeG8iNUHkmD+Kpa52cT
wwcAB3d97Q==
      "]]}, 
    {RGBColor[0.6, 0.24, 0.4428931686004542], PointBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAH4dVEiiuFECnln4FHQ4TwKom1n8Y
rxRAE1yKf4QQE8DPGVSy6bEUQM5+fK+9FxPAU/EkZJu2FEACn4Lo0CMTwFWO
hBUtvRRA31haOcw0E8Bsrpb8ncUUQAtT1rXDShPAaNEc8uzPFECvytXk0WUT
wBlvJl4Y3BRArmaEWhiGE8Dm5T0pHuoUQJ6dRYrAqxPApySTt/v5FEDPkmng
/NYTwFnQY/StCxVA7E5eOgoIFMCoOoVzMR8VQGd7MN0xPxTAE0VarII0FUDI
i/cWzHwUwC8xw0qeSxVAV4dgyUPBFMClU0CEgWQVQDHjzTMbDRXAJcRXRCp/
FUD0zHVx8mAVwABbitSWmxVAVNFdSJC9FcDoU6VRxLkVQH2c6xDuIxbAzZln
varZFUB3cOipR5UWwLhdic0=
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"Im \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(^\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"Re \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(^\\)]\\)\"", 
      TraditionalForm], None}},
  Method->{},
  PlotRange->{{0, 5.7}, {-5.8, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.649186870262651*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Tensor QNMs (figure 11)", "Subsection",
 CellChangeTimes->{{3.649185600400902*^9, 3.6491856326501007`*^9}, {
  3.649187053828418*^9, 3.6491870562114077`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qnms1Point1increaseB", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "2.997576147364305846146830483056570857211538930234405638183`25.", ",", 
        RowBox[{
        "-", "2.639354625931427582993576485410086462348014400507755600611`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.997625998327929503308695555899782739909287366248810732048`25.", ",", 
        RowBox[{
        "-", "2.639837009567787226139020903749535896534830975110097962893`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.997775139999523723564593778830968148976228794306978659012`25.", ",", 
        RowBox[{
        "-", "2.641285314877968972281229010823245751569632780945321193632`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.998022330033267112501131865232021436203511000942381723493`25.", ",", 
        RowBox[{
        "-", "2.643703011214696830008505272571789132802116349536873228409`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.99836547787853352885433714169305270746282525132116353641`25.", ",", 
        
        RowBox[{
        "-", "2.647095901806323150817898614088557543057593013797674506957`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.99880161522010930057803654356885811580233404009144136809`25.", ",", 
        
        RowBox[{
        "-", "2.651472164145585996898527710086851116042369130183152911612`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.999326850092465046491508562716122993697102759753582447161`25.", ",", 
        RowBox[{
        "-", "2.656842395453872924562787834680732944463574902690980045861`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.999936312489653610187758074780428582298101780122563591462`25.", ",", 
        RowBox[{
        "-", "2.663219681500926619559871959657821689944581049855360212181`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.000624076499053413990153289292206990277412552036242760565`25.", ",", 
        RowBox[{
        "-", "2.670619674431193578105794350512566686217339416478511995478`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.001383075690931010783110819848585274876852395814078213066`25.", ",", 
        RowBox[{
        "-", "2.67906069386742293056022026682578237555417781478252174718`25."}\
]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.002204989213350450637195153693873755985062800030379760953`25.", ",", 
        RowBox[{
        "-", "2.688563841393841468097990626286199162081996082163695038513`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.003080117011311644893874393400572169579742166365593652149`25.", ",", 
        RowBox[{
        "-", "2.699153136253471149498286720700863973077038269428589015811`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.003997220369508445790474680546740875040783912857915234825`25.", ",", 
        RowBox[{
        "-", "2.710855671686285833503460545434070287565624262467508099106`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.004943342716265912912408310045966892449373020201153922623`25.", ",", 
        RowBox[{
        "-", "2.723701789968905757998577753812318328267656673347167130491`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.005903593625943647803830178410744208899471719500289863026`25.", ",", 
        RowBox[{
        "-", "2.73772528915191880882378552005534162720898630443262747028`25."}\
]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.0068608933518246979417813586831773305175872925856418008`25.", ",", 
        RowBox[{
        "-", "2.752963645937917228692756208040828321850603715779580426119`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.007795679657260760483759305953538439763931405000546332717`25.", ",", 
        RowBox[{
        "-", "2.76945827780148575497816280047739460490616952161900932419`25."}\
]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.008685553526262821396386033893605197777295052768978699284`25.", ",", 
        RowBox[{
        "-", "2.787254829900641848978147967664570220612362540260288364011`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.009504864044141787830674640659115981004224693173866700237`25.", ",", 
        RowBox[{
        "-", "2.806403491137086411442713813338201320479257549551244915769`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.010224224689218544981095196016802807322924641217736542646`25.", ",", 
        RowBox[{
        "-", "2.826959365861675809209173921928007976200408464425304226541`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.010809932544150966942314653254993588912142283268618567202`25.", ",", 
        RowBox[{
        "-", "2.848982864100766855210784558020342572788822611853019089711`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.011223277754269550466512190764711951662701650161521207872`25.", ",", 
        RowBox[{
        "-", "2.872540144226149605517651048289657309549660096469491129756`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.01141972980210632679333587342189061032636554744342583946`25.", ",", 
        
        RowBox[{
        "-", "2.89770360556631437434298189625987458155855625938391397993`25."}\
]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.011347955860792049447809077739919064555500676251518559013`25.", ",", 
        RowBox[{
        "-", "2.924552421685086868902777204697071503928223577362912762092`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.010948644516977581325731677088090382002038042194509385321`25.", ",", 
        RowBox[{
        "-", "2.953173122051858338901830894775810964802327576917326803143`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.010153089701320330729072078252571957299354870690683599256`25.", ",", 
        RowBox[{
        "-", "2.98366022048521306167974258422135379961213107365283668069`25."}\
]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.008881474749203103750361391172722232382128299219193033699`25.", ",", 
        RowBox[{
        "-", "3.016116884281558577375122088608495971117626929142449346912`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.007040788036326852312590474062417747365540341364051216478`25.", ",", 
        RowBox[{
        "-", "3.050655624727564787411499896837941236751476418971785496867`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.004522271096655243487613704332460073939427912347352899238`25.", ",", 
        RowBox[{
        "-", "3.087398997804736816190515884837402779031598889998158327228`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.001198292487390267372643817575141472348265665790105300185`25.", ",", 
        RowBox[{
        "-", "3.126480267669645768453885139374485140911444568730519667082`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.99691848795821375970420663053670604266061221646016277163`25.", ",", 
        
        RowBox[{
        "-", "3.168043965329680613525587115549553507291890366874461359323`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.9915049809866613624515505763335591563278656283476237537`25.", ",", 
        RowBox[{
        "-", "3.212246247508324962736426479690642175424985287774060466559`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.984746444199904829314474618714407144588260795653094214268`25.", ",", 
        RowBox[{
        "-", "3.259254911049425279562759356158094824183869387281139573207`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.976390682306825412604099232693674405178108178291788764149`25.", ",", 
        RowBox[{
        "-", "3.309248737951667082604635258327173353392015313415187007601`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.966135380642525029213497950332649597270480990432019785028`25.", ",", 
        RowBox[{
        "-", "3.362415862958280155688394159911642435717659013711851194479`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.953616546434827050861946868879667221322189368469113746229`25.", ",", 
        RowBox[{
        "-", "3.418950436727422204915260079555201134848063376710055372276`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.938394162693957053264197241906173690710124048392402578246`25.", ",", 
        RowBox[{
        "-", "3.479046634852292651299311100362621709354789742594254773627`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.919934572278966666455483682130459814302731583414861759865`25.", ",", 
        RowBox[{
        "-", "3.542888439006818118814546925859166947339258377126366871169`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.89758933802631271017707222087537292836395686781556811272`25.", ",", 
        
        RowBox[{
        "-", "3.610632816174634637904551033915303854711966272296709888764`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.870571008411001998560927003431690273873829396273347969353`25.", ",", 
        RowBox[{
        "-", "3.682382646014448163760318962112742148394358823392938236694`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.837927759248972885647972018313717137587757716833293998324`25.", ",", 
        RowBox[{
        "-", "3.758144203264973859447413926684182305331402088959522005029`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.798522221344299132332544192727521269927360681713861241`25.", ",", 
        RowBox[{
        "-", "3.837762216270546329812655777010622358056563251838271059296`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.751026080077834515939294898096538346156347985399189161632`25.", ",", 
        RowBox[{
        "-", "3.920824765181612149591106659134411343218502799076764673661`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.693952486533333668596882751988260225276649344934633354177`25.", ",", 
        RowBox[{
        "-", "4.00653354560949982069553144274938487879964578475456880822`25."}\
]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.625761512891980769630389222700736491666478720916769489106`25.", ",", 
        RowBox[{
        "-", "4.093548480920157852761825349995078722840131422040343392396`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.545080592855435308027218674395491172597862658305838613131`25.", ",", 
        RowBox[{
        "-", "4.179847648791525256822256406789997247727043074592007774802`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.451057801822226184163638525468518581980951136297974368414`25.", ",", 
        RowBox[{
        "-", "4.262693279379676955868372428551505224474257946226257826285`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.343781462392361620096065870014258866418998400543441927234`25.", ",", 
        RowBox[{
        "-", "4.338827279775981610088540134468629159015150142784068639458`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.224576159282281029141507869566348709821749428010686618961`25.", ",", 
        RowBox[{
        "-", "4.40495681140707062598335701297390696588168612996930941562`25."}\
]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.095950490897247702495061962307493123177124154455914630588`25.", ",", 
        RowBox[{
        "-", "4.458398858303916463585581434897830216281923598584919019511`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1.961148933492502406134860577716752009421044422882917288993`25.", ",", 
        RowBox[{
        "-", "4.497581853428348632232403266553762440582659179027814932404`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1.823526450769550904626007835412453270755884018224055921636`25.", ",", 
        RowBox[{
        "-", "4.522171361313329779578444955926712629323821097575390643154`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1.686040935595290988907248500967059913366843462090302082896`25.", ",", 
        RowBox[{
        "-", "4.532845897247266874642372203339578216912003933609434646565`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1.551003717537785877571219699492266107949477755006288079092`25.", ",", 
        RowBox[{
        "-", "4.53092377493556781271848872084075687113742470730096181156`25."}\
]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1.420050477747736312104223798983599236713667014437427296254`25.", ",", 
        RowBox[{
        "-", "4.51802023112967821781892814069107393042907046740363745367`25."}\
]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1.294229883471895903038096862562010374476072304393739557852`25.", ",", 
        RowBox[{
        "-", "4.495808525570359491936546936762301938954426425134558582695`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1.174127599984635831228085696826082000901508662719979647557`25.", ",", 
        RowBox[{
        "-", "4.465882182845089397039511442856005827945212035217569884059`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1.059982960757084639440881331503734602330172523247222834865`25.", ",", 
        RowBox[{
        "-", "4.429688894124461267050651211670768487424035556773019633985`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.951783612931980664830093609585399717581267449215878940725`25.", ",", 
        RowBox[{
        "-", "4.388507643820532613917815107725342795591755749335833349794`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.849336634721705914516462399220083915892583189238756722379`25.", ",", 
        RowBox[{
        "-", "4.34344934387990674793782463076153876464119914356416347873`25."}\
]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.752319562141172030384995879253598109173730585066935616507`25.", ",", 
        RowBox[{
        "-", "4.295469455922314560716277765609193949612589188569914716406`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.660315037279138161116343776160106500429092322042679817196`25.", ",", 
        RowBox[{
        "-", "4.245386490085353704526073048746527969925031580361559194344`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.57283201619169925502069046229875002445645410272537598922`25.", ",", 
        
        RowBox[{
        "-", "4.193903882973174732792823154071916101627469483562788901242`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.489314793440404958570032243782313600005088432355682832404`25.", ",", 
        RowBox[{
        "-", "4.141635110686242549938388149415856742199789813643783757945`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.409139010887981503764590961723099900360013085474891087495`25.", ",", 
        RowBox[{
        "-", "4.089134381719141244141025986166178484387320139842680160363`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.331590330720342824531851833553797907780183858183824636492`25.", ",", 
        RowBox[{
        "-", "4.036939547662863020427222026076402721064795781561271792319`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.255814011058469697930922779638372269689986882986456396347`25.", ",", 
        RowBox[{
        "-", "3.985644500103542228671901243043420287940830505565671297373`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.180703663816074255427567307825338421498766875305015437387`25.", ",", 
        RowBox[{
        "-", "3.936052481156916438511875897076413027542393665738934941548`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.104626809414052032008927232991464448969585253070604240127`25.", ",", 
        RowBox[{
        "-", "3.889609515691971470136125084807140603826844190134172572974`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.024466116769057282588187190202417738976394839614906812917`25.", ",", 
        RowBox[{
        "-", "3.850516597056232422832329840686591854018828758716532393792`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0.024466061099351893037345658925042625537411912855458106056`25.", ",", 
        RowBox[{
        "-", "3.850516608588092303061230123082234486687800686364581105563`25.\
"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.010427937888187817578299343554111020647713427385770115068`25.", ",", 
        RowBox[{
        "-", "2.83384416026923005935950697323361892160369825574457745339`25."}\
]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qnms2Point1increaseB", " ", "=", "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "4.969679322892878695047375952005748891924919259921403716962`25.", ",", 
       
       RowBox[{
       "-", "4.57723610426806606819954124450912404389186149465241532349`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.969725461911673374209332452041319157777004225417248181593`25.", ",", 
       
       RowBox[{
       "-", "4.578026674774896882507888750177191984452675087494527104148`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.969863008323609320159073363631728508230390096724630780822`25.", ",", 
       
       RowBox[{
       "-", "4.580400026307437799252610848831573853281964711956259318346`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.970089368500131777113448387394438660624567720057423636429`25.", ",", 
       
       RowBox[{
       "-", "4.584361132198136693157056634201813222642002959262251096702`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.970400178751474072743896473596393488290598646351379422583`25.", ",", 
       
       RowBox[{
       "-", "4.589918279670006476331634384829717797075103763461266823684`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.970789232249881141027839275607464065878945594018131069589`25.", ",", 
       
       RowBox[{
       "-", "4.597083146676052374805271655901557069439519686382184528706`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.971248411607126607581585269912851529663362301715387364644`25.", ",", 
       
       RowBox[{
       "-", "4.605870790186678229319208717449016518968607775959804420503`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.971767540850852620334684253919244975972796159362736969652`25.", ",", 
       
       RowBox[{
       "-", "4.616299746662285060021050448617955837840662266719709218703`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.972334303595824879385184288490236048988317641927528939904`25.", ",", 
       
       RowBox[{
       "-", "4.628392113526896779075758284478926377963122370083676285556`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.972934004493154275900998669098839511693477605344049611555`25.", ",", 
       
       RowBox[{
       "-", "4.642173628356667471000220402620811709085063515864639788894`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.973549390734241565242675844727092596379246203464813096137`25.", ",", 
       
       RowBox[{
       "-", "4.657673693791160293316212087105241029686511620342914104636`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.97416033264757551151036114028899189266764759992934571887`25.", ",", 
       RowBox[{
       "-", "4.674925575356913480188050591604152702155963012474080965446`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.974743648389255591589876145165018574311683629219926562019`25.", ",", 
       
       RowBox[{
       "-", "4.693966534180122422615017234939125630748258256077371154969`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.975272549557148477018015983856075550652713393762758326076`25.", ",", 
       
       RowBox[{
       "-", "4.714837834305065254209402286004039407273129607312845700494`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.975716446543636084148406742172350396057025935384018670357`25.", ",", 
       
       RowBox[{
       "-", "4.737584936483522142479407577579816082692688541065152386185`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.97604022025771364103989379975869371938246619638123807167`25.", ",", 
       RowBox[{
       "-", "4.762257671855313303758946680803756030084381750481862952936`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.976203811169338410790990115046911045802205816643521188474`25.", ",", 
       
       RowBox[{
       "-", "4.788910307901709082520148399635372819830053920001423789399`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.976161441447774816001354364262753114882763359790066680576`25.", ",", 
       
       RowBox[{
       "-", "4.817601677694938199260335322791799967786743503179562790116`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.97586092450346743381249757915596347578017252628794781995`25.", ",", 
       RowBox[{
       "-", "4.848395261996753484819546919091193202981168809198481684345`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.975242408616555283267107154711413256397443807847032443256`25.", ",", 
       
       RowBox[{
       "-", "4.88135937525168912764148365991656741491675476470395537316`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.974237839498434646079226243936036565844676017804363145793`25.", ",", 
       
       RowBox[{
       "-", "4.916566794964197561235397347282588813825970935794423496291`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.97276894943076437026454075161556358072845541110914502729`25.", ",", 
       RowBox[{
       "-", "4.954095139118273777069976996402920471115952922580610897277`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.97074607128551647646966915663493837548452269708064335623`25.", ",", 
       RowBox[{
       "-", "4.994026399021460311134453547220011622429283714029418767204`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.968066597088497744919977277400460485422326349478164283918`25.", ",", 
       
       RowBox[{
       "-", "5.036446507802589378012387436258668622460517435472379594156`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.964611782444981573205203289075069380614933881064425688132`25.", ",", 
       
       RowBox[{
       "-", "5.081445054803779389207858759379032584700353162505339374045`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.960245032211474715318704667656905193081397344078040652848`25.", ",", 
       
       RowBox[{
       "-", "5.129113781156483522377039670966451253026252642786140615156`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.954808398486331439216563028733851633742582758012887720534`25.", ",", 
       
       RowBox[{
       "-", "5.179545408090411154180176012369978561309089502152581825768`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.948118585992876343166569926928720192105105110415982426459`25.", ",", 
       
       RowBox[{
       "-", "5.232831420140277744281126655617862742993603701118649531764`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.939962848860726956823962452422690512542882336994527957763`25.", ",", 
       
       RowBox[{
       "-", "5.289058086310549355669731172808922064428689919888293426454`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.930093370071762878279162313772820632126939502110749762`25.", ",", 
       RowBox[{
       "-", "5.348302702498775713629701719477307621155472764936883653125`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.918221087560281103379140838798938389793179622200757721997`25.", ",", 
       
       RowBox[{
       "-", "5.410624989885272716642220573551508517307892720373613671086`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.904008745113269191507583494675462538065335386979193389234`25.", ",", 
       
       RowBox[{
       "-", "5.476057358880334927842868736328443757059508497181218452362`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.887064129833318146405567179721295270882983877210497922781`25.", ",", 
       
       RowBox[{
       "-", "5.544587897816924405433289258773758786066892183195032816456`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.866933859113359315844874431234296592053368711243986889734`25.", ",", 
       
       RowBox[{
       "-", "5.616137737206958408095070595583540190983642025605375625212`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.843100603674229323522680215981380172181787433112551421041`25.", ",", 
       
       RowBox[{
       "-", "5.690527253048311241285540548216019451828126936004854762571`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.814993966017322908716830146938171290146156961271870559846`25.", ",", 
       
       RowBox[{
       "-", "5.767426451764522249751120578576810945781503197827785899738`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.78201920626127938553371188156472058501376942971961686171`25.", ",", 
       RowBox[{
       "-", "5.846294157088017651806808062317692383499934716401639397366`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.743626862565809067468127449227336961300867466363385676656`25.", ",", 
       
       RowBox[{
       "-", "5.926298978202298128134567635829815146005035111231369774914`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.699447794698164544051499395371247097313607720609288981155`25.", ",", 
       
       RowBox[{
       "-", "6.006256644067359361564732773923115702275356361155374780307`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.649504115663091291408923159676667430842919998696930399147`25.", ",", 
       
       RowBox[{
       "-", "6.084616242319914503999709243459672578126761211750573612891`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.59447836929222082772649191410081191283215274328222605761`25.", ",", 
       RowBox[{
       "-", "6.159585006890022201121601038669208624365449136661981993002`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.535936392600010267422214275575102603554796187788405918351`25.", ",", 
       
       RowBox[{
       "-", "6.229438160508725221874394024847899546512350005519274578766`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.476370086605068501397511750885061733697687846367339469837`25.", ",", 
       
       RowBox[{
       "-", "6.292973976822434651972708749506177760719809808576256750236`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.418974947501675445891726168607278949417071447497552499699`25.", ",", 
       
       RowBox[{
       "-", "6.349984381906481237106776068275725343761860445132561590734`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.367216343998243414438186358383919337192984702072095810783`25.", ",", 
       
       RowBox[{
       "-", "6.401576166635505409032360929368500587141233822297904957923`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.324297441276915633117902587223872869581104695945102235049`25.", ",", 
       
       RowBox[{
       "-", "6.450292468843795535254937302684189777444280118881163662081`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.292586353290112015033727512285183967768498692876120913893`25.", ",", 
       
       RowBox[{
       "-", "6.500038405070639651439535542749632645595892640308691956002`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.273047737089538796754665637534015835812673288916778569686`25.", ",", 
       
       RowBox[{
       "-", "6.555775610460930827216530929775071605317205974652665875587`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.264805266897200028504951024232925553052168826899118262741`25.", ",", 
       
       RowBox[{
       "-", "6.622938451620067639318975932503355346334206969665432498447`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.265010352022793610642632363170420374039975718066950976151`25.", ",", 
       
       RowBox[{
       "-", "6.706665213483073137589958042774632558908089277375567456348`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.269071073512101949872638434560542708137435567221918684406`25.", ",", 
       
       RowBox[{
       "-", "6.811060665656549342790814335645886995561408928068600265603`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.271091986669632624374549148718737458448467179611141504081`25.", ",", 
       
       RowBox[{
       "-", "6.938597852033015661452328371517092954254641636312736390817`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.264517935829022014188956784107695895097748399449433703782`25.", ",", 
       
       RowBox[{
       "-", "7.089556857935691263037627321362549839863460928085976504256`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.243335357893786179539108449674607415438573351589882679801`25.", ",", 
       
       RowBox[{
       "-", "7.261551488935756702290979675713979728025591930161492970303`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.203878535712556787489860759462983494301822454141213439832`25.", ",", 
       
       RowBox[{
       "-", "7.449936560432552769270283506392069953234160122240578131006`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.146404903189929591623863319990326136794138154499143510674`25.", ",", 
       
       RowBox[{
       "-", "7.649670640324487820926716842003945871597384152111093626625`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.07474027645350123731846079416041347847463453737717979641`25.", ",", 
       RowBox[{
       "-", "7.857522864469184996177695189535729603513599608961350970192`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.995105954056170257299080834457298648587738865535866080673`25.", ",", 
       
       RowBox[{
       "-", "8.072305933289893995054151827379820134890784204851822625474`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.915316213216395241130069581411618074162247743129940882804`25.", ",", 
       
       RowBox[{
       "-", "8.292775210665344196242773510445890479210115301839225693324`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.842802226684217288033799424447440694982245877829623637977`25.", ",", 
       
       RowBox[{
       "-", "8.514076840629250919873624185936309352627215272166520676144`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.779651278798676775869014009104162044969223194012241118922`25.", ",", 
       
       RowBox[{
       "-", "8.727275832832171761351393121125225951004297299777220580608`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.720455896680956148328054593566464726150984619540409040979`25.", ",", 
       
       RowBox[{
       "-", "8.925367343211795525214743726104453085371999784696989254856`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.657693994574997587747639400201261984113213201671340324341`25.", ",", 
       
       RowBox[{
       "-", "9.1072630276474648024460720180006976479546593903878574768`25."}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.586140099861180505716225459324361960470595502715101202818`25.", ",", 
       
       RowBox[{
       "-", "9.27519750468029077273653497663870035360319801189735609199`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.50286060792400018622637689013615361116800923652428673631`25.", ",", 
       RowBox[{
       "-", "9.431622329661489163899492744114467050027714885647440775161`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.405992462304897619954809149008472198424180016739745564482`25.", ",", 
       
       RowBox[{
       "-", "9.577981859002459509493701269106218986641837307061626889264`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.293851430917243439586571939453502758177253162558654012637`25.", ",", 
       
       RowBox[{
       "-", "9.714299409717782378487235819780567677649706390875950090478`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.164327788197207459462225383356731593968816049088720504833`25.", ",", 
       
       RowBox[{
       "-", "9.838389737045071626940197454862661761550074182381919053812`25."}\
]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.014659303777297322703055468817366196192476197978655111902`25.", ",", 
       
       RowBox[{
       "-", "9.94323577120470641826650665621026200961719785469882060933`25."}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.845390512462452700753676069972818814803774037555504043701`25.", ",", 
       
       RowBox[{
       "-", "10.003244768802249472216441176331177873163920399916697946669`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.845388848892388475233659659367830231616666784476003383287`25.", ",", 
       
       RowBox[{
       "-", "10.003244441693766347867367648275590596072778724620161056651`25.\
"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.845388938871484388679935897169565625421527449560414318665`25.", ",", 
       
       RowBox[{
       "-", "10.003244441693766347867367648275590596072778724620161056651`25.\
"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.648138327926498*^9, 3.6481383293016987`*^9}, {
  3.649187210410894*^9, 3.6491872157453747`*^9}, {3.649187352712516*^9, 
  3.649187357952952*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"qnms1Point1increaseB", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "51"}], "]"}], "]"}], ",", 
     RowBox[{"qnms2Point1increaseB", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "51"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re \!\(\*OverscriptBox[\(\[Omega]\), \(^\)]\)\>\"", ",", 
      "\"\<Im \!\(\*OverscriptBox[\(\[Omega]\), \(^\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "5.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "11"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.593207963847218*^9, 3.59320798001342*^9}, {
   3.5932082984909763`*^9, 3.5932084705359173`*^9}, 3.5932120892643223`*^9, {
   3.5932130890738153`*^9, 3.593213090604292*^9}, {3.593213973419195*^9, 
   3.593214087711438*^9}, {3.5932160404244127`*^9, 3.593216058598555*^9}, {
   3.5932164460079603`*^9, 3.5932164670494833`*^9}, {3.593216515045574*^9, 
   3.593216534924906*^9}, {3.5932166762221107`*^9, 3.5932167196794043`*^9}, {
   3.5932167586609287`*^9, 3.5932168249892406`*^9}, {3.593216955692781*^9, 
   3.593217058055175*^9}, {3.594064869380926*^9, 3.594064907108334*^9}, {
   3.594064958415497*^9, 3.594064983503538*^9}, {3.5940650238669977`*^9, 
   3.5940650675778637`*^9}, {3.602675299610588*^9, 3.602675356469686*^9}, 
   3.602675999032914*^9, 3.602676039672359*^9, {3.602676085380744*^9, 
   3.602676151227415*^9}, {3.602676255880877*^9, 3.602676258426074*^9}, {
   3.60267629274288*^9, 3.602676326118293*^9}, {3.602763563533741*^9, 
   3.602763571893712*^9}, {3.602763648923464*^9, 3.602763723001917*^9}, 
   3.625159234645199*^9, {3.625159285180047*^9, 3.625159437717244*^9}, {
   3.625162280761917*^9, 3.625162287824448*^9}, {3.6251667915256157`*^9, 
   3.625166798540925*^9}, {3.62517625467293*^9, 3.625176280671523*^9}, {
   3.625195918688272*^9, 3.625195980014526*^9}, {3.625196085329612*^9, 
   3.6251961266315823`*^9}, {3.625210200757884*^9, 3.625210220651617*^9}, {
   3.6252102693212137`*^9, 3.625210292103169*^9}, {3.6252103541361713`*^9, 
   3.6252103859999228`*^9}, {3.625210434900004*^9, 3.6252104377120953`*^9}, {
   3.648138655182383*^9, 3.648138704775082*^9}, {3.648138782306027*^9, 
   3.64813881138282*^9}, {3.648138967865686*^9, 3.6481389710146427`*^9}, 
   3.649187224059984*^9, {3.6491873633304243`*^9, 3.649187365912951*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJwBQQO+/CFib1JlAgAAADMAAAACAAAAT5gBNAn7B0DWX0f1ZR0FwJep41Yj
+wdApum23WIeBcBseliIcfsHQJBy9jFaIQXAZF2hIfP7B0DfB6zDTSYFwLmM
Jwqn/AdA/hG9nUAtBcCvf4Szi/0HQLwTugk3NgXAb0tZE5/+B0AzzviVNkEF
wKTOAZze/wdAUOHQHkZOBcCmOiEyRwEIQJ/jDdltXQXAL+JGIdUCCED2RoFf
t24FwJl5pAyEBAhAG/Vfwi2CBcDIpk7eTgYIQP/VeJndlwXAdhjWsS8ICEC4
jDAZ1a8FwO5kOrwfCghA7sj/KSTKBcAda+wuFwwIQJK3MoTc5gXAGYqEFQ0O
CEDPCtPNEQYGwJpsaS73DwhA1VnWvdknBsBgvkK7yREIQJVUoEJMTAbAtsdB
SXcTCEAZg26sg3MGwFJWNXDwFAhAcPk735ydBsAl/pWEIxYIQOtqIYe3ygbA
okTXOvwWCED/L79T9voGwM87MDpjFwhA0kRbOn8uB8BwY9qYPRcIQLOZdL17
ZQfAbBYxPmwWCECRHNU6GaAHwKPDoSTLFAhAkeHqP4neB8BitFxzMBIIQMA4
l+MBIQjALtWSZmsOCEC4gdwivmcIwNK18/hCCQhAODLqPv6yCMDmWhhAdAII
QPnXKRYIAwnAZXd0ZrD5B0CRDDtvJ1gJwD9F2Sma7gdAz/kdKa6yCcDshmW+
wuAHQAFHIj30EgrA+gMF66XPB0BKp/5mV3kKwPzxui+lugdA0qi3STrmCsB5
5T62AaEHQBMdw68CWgvACTl8zNSBB0B6mO9mFtULwOsuM6gGXAdAREnX5NVX
DMCMfaBRQy4HQO2sOnWT4gzAmcTP7u32BkCF618IhXUNwEYUE3gTtAZAe2Z1
6K0QDsCfbE6eX2MGQN2mRa28sw7A3gQj9hkCBkBMat5f2V0PwL8bFfY2jQVA
AOHSurAGEMB5u4dAjwEFQPuRSCzLXxDAsvy/NlNcBEDTSWf7KbgQwPZ0WzHE
mwNAQkKPd/8MEcDqkc9+EMACQJ2F1on1WhHAJaHcle7LAUCrJJX/rJ4RwLaC
47CBxABAmcGjgmbVEcAf+D603WD/PzY77hiG/RHAvFlo3g==
      "]]}, 
    {RGBColor[0.6, 0.24, 0.4428931686004542], PointBox[CompressedData["
1:eJwV0GtQlGUUB/C1D5Jg5fucl3cvRHJZEYOM0XGDSeyEubgMpW1htUuA60KB
pg6kKxA2iUCSuJBgLct1AMPEAScmkdr22GIIQmCaUAzDRRBDZSPKCTXq6cOZ
M78v//mf42/ao09+RCaTreXz/z7X3ls5Nwq4x/7cA2kLI8MS9df/cl86+FHE
Te7slPMdgWOASsNu0+t6RlL1hz6J3D1JTpdpG6MqsbqshXvFA9sRiGd0R2f9
VBoHrBhudqXuYLS4tHj2GPeb/fvMqbsYrQOHh/wGd/dYtNzCyDhRWH6aO/Lk
eHhmLqPioa6+zROAnmUt98pKGAXfb/Sf5lbIMzX7ahmV+UXrCicB40oaWpZ/
xShoo3tN4E3An3SuVdU/MNIHTgye4f44YFHGwhCjR2O3agKmAMNHwyy6Od73
rRTJwp03v1tbtBTI0dfzdy234pRVNbgSqO5I2vAJbtnOy4kRm4DWOpdJm7kf
vvdi+wUzUGvb03808PyD0+ksNx/os+am8ireZ9n4jg+KvwSKzvL/xJf3TVW7
ty70A60ugSgvfr+9dtfj4/NA5u32X2JHAFUbv31ev0Kke87bYa4hwL0an7iU
10Squb8pM2YAsO2p1e9oDotU0flXzPkrgJ2lifTrOZGuaTfYRroB33D7xO+c
ESn2hX+q8r4HzDX3Diys9CbRkZWc1gZ4Pf7s/lNmb6rUSkFRTfyfv9lGs+q9
6fb6GUtrJaBXQ1Fp9pQ3zRiWFhqOAoY1h2Q0PiPRXmf6IYcFsLSwou/OfomW
A7niEgGNxtzjSpdEL9+N6CyKAhz7YnvkoCAnx+yx+i4/wMY/c9zlJjldPPHw
1cx5hle6gtoKWuV0cu6u5/oehqftWvW7ixXktL5tl9sY/jw5WdewTUHpwUt+
/y6JYagyH9PqFKTuzz7Uo2aYZ9xyfXZaQd94Ga29UwKG+nUkLApVUnvGxQ6P
MwKe/Vz3iilFSQO+LVaPAwL+uM5wSWNX0uTAWI0YK+Cw9rEDyl4lhR/tvmAP
EdAt6QVPmYpynn3/qk0uYHLSUKRvhIrWFNQ/ueoJAUMOXzt+I0dFMcFNIwnc
l/NavWququhWgJhQAAJmvXSrOX+DD/0HdFJ2Dg==
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"Im \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(^\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"Re \\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(^\\)]\\)\"", 
      TraditionalForm], None}},
  ImageSize->{306.103125, Automatic},
  Method->{},
  PlotRange->{{0, 5.5}, {-11, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.648138658006177*^9, 3.648138705312954*^9}, {
   3.6481387914469423`*^9, 3.6481388116769753`*^9}, 3.648138971337345*^9, 
   3.649187225416422*^9, 3.64918736872156*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{989, 571},
WindowMargins->{{Automatic, 39}, {Automatic, 22}},
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 132, 1, 183, "Title"],
Cell[714, 25, 453, 6, 156, "Text"],
Cell[1170, 33, 1458, 24, 227, "Text"],
Cell[CellGroupData[{
Cell[2653, 61, 170, 2, 80, "Section"],
Cell[2826, 65, 956, 17, 137, "Text"],
Cell[3785, 84, 3359, 84, 182, "Input"],
Cell[7147, 170, 3304, 87, 151, "Input"],
Cell[10454, 259, 3308, 87, 151, "Input"],
Cell[13765, 348, 2515, 65, 176, "Input"],
Cell[16283, 415, 1989, 52, 80, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[18309, 472, 97, 1, 62, "Section"],
Cell[18409, 475, 1343, 44, 147, "Text"],
Cell[19755, 521, 6438, 172, 292, "Input"],
Cell[26196, 695, 9028, 240, 357, "Input"],
Cell[35227, 937, 9988, 253, 420, "Input"],
Cell[45218, 1192, 3355, 89, 287, "Input"],
Cell[48576, 1283, 6000, 157, 292, "Input"],
Cell[54579, 1442, 5274, 142, 235, "Input"],
Cell[59856, 1586, 168, 2, 46, "Text"],
Cell[60027, 1590, 5386, 150, 261, "Input"],
Cell[65416, 1742, 7855, 203, 362, "Input"],
Cell[73274, 1947, 8135, 209, 362, "Input"],
Cell[81412, 2158, 3222, 87, 287, "Input"],
Cell[84637, 2247, 5873, 157, 326, "Input"],
Cell[90513, 2406, 4749, 128, 263, "Input"],
Cell[95265, 2536, 713, 16, 108, "Text"],
Cell[95981, 2554, 396, 12, 43, "Input"],
Cell[96380, 2568, 103, 1, 46, "Text"],
Cell[96486, 2571, 23781, 615, 907, "Input"],
Cell[120270, 3188, 24545, 639, 878, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[144852, 3832, 104, 1, 62, "Section"],
Cell[144959, 3835, 306, 6, 61, "Text"],
Cell[CellGroupData[{
Cell[145290, 3845, 160, 2, 54, "Subsection"],
Cell[CellGroupData[{
Cell[145475, 3851, 11377, 322, 2268, "Input"],
Cell[156855, 4175, 1523, 35, 396, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[158427, 4216, 164, 2, 43, "Subsection"],
Cell[158594, 4220, 34013, 945, 7657, "Input"],
Cell[CellGroupData[{
Cell[192632, 5169, 2853, 53, 195, "Input"],
Cell[195488, 5224, 3223, 62, 338, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/ruleHk14 <==
ruleH = {cphiH[1] -> -((kk^2*(-2 + q^2)^2 + w*(2*Sqrt[-(-2 + q^2)^2] - 4*w + 
            q^2*(2*Sqrt[-(-2 + q^2)^2] + 5*w)))*cphiH[0])/
       (4*(-2 + q^2)*(4 - 4*q^2 + q^4 - Sqrt[-(-2 + q^2)^2]*w)), 
     cphiH[2] -> ((kk^4*(-2 + q^2)^4 - 2*kk^2*(-2 + q^2)^2*
          (-36*q^4 + 8*q^6 + 4*(-4 + Sqrt[-(-2 + q^2)^2]*w + w^2) - 
           q^2*(-48 + 8*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
         w*(-4*q^8*(4*Sqrt[-(-2 + q^2)^2] + 23*w) + 
           4*q^6*(4*Sqrt[-(-2 + q^2)^2] + 103*w) + 
           4*(16*Sqrt[-(-2 + q^2)^2] - 8*w + 7*Sqrt[-(-2 + q^2)^2]*w^2 + 
             4*w^3) - 4*q^2*(64*Sqrt[-(-2 + q^2)^2] - 52*w + 
             21*Sqrt[-(-2 + q^2)^2]*w^2 + 10*w^3) + 
           q^4*(144*Sqrt[-(-2 + q^2)^2] - 552*w + 80*Sqrt[-(-2 + q^2)^2]*
              w^2 + 25*w^3)))*cphiH[0])/(32*(-2 + q^2)^2*
        (4 - 4*q^2 + q^4 - Sqrt[-(-2 + q^2)^2]*w)*(8 - 8*q^2 + 2*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)), cphiH[3] -> 
      -((kk^6*(-2 + q^2)^6 - 3*kk^4*(-2 + q^2)^4*(-64 - 112*q^4 + 24*q^6 + 
            10*Sqrt[-(-2 + q^2)^2]*w + 4*w^2 - 
            q^2*(-160 + 14*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
          3*kk^2*(-2 + q^2)^2*(-1664*q^10 + 192*q^12 - 
            4*q^8*(-1424 + 76*Sqrt[-(-2 + q^2)^2]*w + 85*w^2) + 
            4*q^6*(-2432 + 360*Sqrt[-(-2 + q^2)^2]*w + 439*w^2) + 
            4*(256 - 96*Sqrt[-(-2 + q^2)^2]*w - 152*w^2 + 
              19*Sqrt[-(-2 + q^2)^2]*w^3 + 4*w^4) - 
            8*q^2*(512 - 160*Sqrt[-(-2 + q^2)^2]*w - 274*w^2 + 
              24*Sqrt[-(-2 + q^2)^2]*w^3 + 5*w^4) + 
            q^4*(8704 - 2208*Sqrt[-(-2 + q^2)^2]*w - 3096*w^2 + 
              140*Sqrt[-(-2 + q^2)^2]*w^3 + 25*w^4)) + 
          w*(192*q^14*(2*Sqrt[-(-2 + q^2)^2] + 19*w) - 
            192*q^12*(4*Sqrt[-(-2 + q^2)^2] + 155*w) - 
            4*q^10*(2592*Sqrt[-(-2 + q^2)^2] - 23016*w + 1290*Sqrt[
                -(-2 + q^2)^2]*w^2 + 865*w^3) + 
            4*q^8*(13152*Sqrt[-(-2 + q^2)^2] - 32424*w + 6396*Sqrt[
                -(-2 + q^2)^2]*w^2 + 4843*w^3) - 
            16*(-384*Sqrt[-(-2 + q^2)^2] - 96*w - 180*Sqrt[-(-2 + q^2)^2]*w^
                2 - 254*w^3 + 27*Sqrt[-(-2 + q^2)^2]*w^4 + 4*w^5) + 
            4*q^2*(-7680*Sqrt[-(-2 + q^2)^2] - 1152*w - 3288*Sqrt[
                -(-2 + q^2)^2]*w^2 - 4688*w^3 + 393*Sqrt[-(-2 + q^2)^2]*w^4 + 
              60*w^5) + q^6*(-98304*Sqrt[-(-2 + q^2)^2] + 73728*w - 
              42984*Sqrt[-(-2 + q^2)^2]*w^2 - 39640*w^3 + 1050*Sqrt[
                -(-2 + q^2)^2]*w^4 + 125*w^5) - 
            2*q^4*(-41472*Sqrt[-(-2 + q^2)^2] + 1920*w - 15384*Sqrt[
                -(-2 + q^2)^2]*w^2 - 18916*w^3 + 1065*Sqrt[-(-2 + q^2)^2]*w^
                4 + 150*w^5)))*cphiH[0])/(384*(-2 + q^2)^3*
        (4 - 4*q^2 + q^4 - Sqrt[-(-2 + q^2)^2]*w)*(8 - 8*q^2 + 2*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(12 - 12*q^2 + 3*q^4 - Sqrt[-(-2 + q^2)^2]*
          w)), cphiH[4] -> ((kk^8*(-2 + q^2)^8 - 4*kk^6*(-2 + q^2)^6*
          (-228*q^4 + 48*q^6 + 4*(-36 + 4*Sqrt[-(-2 + q^2)^2]*w + w^2) - 
           q^2*(-336 + 20*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
         6*kk^4*(-2 + q^2)^4*(-10528*q^10 + 1152*q^12 - 
           4*q^8*(-9688 + 288*Sqrt[-(-2 + q^2)^2]*w + 185*w^2) + 
           4*q^6*(-18304 + 1508*Sqrt[-(-2 + q^2)^2]*w + 999*w^2) + 
           4*(2432 - 640*Sqrt[-(-2 + q^2)^2]*w - 432*w^2 + 
             31*Sqrt[-(-2 + q^2)^2]*w^3 + 4*w^4) - 
           4*q^2*(10112 - 2064*Sqrt[-(-2 + q^2)^2]*w - 1468*w^2 + 
             75*Sqrt[-(-2 + q^2)^2]*w^3 + 10*w^4) + 
           q^4*(75008 - 10944*Sqrt[-(-2 + q^2)^2]*w - 7536*w^2 + 
             200*Sqrt[-(-2 + q^2)^2]*w^3 + 25*w^4)) - 4*kk^2*(-2 + q^2)^2*
          (-115200*q^16 + 9216*q^18 - 96*q^14*(-6384 + 
             192*Sqrt[-(-2 + q^2)^2]*w + 295*w^2) + 
           48*q^12*(-37680 + 3328*Sqrt[-(-2 + q^2)^2]*w + 5517*w^2) + 
           4*q^10*(813312 - 137664*Sqrt[-(-2 + q^2)^2]*w - 253380*w^2 + 
             4920*Sqrt[-(-2 + q^2)^2]*w^3 + 1915*w^4) - 
           8*q^8*(468864 - 121104*Sqrt[-(-2 + q^2)^2]*w - 256968*w^2 + 
             13998*Sqrt[-(-2 + q^2)^2]*w^3 + 5729*w^4) + 
           16*(-9216 + 4224*Sqrt[-(-2 + q^2)^2]*w + 9024*w^2 - 
             1884*Sqrt[-(-2 + q^2)^2]*w^3 - 836*w^4 + 45*Sqrt[-(-2 + q^2)^2]*
              w^5 + 4*w^6) - 4*q^2*(-184320 + 73728*Sqrt[-(-2 + q^2)^2]*w + 
             183360*w^2 - 32160*Sqrt[-(-2 + q^2)^2]*w^3 - 14912*w^4 + 
             645*Sqrt[-(-2 + q^2)^2]*w^5 + 60*w^6) + 
           4*q^4*(-433152 + 154368*Sqrt[-(-2 + q^2)^2]*w + 429504*w^2 - 
             59772*Sqrt[-(-2 + q^2)^2]*w^3 - 27596*w^4 + 
             825*Sqrt[-(-2 + q^2)^2]*w^5 + 75*w^6) - 
           q^6*(-2949120 + 961536*Sqrt[-(-2 + q^2)^2]*w + 2416512*w^2 - 
             236400*Sqrt[-(-2 + q^2)^2]*w^3 - 102976*w^4 + 
             1500*Sqrt[-(-2 + q^2)^2]*w^5 + 125*w^6)) + 
         w*(-3072*q^20*(6*Sqrt[-(-2 + q^2)^2] + 85*w) + 
           3072*q^18*(12*Sqrt[-(-2 + q^2)^2] + 1001*w) + 
           48*q^16*(24960*Sqrt[-(-2 + q^2)^2] - 310640*w + 
             9944*Sqrt[-(-2 + q^2)^2]*w^2 + 9355*w^3) - 
           96*q^14*(96576*Sqrt[-(-2 + q^2)^2] - 391336*w + 
             43592*Sqrt[-(-2 + q^2)^2]*w^2 + 44723*w^3) - 
           8*q^12*(-3909888*Sqrt[-(-2 + q^2)^2] + 6189888*w - 
             1826496*Sqrt[-(-2 + q^2)^2]*w^2 - 2123586*w^3 + 
             28720*Sqrt[-(-2 + q^2)^2]*w^4 + 8275*w^5) + 
           24*q^10*(-2457600*Sqrt[-(-2 + q^2)^2] + 1034368*w - 
             1082992*Sqrt[-(-2 + q^2)^2]*w^2 - 1514144*w^3 + 
             58552*Sqrt[-(-2 + q^2)^2]*w^4 + 18075*w^5) + 
           64*(18432*Sqrt[-(-2 + q^2)^2] + 13824*w + 7776*Sqrt[-(-2 + q^2)^2]*
              w^2 + 19584*w^3 - 3698*Sqrt[-(-2 + q^2)^2]*w^4 - 1331*w^5 + 
             58*Sqrt[-(-2 + q^2)^2]*w^6 + 4*w^7) - 
           64*q^2*(110592*Sqrt[-(-2 + q^2)^2] + 77568*w + 
             45408*Sqrt[-(-2 + q^2)^2]*w^2 + 119136*w^3 - 
             19536*Sqrt[-(-2 + q^2)^2]*w^4 - 7341*w^5 + 
             275*Sqrt[-(-2 + q^2)^2]*w^6 + 20*w^7) + 
           24*q^4*(872448*Sqrt[-(-2 + q^2)^2] + 576512*w + 
             340864*Sqrt[-(-2 + q^2)^2]*w^2 + 906848*w^3 - 
             123980*Sqrt[-(-2 + q^2)^2]*w^4 - 46986*w^5 + 
             1375*Sqrt[-(-2 + q^2)^2]*w^6 + 100*w^7) - 
           8*q^6*(5713920*Sqrt[-(-2 + q^2)^2] + 3171840*w + 
             2025216*Sqrt[-(-2 + q^2)^2]*w^2 + 4852224*w^3 - 
             512620*Sqrt[-(-2 + q^2)^2]*w^4 - 186736*w^5 + 
             3625*Sqrt[-(-2 + q^2)^2]*w^6 + 250*w^7) + 
           q^8*(66281472*Sqrt[-(-2 + q^2)^2] + 14555136*w + 
             25765248*Sqrt[-(-2 + q^2)^2]*w^2 + 46729344*w^3 - 
             3339552*Sqrt[-(-2 + q^2)^2]*w^4 - 1121232*w^5 + 
             10000*Sqrt[-(-2 + q^2)^2]*w^6 + 625*w^7)))*cphiH[0])/
       (6144*(-2 + q^2)^4*(4 - 4*q^2 + q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (8 - 8*q^2 + 2*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(12 - 12*q^2 + 3*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(16 - 16*q^2 + 4*q^4 - Sqrt[-(-2 + q^2)^2]*
          w)), cphiH[5] -> 
      -((kk^10*(-2 + q^2)^10 - 5*kk^8*(-2 + q^2)^8*(-256 - 384*q^4 + 80*q^6 + 
            22*Sqrt[-(-2 + q^2)^2]*w + 4*w^2 - 
            q^2*(-576 + 26*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
          2*kk^6*(-2 + q^2)^6*(-179808*q^10 + 19200*q^12 - 
            4*q^8*(-170664 + 3560*Sqrt[-(-2 + q^2)^2]*w + 1615*w^2) + 
            4*q^6*(-335232 + 19400*Sqrt[-(-2 + q^2)^2]*w + 8915*w^2) + 
            4*(48768 - 9520*Sqrt[-(-2 + q^2)^2]*w - 4240*w^2 + 
              215*Sqrt[-(-2 + q^2)^2]*w^3 + 20*w^4) - 
            8*q^2*(101184 - 15080*Sqrt[-(-2 + q^2)^2]*w - 7030*w^2 + 
              255*Sqrt[-(-2 + q^2)^2]*w^3 + 25*w^4) + 
            q^4*(1438464 - 149040*Sqrt[-(-2 + q^2)^2]*w - 69360*w^2 + 
              1300*Sqrt[-(-2 + q^2)^2]*w^3 + 125*w^4)) - 2*kk^4*(-2 + q^2)^4*
           (-6182400*q^16 + 460800*q^18 - 384*q^14*(-93872 + 
              1590*Sqrt[-(-2 + q^2)^2]*w + 1403*w^2) + 
            96*q^12*(-1248896 + 60890*Sqrt[-(-2 + q^2)^2]*w + 55247*w^2) + 
            4*q^10*(62883840 - 5789280*Sqrt[-(-2 + q^2)^2]*w - 5421624*w^2 + 
              62070*Sqrt[-(-2 + q^2)^2]*w^3 + 16925*w^4) - 
            20*q^8*(17424384 - 2471280*Sqrt[-(-2 + q^2)^2]*w - 2390400*w^2 + 
              74736*Sqrt[-(-2 + q^2)^2]*w^3 + 20899*w^4) + 
            16*(-860160 + 296640*Sqrt[-(-2 + q^2)^2]*w + 264192*w^2 - 
              31320*Sqrt[-(-2 + q^2)^2]*w^3 - 8650*w^4 + 315*Sqrt[
                -(-2 + q^2)^2]*w^5 + 20*w^6) - 5*q^6*(-64978944 + 
              12495360*Sqrt[-(-2 + q^2)^2]*w + 12379392*w^2 - 
              680760*Sqrt[-(-2 + q^2)^2]*w^3 - 195520*w^4 + 
              1950*Sqrt[-(-2 + q^2)^2]*w^5 + 125*w^6) - 
            4*q^2*(-19365888 + 5637120*Sqrt[-(-2 + q^2)^2]*w + 5341056*w^2 - 
              529560*Sqrt[-(-2 + q^2)^2]*w^3 - 152680*w^4 + 
              4485*Sqrt[-(-2 + q^2)^2]*w^5 + 300*w^6) + 
            2*q^4*(-100958208 + 24303360*Sqrt[-(-2 + q^2)^2]*w + 
              24029952*w^2 - 1874400*Sqrt[-(-2 + q^2)^2]*w^3 - 547820*w^4 + 
              11175*Sqrt[-(-2 + q^2)^2]*w^5 + 750*w^6)) + 
          kk^2*(-2 + q^2)^2*(-58982400*q^22 + 3686400*q^24 - 
            46080*q^20*(-8976 + 186*Sqrt[-(-2 + q^2)^2]*w + 359*w^2) + 
            6144*q^18*(-270960 + 17140*Sqrt[-(-2 + q^2)^2]*w + 35933*w^2) + 
            16*q^16*(264729600 - 34181760*Sqrt[-(-2 + q^2)^2]*w - 
              80130192*w^2 + 959400*Sqrt[-(-2 + q^2)^2]*w^3 + 537145*w^4) - 
            32*q^14*(222289920 - 48762240*Sqrt[-(-2 + q^2)^2]*w - 
              133306392*w^2 + 4724940*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2754035*w^4) - 8*q^12*(-1021870080 + 335639040*Sqrt[
                -(-2 + q^2)^2]*w + 1131851712*w^2 - 78103680*Sqrt[
                -(-2 + q^2)^2]*w^3 - 47751530*w^4 + 361700*Sqrt[
                -(-2 + q^2)^2]*w^5 + 73125*w^6) + 40*q^10*(-176947200 + 
              74440704*Sqrt[-(-2 + q^2)^2]*w + 325670784*w^2 - 
              35611200*Sqrt[-(-2 + q^2)^2]*w^3 - 22949728*w^4 + 
              474444*Sqrt[-(-2 + q^2)^2]*w^5 + 99585*w^6) + 
            320*(589824 - 307200*Sqrt[-(-2 + q^2)^2]*w - 849408*w^2 + 
              236256*Sqrt[-(-2 + q^2)^2]*w^3 + 148256*w^4 - 13466*Sqrt[
                -(-2 + q^2)^2]*w^5 - 2859*w^6 + 82*Sqrt[-(-2 + q^2)^2]*w^7 + 
              4*w^8) - 64*q^2*(17694720 - 8232960*Sqrt[-(-2 + q^2)^2]*w - 
              27287808*w^2 + 6780480*Sqrt[-(-2 + q^2)^2]*w^3 + 4473760*w^4 - 
              355320*Sqrt[-(-2 + q^2)^2]*w^5 - 78855*w^6 + 1945*Sqrt[
                -(-2 + q^2)^2]*w^7 + 100*w^8) - 16*q^6*(294912000 - 
              117534720*Sqrt[-(-2 + q^2)^2]*w - 618549504*w^2 + 
              115786560*Sqrt[-(-2 + q^2)^2]*w^3 + 80308480*w^4 - 
              4190230*Sqrt[-(-2 + q^2)^2]*w^5 - 944790*w^6 + 
              12250*Sqrt[-(-2 + q^2)^2]*w^7 + 625*w^8) + 
            8*q^4*(377487360 - 158392320*Sqrt[-(-2 + q^2)^2]*w - 
              655758336*w^2 + 143383680*Sqrt[-(-2 + q^2)^2]*w^3 + 
              98258720*w^4 - 6541380*Sqrt[-(-2 + q^2)^2]*w^5 - 1483830*w^6 + 
              28725*Sqrt[-(-2 + q^2)^2]*w^7 + 1500*w^8) + 
            q^8*(5733089280 - 2451947520*Sqrt[-(-2 + q^2)^2]*w - 
              13291689984*w^2 + 2002600320*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1354228480*w^4 - 49393440*Sqrt[-(-2 + q^2)^2]*w^5 - 
              10791120*w^6 + 65000*Sqrt[-(-2 + q^2)^2]*w^7 + 3125*w^8)) + 
          w*(12288*q^26*(120*Sqrt[-(-2 + q^2)^2] + 2399*w) - 
            12288*q^24*(120*Sqrt[-(-2 + q^2)^2] + 36767*w) - 
            1536*q^22*(127680*Sqrt[-(-2 + q^2)^2] - 1935280*w + 
              41500*Sqrt[-(-2 + q^2)^2]*w^2 + 48291*w^3) + 
            1536*q^20*(1263360*Sqrt[-(-2 + q^2)^2] - 7028832*w + 
              517460*Sqrt[-(-2 + q^2)^2]*w^2 + 648455*w^3) + 
            16*q^18*(-573880320*Sqrt[-(-2 + q^2)^2] + 1422215424*w - 
              262551840*Sqrt[-(-2 + q^2)^2]*w^2 - 364221120*w^3 + 
              3147130*Sqrt[-(-2 + q^2)^2]*w^4 + 1327709*w^5) - 
            32*q^16*(-817689600*Sqrt[-(-2 + q^2)^2] + 773557632*w - 
              381813600*Sqrt[-(-2 + q^2)^2]*w^2 - 611752680*w^3 + 
              15919705*Sqrt[-(-2 + q^2)^2]*w^4 + 7073943*w^5) - 
            8*q^14*(6051594240*Sqrt[-(-2 + q^2)^2] - 147898368*w + 
              2665778880*Sqrt[-(-2 + q^2)^2]*w^2 + 5265354240*w^3 - 
              273201340*Sqrt[-(-2 + q^2)^2]*w^4 - 129243906*w^5 + 
              701750*Sqrt[-(-2 + q^2)^2]*w^6 + 113125*w^7) + 
            8*q^12*(7511408640*Sqrt[-(-2 + q^2)^2] + 4399423488*w + 
              2906359680*Sqrt[-(-2 + q^2)^2]*w^2 + 7748185248*w^3 - 
              657481420*Sqrt[-(-2 + q^2)^2]*w^4 - 334021032*w^5 + 
              4972100*Sqrt[-(-2 + q^2)^2]*w^6 + 841625*w^7) - 
            128*(-2949120*Sqrt[-(-2 + q^2)^2] - 3317760*w - 1036800*Sqrt[
                -(-2 + q^2)^2]*w^2 - 4437120*w^3 + 1170560*Sqrt[
                -(-2 + q^2)^2]*w^4 + 624344*w^5 - 47525*Sqrt[-(-2 + q^2)^2]*w^
                6 - 8390*w^7 + 200*Sqrt[-(-2 + q^2)^2]*w^8 + 8*w^9) + 
            64*q^2*(-41287680*Sqrt[-(-2 + q^2)^2] - 45268992*w - 
              14891520*Sqrt[-(-2 + q^2)^2]*w^2 - 66322176*w^3 + 
              15778400*Sqrt[-(-2 + q^2)^2]*w^4 + 8779104*w^5 - 
              600910*Sqrt[-(-2 + q^2)^2]*w^6 - 111095*w^7 + 
              2370*Sqrt[-(-2 + q^2)^2]*w^8 + 100*w^9) - 
            32*q^4*(-271319040*Sqrt[-(-2 + q^2)^2] - 296583168*w - 
              98634240*Sqrt[-(-2 + q^2)^2]*w^2 - 467752320*w^3 + 
              99175600*Sqrt[-(-2 + q^2)^2]*w^4 + 57008112*w^5 - 
              3400125*Sqrt[-(-2 + q^2)^2]*w^6 - 646170*w^7 + 
              11575*Sqrt[-(-2 + q^2)^2]*w^8 + 500*w^9) + 
            8*q^6*(-2312110080*Sqrt[-(-2 + q^2)^2] - 2638479360*w - 
              814310400*Sqrt[-(-2 + q^2)^2]*w^2 - 4171760640*w^3 + 
              773318080*Sqrt[-(-2 + q^2)^2]*w^4 + 450967776*w^5 - 
              22383680*Sqrt[-(-2 + q^2)^2]*w^6 - 4269830*w^7 + 
              58375*Sqrt[-(-2 + q^2)^2]*w^8 + 2500*w^9) + 
            q^10*(-51668582400*Sqrt[-(-2 + q^2)^2] - 50803900416*w - 
              17049016320*Sqrt[-(-2 + q^2)^2]*w^2 - 66032778240*w^3 + 
              8009371520*Sqrt[-(-2 + q^2)^2]*w^4 + 4366738560*w^5 - 
              115756080*Sqrt[-(-2 + q^2)^2]*w^6 - 20641200*w^7 + 
              81250*Sqrt[-(-2 + q^2)^2]*w^8 + 3125*w^9) - 
            2*q^8*(-16680222720*Sqrt[-(-2 + q^2)^2] - 19400687616*w - 
              5256099840*Sqrt[-(-2 + q^2)^2]*w^2 - 26779461120*w^3 + 
              4170697600*Sqrt[-(-2 + q^2)^2]*w^4 + 2393693280*w^5 - 
              92038880*Sqrt[-(-2 + q^2)^2]*w^6 - 17161000*w^7 + 
              151875*Sqrt[-(-2 + q^2)^2]*w^8 + 6250*w^9)))*cphiH[0])/
       (122880*(-2 + q^2)^5*(4 - 4*q^2 + q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (8 - 8*q^2 + 2*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(12 - 12*q^2 + 3*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(16 - 16*q^2 + 4*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (20 - 20*q^2 + 5*q^4 - Sqrt[-(-2 + q^2)^2]*w)), 
     cphiH[6] -> ((kk^12*(-2 + q^2)^12 - 6*kk^10*(-2 + q^2)^10*
          (-580*q^4 + 120*q^6 + 4*(-100 + 7*Sqrt[-(-2 + q^2)^2]*w + w^2) - 
           q^2*(-880 + 32*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
         3*kk^8*(-2 + q^2)^8*(539648 - 455872*q^10 + 48000*q^12 - 
           83520*Sqrt[-(-2 + q^2)^2]*w - 28000*w^2 + 1100*Sqrt[-(-2 + q^2)^2]*
            w^3 + 80*w^4 - 4*q^8*(-440176 + 7100*Sqrt[-(-2 + q^2)^2]*w + 
             2495*w^2) + 4*q^6*(-882688 + 39540*Sqrt[-(-2 + q^2)^2]*w + 
             13955*w^2) - 4*q^2*(557312 - 65440*Sqrt[-(-2 + q^2)^2]*w - 
             22900*w^2 + 645*Sqrt[-(-2 + q^2)^2]*w^3 + 50*w^4) + 
           q^4*(3877376 - 312720*Sqrt[-(-2 + q^2)^2]*w - 110520*w^2 + 
             1600*Sqrt[-(-2 + q^2)^2]*w^3 + 125*w^4)) - 4*kk^6*(-2 + q^2)^6*
          (-31898880*q^16 + 2304000*q^18 - 384*q^14*(-502611 + 
             6050*Sqrt[-(-2 + q^2)^2]*w + 3799*w^2) + 
           48*q^12*(-13959816 + 482516*Sqrt[-(-2 + q^2)^2]*w + 307147*w^2) + 
           4*q^10*(368616960 - 24098112*Sqrt[-(-2 + q^2)^2]*w - 
             15552636*w^2 + 125880*Sqrt[-(-2 + q^2)^2]*w^3 + 26375*w^4) - 
           8*q^8*(268015680 - 27230424*Sqrt[-(-2 + q^2)^2]*w - 17778804*w^2 + 
             390570*Sqrt[-(-2 + q^2)^2]*w^3 + 82915*w^4) + 
           16*(-5414400 + 1422528*Sqrt[-(-2 + q^2)^2]*w + 857760*w^2 - 
             72540*Sqrt[-(-2 + q^2)^2]*w^3 - 14680*w^4 + 
             405*Sqrt[-(-2 + q^2)^2]*w^5 + 20*w^6) - 
           4*q^2*(-125005824 + 27517440*Sqrt[-(-2 + q^2)^2]*w + 
             17337024*w^2 - 1222080*Sqrt[-(-2 + q^2)^2]*w^3 - 257800*w^4 + 
             5745*Sqrt[-(-2 + q^2)^2]*w^5 + 300*w^6) + 
           4*q^4*(-329329152 + 59110272*Sqrt[-(-2 + q^2)^2]*w + 
             38386560*w^2 - 2114940*Sqrt[-(-2 + q^2)^2]*w^3 - 455080*w^4 + 
             7050*Sqrt[-(-2 + q^2)^2]*w^5 + 375*w^6) - 
           q^6*(-2080696320 + 291780096*Sqrt[-(-2 + q^2)^2]*w + 
             191373696*w^2 - 7387920*Sqrt[-(-2 + q^2)^2]*w^3 - 1586360*w^4 + 
             12000*Sqrt[-(-2 + q^2)^2]*w^5 + 625*w^6)) + 
         3*kk^4*(-2 + q^2)^4*(-967680000*q^22 + 55296000*q^24 - 
           30720*q^20*(-248080 + 2865*Sqrt[-(-2 + q^2)^2]*w + 3144*w^2) + 
           768*q^18*(-46549760 + 1573100*Sqrt[-(-2 + q^2)^2]*w + 
             1777843*w^2) + 48*q^16*(2325242880 - 151797888*
              Sqrt[-(-2 + q^2)^2]*w - 177305488*w^2 + 
             1246352*Sqrt[-(-2 + q^2)^2]*w^3 + 492755*w^4) - 
           32*q^14*(7687618560 - 797242752*Sqrt[-(-2 + q^2)^2]*w - 
             964391328*w^2 + 19454220*Sqrt[-(-2 + q^2)^2]*w^3 + 
             7858441*w^4) - 8*q^12*(-49658757120 + 7243277184*
              Sqrt[-(-2 + q^2)^2]*w + 9056654976*w^2 - 344242704*
              Sqrt[-(-2 + q^2)^2]*w^3 - 142268714*w^4 + 
             736700*Sqrt[-(-2 + q^2)^2]*w^5 + 114125*w^6) + 
           8*q^10*(-60215132160 + 11343905280*Sqrt[-(-2 + q^2)^2]*w + 
             14521251840*w^2 - 850632384*Sqrt[-(-2 + q^2)^2]*w^3 - 
             359210712*w^4 + 5017680*Sqrt[-(-2 + q^2)^2]*w^5 + 794525*w^6) + 
           64*(99287040 - 40811520*Sqrt[-(-2 + q^2)^2]*w - 43622400*w^2 + 
             6753696*Sqrt[-(-2 + q^2)^2]*w^3 + 2641888*w^4 - 
             162670*Sqrt[-(-2 + q^2)^2]*w^5 - 24735*w^6 + 
             530*Sqrt[-(-2 + q^2)^2]*w^7 + 20*w^8) - 
           64*q^2*(699924480 - 252711936*Sqrt[-(-2 + q^2)^2]*w - 
             286147584*w^2 + 39243456*Sqrt[-(-2 + q^2)^2]*w^3 + 
             16017296*w^4 - 860760*Sqrt[-(-2 + q^2)^2]*w^5 - 136565*w^6 + 
             2515*Sqrt[-(-2 + q^2)^2]*w^7 + 100*w^8) - 
           8*q^6*(38067240960 - 10300870656*Sqrt[-(-2 + q^2)^2]*w - 
             12920088576*w^2 + 1290347904*Sqrt[-(-2 + q^2)^2]*w^3 + 
             553787840*w^4 - 19403540*Sqrt[-(-2 + q^2)^2]*w^5 - 3176080*w^6 + 
             30875*Sqrt[-(-2 + q^2)^2]*w^7 + 1250*w^8) + 
           8*q^4*(18473287680 - 5804476416*Sqrt[-(-2 + q^2)^2]*w - 
             6948132864*w^2 + 826135680*Sqrt[-(-2 + q^2)^2]*w^3 + 
             348395808*w^4 - 15633900*Sqrt[-(-2 + q^2)^2]*w^5 - 2544430*w^6 + 
             36825*Sqrt[-(-2 + q^2)^2]*w^7 + 1500*w^8) + 
           q^8*(443099381760 - 101711646720*Sqrt[-(-2 + q^2)^2]*w - 
             130650329088*w^2 + 10413486720*Sqrt[-(-2 + q^2)^2]*w^3 + 
             4464028160*w^4 - 109290240*Sqrt[-(-2 + q^2)^2]*w^5 - 
             17669440*w^6 + 80000*Sqrt[-(-2 + q^2)^2]*w^7 + 3125*w^8)) - 
         6*kk^2*(-2 + q^2)^2*(-1695744000*q^28 + 88473600*q^30 - 
           147456*q^26*(-97600 + 1555*Sqrt[-(-2 + q^2)^2]*w + 3612*w^2) + 
           24576*q^24*(-2868000 + 145505*Sqrt[-(-2 + q^2)^2]*w + 
             371896*w^2) + 1152*q^22*(187417600 - 20936960*
              Sqrt[-(-2 + q^2)^2]*w - 61025680*w^2 + 
             523920*Sqrt[-(-2 + q^2)^2]*w^3 + 370613*w^4) - 
           64*q^20*(6401664000 - 1423987200*Sqrt[-(-2 + q^2)^2]*w - 
             5011991088*w^2 + 130695456*Sqrt[-(-2 + q^2)^2]*w^3 + 
             96052865*w^4) - 16*q^18*(-25122816000 + 12954531840*
              Sqrt[-(-2 + q^2)^2]*w + 60702777024*w^2 - 3193378560*
              Sqrt[-(-2 + q^2)^2]*w^3 - 2454164368*w^4 + 
             12117400*Sqrt[-(-2 + q^2)^2]*w^5 + 3631309*w^6) + 
           64*q^16*(1197158400 + 4341323520*Sqrt[-(-2 + q^2)^2]*w + 
             32497423776*w^2 - 2846348256*Sqrt[-(-2 + q^2)^2]*w^3 - 
             2300724297*w^4 + 32730895*Sqrt[-(-2 + q^2)^2]*w^5 + 
             10106469*w^6) + 16*q^14*(-49545216000 - 11508203520*
              Sqrt[-(-2 + q^2)^2]*w - 206626397184*w^2 + 26581603584*
              Sqrt[-(-2 + q^2)^2]*w^3 + 22652468256*w^4 - 
             609868960*Sqrt[-(-2 + q^2)^2]*w^5 - 194547363*w^6 + 
             712000*Sqrt[-(-2 + q^2)^2]*w^7 + 88125*w^8) - 
           4*q^12*(-253742284800 - 2692546560*Sqrt[-(-2 + q^2)^2]*w - 
             1019947106304*w^2 + 174056138112*Sqrt[-(-2 + q^2)^2]*w^3 + 
             155481842112*w^4 - 6479590960*Sqrt[-(-2 + q^2)^2]*w^5 - 
             2135017344*w^6 + 21080000*Sqrt[-(-2 + q^2)^2]*w^7 + 
             2689375*w^8) + 256*(-58982400 + 33669120*Sqrt[-(-2 + q^2)^2]*w + 
             120023040*w^2 - 40897920*Sqrt[-(-2 + q^2)^2]*w^3 - 
             31996160*w^4 + 3855000*Sqrt[-(-2 + q^2)^2]*w^5 + 1193252*w^6 - 
             59405*Sqrt[-(-2 + q^2)^2]*w^7 - 7375*w^8 + 
             130*Sqrt[-(-2 + q^2)^2]*w^9 + 4*w^10) - 
           64*q^2*(-1651507200 + 855244800*Sqrt[-(-2 + q^2)^2]*w + 
             3730649088*w^2 - 1170215424*Sqrt[-(-2 + q^2)^2]*w^3 - 
             959842048*w^4 + 104843200*Sqrt[-(-2 + q^2)^2]*w^5 + 
             33837504*w^6 - 1514050*Sqrt[-(-2 + q^2)^2]*w^7 - 196335*w^8 + 
             3090*Sqrt[-(-2 + q^2)^2]*w^9 + 100*w^10) + 
           32*q^4*(-10027008000 + 4712693760*Sqrt[-(-2 + q^2)^2]*w + 
             27240210432*w^2 - 7830299904*Sqrt[-(-2 + q^2)^2]*w^3 - 
             6725437056*w^4 + 655114880*Sqrt[-(-2 + q^2)^2]*w^5 + 
             218693232*w^6 - 8512230*Sqrt[-(-2 + q^2)^2]*w^7 - 1136640*w^8 + 
             15025*Sqrt[-(-2 + q^2)^2]*w^9 + 500*w^10) - 
           8*q^6*(-63229132800 + 27517255680*Sqrt[-(-2 + q^2)^2]*w + 
             249235537920*w^2 - 65324783616*Sqrt[-(-2 + q^2)^2]*w^3 - 
             58451085312*w^4 + 4962097280*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1692822816*w^6 - 54738460*Sqrt[-(-2 + q^2)^2]*w^7 - 
             7398950*w^8 + 74875*Sqrt[-(-2 + q^2)^2]*w^9 + 2500*w^10) + 
           4*q^8*(-68419584000 + 35702046720*Sqrt[-(-2 + q^2)^2]*w + 
             809062612992*w^2 - 191477107200*Sqrt[-(-2 + q^2)^2]*w^3 - 
             175998868224*w^4 + 12575119840*Sqrt[-(-2 + q^2)^2]*w^5 + 
             4311897360*w^6 - 108079840*Sqrt[-(-2 + q^2)^2]*w^7 - 
             14518740*w^8 + 95625*Sqrt[-(-2 + q^2)^2]*w^9 + 3125*w^10) - 
           q^10*(451097395200 - 4812963840*Sqrt[-(-2 + q^2)^2]*w + 
             4047701704704*w^2 - 839360759808*Sqrt[-(-2 + q^2)^2]*w^3 - 
             771607157760*w^4 + 43919249920*Sqrt[-(-2 + q^2)^2]*w^5 + 
             14861122560*w^6 - 258222720*Sqrt[-(-2 + q^2)^2]*w^7 - 
             33934800*w^8 + 100000*Sqrt[-(-2 + q^2)^2]*w^9 + 3125*w^10)) + 
         w*(-4423680*q^30*(40*Sqrt[-(-2 + q^2)^2] - 20429*w) - 
           4423680*q^32*(40*Sqrt[-(-2 + q^2)^2] + 1087*w) + 
           36864*q^28*(1152000*Sqrt[-(-2 + q^2)^2] - 20274840*w + 
             318546*Sqrt[-(-2 + q^2)^2]*w^2 + 432185*w^3) - 
           221184*q^26*(2256000*Sqrt[-(-2 + q^2)^2] - 15954040*w + 
             852367*Sqrt[-(-2 + q^2)^2]*w^2 + 1238147*w^3) - 
           192*q^24*(-15485644800*Sqrt[-(-2 + q^2)^2] + 53062755840*w - 
             6898373184*Sqrt[-(-2 + q^2)^2]*w^2 - 10979372592*w^3 + 
             68198036*Sqrt[-(-2 + q^2)^2]*w^4 + 36494765*w^5) + 
           192*q^22*(-57654374400*Sqrt[-(-2 + q^2)^2] + 88956126720*w - 
             27695636992*Sqrt[-(-2 + q^2)^2]*w^2 - 50046164160*w^3 + 
             956226684*Sqrt[-(-2 + q^2)^2]*w^4 + 535545927*w^5) + 
           16*q^20*(1730820096000*Sqrt[-(-2 + q^2)^2] - 609980958720*w + 
             833920333824*Sqrt[-(-2 + q^2)^2]*w^2 + 1811403350208*w^3 - 
             71113145760*Sqrt[-(-2 + q^2)^2]*w^4 - 42050239980*w^5 + 
             157036608*Sqrt[-(-2 + q^2)^2]*w^6 + 38048395*w^7) - 
           32*q^18*(1494761472000*Sqrt[-(-2 + q^2)^2] + 778124206080*w + 
             669910577280*Sqrt[-(-2 + q^2)^2]*w^2 + 1924326211968*w^3 - 
             129126185160*Sqrt[-(-2 + q^2)^2]*w^4 - 81337948230*w^5 + 
             879182562*Sqrt[-(-2 + q^2)^2]*w^6 + 221190673*w^7) - 
           4*q^16*(-14340685824000*Sqrt[-(-2 + q^2)^2] - 18076629565440*w - 
             5414952499200*Sqrt[-(-2 + q^2)^2]*w^2 - 24196217025024*w^3 + 
             2471339505600*Sqrt[-(-2 + q^2)^2]*w^4 + 1668961689120*w^5 - 
             34342940016*Sqrt[-(-2 + q^2)^2]*w^6 - 9006461916*w^7 + 
             24562500*Sqrt[-(-2 + q^2)^2]*w^8 + 2528125*w^9) + 
           4*q^14*(-12033825177600*Sqrt[-(-2 + q^2)^2] - 23757037240320*w - 
             3299779362816*Sqrt[-(-2 + q^2)^2]*w^2 - 29612974546944*w^3 + 
             4185956748672*Sqrt[-(-2 + q^2)^2]*w^4 + 3026686265280*w^5 - 
             97123724784*Sqrt[-(-2 + q^2)^2]*w^6 - 26575513248*w^7 + 
             196180500*Sqrt[-(-2 + q^2)^2]*w^8 + 20970625*w^9) + 
           256*(707788800*Sqrt[-(-2 + q^2)^2] + 1008599040*w + 
             193781760*Sqrt[-(-2 + q^2)^2]*w^2 + 1457326080*w^3 - 
             487530240*Sqrt[-(-2 + q^2)^2]*w^4 - 333120000*w^5 + 
             34334976*Sqrt[-(-2 + q^2)^2]*w^6 + 9044128*w^7 - 
             383745*Sqrt[-(-2 + q^2)^2]*w^8 - 40660*w^9 + 
             612*Sqrt[-(-2 + q^2)^2]*w^10 + 16*w^11) - 
           512*q^2*(2831155200*Sqrt[-(-2 + q^2)^2] + 3981312000*w + 
             843368448*Sqrt[-(-2 + q^2)^2]*w^2 + 6464784384*w^3 - 
             1989032256*Sqrt[-(-2 + q^2)^2]*w^4 - 1411554048*w^5 + 
             133813476*Sqrt[-(-2 + q^2)^2]*w^6 + 36722002*w^7 - 
             1429815*Sqrt[-(-2 + q^2)^2]*w^8 - 158375*w^9 + 
             2184*Sqrt[-(-2 + q^2)^2]*w^10 + 60*w^11) + 
           64*q^4*(82811289600*Sqrt[-(-2 + q^2)^2] + 117156741120*w + 
             26453704704*Sqrt[-(-2 + q^2)^2]*w^2 + 217109827584*w^3 - 
             61225201152*Sqrt[-(-2 + q^2)^2]*w^4 - 45062167680*w^5 + 
             3877267536*Sqrt[-(-2 + q^2)^2]*w^6 + 1100751504*w^7 - 
             38339595*Sqrt[-(-2 + q^2)^2]*w^8 - 4384945*w^9 + 
             52950*Sqrt[-(-2 + q^2)^2]*w^10 + 1500*w^11) - 
           64*q^6*(180486144000*Sqrt[-(-2 + q^2)^2] + 271383920640*w + 
             60347400192*Sqrt[-(-2 + q^2)^2]*w^2 + 574581841920*w^3 - 
             148002729600*Sqrt[-(-2 + q^2)^2]*w^4 - 112547864640*w^5 + 
             8636810688*Sqrt[-(-2 + q^2)^2]*w^6 + 2511364728*w^7 - 
             75632325*Sqrt[-(-2 + q^2)^2]*w^8 - 8799865*w^9 + 
             87375*Sqrt[-(-2 + q^2)^2]*w^10 + 2500*w^11) + 
           q^12*(30853929369600*Sqrt[-(-2 + q^2)^2] + 79448018780160*w + 
             5702804176896*Sqrt[-(-2 + q^2)^2]*w^2 + 118865541464064*w^3 - 
             21235391649792*Sqrt[-(-2 + q^2)^2]*w^4 - 16195938310656*w^5 + 
             715773907008*Sqrt[-(-2 + q^2)^2]*w^6 + 203379706944*w^7 - 
             2660749200*Sqrt[-(-2 + q^2)^2]*w^8 - 295291000*w^9 + 
             600000*Sqrt[-(-2 + q^2)^2]*w^10 + 15625*w^11) - 
           4*q^10*(5130053222400*Sqrt[-(-2 + q^2)^2] + 12658661130240*w + 
             1185744125952*Sqrt[-(-2 + q^2)^2]*w^2 + 25067243372544*w^3 - 
             5241230184960*Sqrt[-(-2 + q^2)^2]*w^4 - 4099340816640*w^5 + 
             229165581600*Sqrt[-(-2 + q^2)^2]*w^6 + 66790893840*w^7 - 
             1272999720*Sqrt[-(-2 + q^2)^2]*w^8 - 145678900*w^9 + 
             684375*Sqrt[-(-2 + q^2)^2]*w^10 + 18750*w^11) + 
           4*q^8*(4161798144000*Sqrt[-(-2 + q^2)^2] + 7612834775040*w + 
             1351303888896*Sqrt[-(-2 + q^2)^2]*w^2 + 17311700533248*w^3 - 
             4050663413760*Sqrt[-(-2 + q^2)^2]*w^4 - 3153832865280*w^5 + 
             210518469504*Sqrt[-(-2 + q^2)^2]*w^6 + 61826506560*w^7 - 
             1534736520*Sqrt[-(-2 + q^2)^2]*w^8 - 178612300*w^9 + 
             1325625*Sqrt[-(-2 + q^2)^2]*w^10 + 37500*w^11)))*cphiH[0])/
       (2949120*(-2 + q^2)^6*(4 - 4*q^2 + q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (8 - 8*q^2 + 2*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(12 - 12*q^2 + 3*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(16 - 16*q^2 + 4*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (20 - 20*q^2 + 5*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(24 - 24*q^2 + 6*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)), cphiH[7] -> 
      -((kk^14*(-2 + q^2)^14 - 7*kk^12*(-2 + q^2)^12*(-576 - 816*q^4 + 
            168*q^6 + 34*Sqrt[-(-2 + q^2)^2]*w + 4*w^2 - 
            q^2*(-1248 + 38*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
          21*kk^10*(-2 + q^2)^10*(-193216*q^10 + 20160*q^12 - 
            4*q^8*(-188608 + 2484*Sqrt[-(-2 + q^2)^2]*w + 713*w^2) + 
            4*q^6*(-383104 + 14024*Sqrt[-(-2 + q^2)^2]*w + 4023*w^2) + 
            4*(60416 - 7744*Sqrt[-(-2 + q^2)^2]*w - 2088*w^2 + 
              67*Sqrt[-(-2 + q^2)^2]*w^3 + 4*w^4) - 
            8*q^2*(124288 - 12048*Sqrt[-(-2 + q^2)^2]*w - 3386*w^2 + 
              78*Sqrt[-(-2 + q^2)^2]*w^3 + 5*w^4) + 
            q^4*(1707008 - 112896*Sqrt[-(-2 + q^2)^2]*w - 32232*w^2 + 
              380*Sqrt[-(-2 + q^2)^2]*w^3 + 25*w^4)) - kk^8*(-2 + q^2)^8*
           (-795465216*q^16 + 56448000*q^18 - 192*q^14*(-25574040 + 
              240450*Sqrt[-(-2 + q^2)^2]*w + 117817*w^2) + 
            384*q^12*(-45389832 + 1225399*Sqrt[-(-2 + q^2)^2]*w + 
              604821*w^2) + 4*q^10*(9816869376 - 502296480*Sqrt[
                -(-2 + q^2)^2]*w - 249529560*w^2 + 1561350*Sqrt[
                -(-2 + q^2)^2]*w^3 + 265475*w^4) - 4*q^8*(14607682560 - 
              1167441408*Sqrt[-(-2 + q^2)^2]*w - 582236424*w^2 + 
              9872940*Sqrt[-(-2 + q^2)^2]*w^3 + 1689065*w^4) + 
            112*(-21417984 + 4540416*Sqrt[-(-2 + q^2)^2]*w + 2101728*w^2 - 
              139020*Sqrt[-(-2 + q^2)^2]*w^3 - 22270*w^4 + 
              495*Sqrt[-(-2 + q^2)^2]*w^5 + 20*w^6) - 
            4*q^2*(-3499352064 + 619928064*Sqrt[-(-2 + q^2)^2]*w + 
              297467520*w^2 - 16364040*Sqrt[-(-2 + q^2)^2]*w^3 - 
              2729440*w^4 + 49035*Sqrt[-(-2 + q^2)^2]*w^5 + 2100*w^6) - 
            q^6*(-57786458112 + 6426018816*Sqrt[-(-2 + q^2)^2]*w + 
              3199354368*w^2 - 95493720*Sqrt[-(-2 + q^2)^2]*w^3 - 
              16388120*w^4 + 99750*Sqrt[-(-2 + q^2)^2]*w^5 + 4375*w^6) + 
            2*q^4*(-18478080000 + 2653830144*Sqrt[-(-2 + q^2)^2]*w + 
              1305902976*w^2 - 55909560*Sqrt[-(-2 + q^2)^2]*w^3 - 
              9540860*w^4 + 119175*Sqrt[-(-2 + q^2)^2]*w^5 + 5250*w^6)) + 
          kk^6*(-2 + q^2)^6*(-49285877760*q^22 + 2709504000*q^24 - 
            1536*q^20*(-264225336 + 2177700*Sqrt[-(-2 + q^2)^2]*w + 
              1705459*w^2) + 768*q^18*(-2607804528 + 62540772*Sqrt[
                -(-2 + q^2)^2]*w + 49703317*w^2) + 48*q^16*(137752669440 - 
              6361134528*Sqrt[-(-2 + q^2)^2]*w - 5131953424*w^2 + 
              25422208*Sqrt[-(-2 + q^2)^2]*w^3 + 7756105*w^4) - 
            96*q^14*(160917479424 - 11820528384*Sqrt[-(-2 + q^2)^2]*w - 
              9672132176*w^2 + 136393936*Sqrt[-(-2 + q^2)^2]*w^3 + 
              42131607*w^4) - 56*q^12*(-470518308864 + 49031894016*Sqrt[
                -(-2 + q^2)^2]*w + 40567503552*w^2 - 1071785808*Sqrt[
                -(-2 + q^2)^2]*w^3 - 335063322*w^4 + 1311800*Sqrt[
                -(-2 + q^2)^2]*w^5 + 164375*w^6) + 168*q^10*(-198332596224 + 
              27149144064*Sqrt[-(-2 + q^2)^2]*w + 22572019712*w^2 - 
              917836304*Sqrt[-(-2 + q^2)^2]*w^3 - 289699784*w^4 + 
              3048740*Sqrt[-(-2 + q^2)^2]*w^5 + 386975*w^6) + 
            64*(6325125120 - 2017161216*Sqrt[-(-2 + q^2)^2]*w - 
              1481485824*w^2 + 164769696*Sqrt[-(-2 + q^2)^2]*w^3 + 
              47666304*w^4 - 2237410*Sqrt[-(-2 + q^2)^2]*w^5 - 265825*w^6 + 
              4550*Sqrt[-(-2 + q^2)^2]*w^7 + 140*w^8) - 
            64*q^2*(46238810112 - 12902658048*Sqrt[-(-2 + q^2)^2]*w - 
              9850269696*w^2 + 966192864*Sqrt[-(-2 + q^2)^2]*w^3 + 
              290252592*w^4 - 11868780*Sqrt[-(-2 + q^2)^2]*w^5 - 
              1468845*w^6 + 21595*Sqrt[-(-2 + q^2)^2]*w^7 + 700*w^8) + 
            7*q^8*(4466009309184 - 761538871296*Sqrt[-(-2 + q^2)^2]*w - 
              630021974016*w^2 + 35013252480*Sqrt[-(-2 + q^2)^2]*w^3 + 
              11094673536*w^4 - 204596160*Sqrt[-(-2 + q^2)^2]*w^5 - 
              26241120*w^6 + 95000*Sqrt[-(-2 + q^2)^2]*w^7 + 3125*w^8) + 
            24*q^4*(420820549632 - 101472387072*Sqrt[-(-2 + q^2)^2]*w - 
              80229721088*w^2 + 6774631808*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2095700768*w^4 - 71333500*Sqrt[-(-2 + q^2)^2]*w^5 - 
              9068710*w^6 + 104825*Sqrt[-(-2 + q^2)^2]*w^7 + 3500*w^8) - 
            16*q^6*(1334774661120 - 273718222848*Sqrt[-(-2 + q^2)^2]*w - 
              222608193024*w^2 + 15641353728*Sqrt[-(-2 + q^2)^2]*w^3 + 
              4927529376*w^4 - 130455010*Sqrt[-(-2 + q^2)^2]*w^5 - 
              16776130*w^6 + 130375*Sqrt[-(-2 + q^2)^2]*w^7 + 4375*w^8)) - 
          3*kk^4*(-2 + q^2)^4*(-278175744000*q^28 + 13005619200*q^30 - 
            258048*q^26*(-10578960 + 91620*Sqrt[-(-2 + q^2)^2]*w + 
              118943*w^2) + 12288*q^24*(-1328146080 + 34044570*Sqrt[
                -(-2 + q^2)^2]*w + 45663707*w^2) + 384*q^22*
             (173587584000 - 8720974528*Sqrt[-(-2 + q^2)^2]*w - 
              12135501584*w^2 + 60739392*Sqrt[-(-2 + q^2)^2]*w^3 + 
              30549277*w^4) - 256*q^20*(774027463680 - 62897515296*Sqrt[
                -(-2 + q^2)^2]*w - 91105495056*w^2 + 1335882450*Sqrt[
                -(-2 + q^2)^2]*w^3 + 686216677*w^4) - 
            16*q^18*(-27954199756800 + 3263020486656*Sqrt[-(-2 + q^2)^2]*w + 
              4924403193600*w^2 - 139721909376*Sqrt[-(-2 + q^2)^2]*w^3 - 
              73402805192*w^4 + 248004330*Sqrt[-(-2 + q^2)^2]*w^5 + 
              57230663*w^6) + 32*q^16*(-24747468226560 + 3810905070336*Sqrt[
                -(-2 + q^2)^2]*w + 5967881557056*w^2 - 269745329616*Sqrt[
                -(-2 + q^2)^2]*w^3 - 144935147400*w^4 + 1391832421*Sqrt[
                -(-2 + q^2)^2]*w^5 + 327125561*w^6) + 
            16*q^14*(70489712885760 - 13426858303488*Sqrt[-(-2 + q^2)^2]*w - 
              21558179358720*w^2 + 1376767402752*Sqrt[-(-2 + q^2)^2]*w^3 + 
              754727846544*w^4 - 13553418326*Sqrt[-(-2 + q^2)^2]*w^5 - 
              3244916899*w^6 + 8873375*Sqrt[-(-2 + q^2)^2]*w^7 + 
              888125*w^8) - 56*q^12*(23394543206400 - 5266505023488*Sqrt[
                -(-2 + q^2)^2]*w - 8490536718336*w^2 + 704307660288*Sqrt[
                -(-2 + q^2)^2]*w^3 + 391478143008*w^4 - 10798302820*Sqrt[
                -(-2 + q^2)^2]*w^5 - 2628173480*w^6 + 19282800*Sqrt[
                -(-2 + q^2)^2]*w^7 + 1967875*w^8) + 
            128*(-48224010240 + 22493184000*Sqrt[-(-2 + q^2)^2]*w + 
              27436584960*w^2 - 5066320896*Sqrt[-(-2 + q^2)^2]*w^3 - 
              2461112192*w^4 + 201140128*Sqrt[-(-2 + q^2)^2]*w^5 + 
              44721544*w^6 - 1667505*Sqrt[-(-2 + q^2)^2]*w^7 - 160090*w^8 + 
              2240*Sqrt[-(-2 + q^2)^2]*w^9 + 56*w^10) - 
            64*q^2*(-816788275200 + 342635446272*Sqrt[-(-2 + q^2)^2]*w + 
              439851958272*w^2 - 74065453056*Sqrt[-(-2 + q^2)^2]*w^3 - 
              37407036416*w^4 + 2764825280*Sqrt[-(-2 + q^2)^2]*w^5 + 
              638888992*w^6 - 21375830*Sqrt[-(-2 + q^2)^2]*w^7 - 
              2138465*w^8 + 26670*Sqrt[-(-2 + q^2)^2]*w^9 + 700*w^10) + 
            32*q^4*(-6521754746880 + 2446099611648*Sqrt[-(-2 + q^2)^2]*w + 
              3313921179648*w^2 - 503882115072*Sqrt[-(-2 + q^2)^2]*w^3 - 
              263831505024*w^4 + 17308812976*Sqrt[-(-2 + q^2)^2]*w^5 + 
              4127626832*w^6 - 119844165*Sqrt[-(-2 + q^2)^2]*w^7 - 
              12348210*w^8 + 129325*Sqrt[-(-2 + q^2)^2]*w^9 + 3500*w^10) - 
            8*q^6*(-65339853373440 + 21783611179008*Sqrt[-(-2 + q^2)^2]*w + 
              31201377386496*w^2 - 4230700228608*Sqrt[-(-2 + q^2)^2]*w^3 - 
              2284804938240*w^4 + 129756332608*Sqrt[-(-2 + q^2)^2]*w^5 + 
              31636398752*w^6 - 760917360*Sqrt[-(-2 + q^2)^2]*w^7 - 
              79671970*w^8 + 639625*Sqrt[-(-2 + q^2)^2]*w^9 + 17500*w^10) - 
            q^10*(-1236366230814720 + 320350877908992*Sqrt[-(-2 + q^2)^2]*w + 
              505503449874432*w^2 - 51250991038464*Sqrt[-(-2 + q^2)^2]*w^3 - 
              28583291154432*w^4 + 1075356192512*Sqrt[-(-2 + q^2)^2]*w^5 + 
              264611046784*w^6 - 3408570480*Sqrt[-(-2 + q^2)^2]*w^7 - 
              353942400*w^8 + 831250*Sqrt[-(-2 + q^2)^2]*w^9 + 21875*w^10) + 
            2*q^8*(-462112476364800 + 136201375973376*Sqrt[-(-2 + q^2)^2]*w + 
              205893566300160*w^2 - 24466702073856*Sqrt[-(-2 + q^2)^2]*w^3 - 
              13511401277952*w^4 + 641077212160*Sqrt[-(-2 + q^2)^2]*w^5 + 
              157976164640*w^6 - 2938084240*Sqrt[-(-2 + q^2)^2]*w^7 - 
              308245000*w^8 + 1614375*Sqrt[-(-2 + q^2)^2]*w^9 + 
              43750*w^10)) + kk^2*(-2 + q^2)^2*(-2288988979200*q^34 + 
            104044953600*q^36 - 6193152*q^32*(-3595200 + 47340*Sqrt[
                -(-2 + q^2)^2]*w + 129151*w^2) + 41287680*q^30*
             (-2980800 + 132018*Sqrt[-(-2 + q^2)^2]*w + 403123*w^2) + 
            9216*q^28*(43402060800 - 4781306880*Sqrt[-(-2 + q^2)^2]*w - 
              17128397904*w^2 + 114587312*Sqrt[-(-2 + q^2)^2]*w^3 + 
              96211041*w^4) - 36864*q^26*(16028812800 - 5368419840*Sqrt[
                -(-2 + q^2)^2]*w - 24536636468*w^2 + 507814216*Sqrt[
                -(-2 + q^2)^2]*w^3 + 443064383*w^4) - 
            192*q^24*(5112369561600 + 2620185845760*Sqrt[-(-2 + q^2)^2]*w + 
              18263801414400*w^2 - 781735192896*Sqrt[-(-2 + q^2)^2]*w^3 - 
              713292656496*w^4 + 2573080468*Sqrt[-(-2 + q^2)^2]*w^5 + 
              988652917*w^6) + 192*q^22*(41622316646400 + 2620694200320*Sqrt[
                -(-2 + q^2)^2]*w + 51037309009152*w^2 - 3764111740480*Sqrt[
                -(-2 + q^2)^2]*w^3 - 3615280861344*w^4 + 38445089984*Sqrt[
                -(-2 + q^2)^2]*w^5 + 15184225021*w^6) + 
            16*q^20*(-1455715241164800 + 70168737300480*Sqrt[-(-2 + q^2)^2]*
               w - 1292618338099200*w^2 + 146741353973760*Sqrt[-(-2 + q^2)^2]*
               w^3 + 149117888952576*w^4 - 3089798729808*Sqrt[-(-2 + q^2)^2]*
               w^5 - 1257600853404*w^6 + 3184130124*Sqrt[-(-2 + q^2)^2]*w^7 + 
              596122765*w^8) - 32*q^18*(-1340366546534400 + 170009732874240*
               Sqrt[-(-2 + q^2)^2]*w - 1078274401671168*w^2 + 
              172142299891968*Sqrt[-(-2 + q^2)^2]*w^3 + 185230102517568*w^4 - 
              6158422756752*Sqrt[-(-2 + q^2)^2]*w^5 - 2586335934714*w^6 + 
              18627457884*Sqrt[-(-2 + q^2)^2]*w^7 + 3572895361*w^8) - 
            4*q^16*(13709735991705600 - 2699736903843840*Sqrt[-(-2 + q^2)^2]*
               w + 11947782966607872*w^2 - 2454342075795456*Sqrt[
                -(-2 + q^2)^2]*w^3 - 2774832820475904*w^4 + 131218628018688*
               Sqrt[-(-2 + q^2)^2]*w^5 + 56782689931296*w^6 - 
              765788484384*Sqrt[-(-2 + q^2)^2]*w^7 - 150601035732*w^8 + 
              305077500*Sqrt[-(-2 + q^2)^2]*w^9 + 25440625*w^10) + 
            4*q^14*(12346509282508800 - 3241410539028480*Sqrt[-(-2 + q^2)^2]*
               w + 14293641668198400*w^2 - 3462220600344576*Sqrt[
                -(-2 + q^2)^2]*w^3 - 4033792929964032*w^4 + 248985879408000*
               Sqrt[-(-2 + q^2)^2]*w^5 + 110406722779584*w^6 - 
              2291588238240*Sqrt[-(-2 + q^2)^2]*w^7 - 461356938336*w^8 + 
              2511390000*Sqrt[-(-2 + q^2)^2]*w^9 + 214834375*w^10) + 
            256*(237817036800 - 145662935040*Sqrt[-(-2 + q^2)^2]*w - 
              679264911360*w^2 + 271192104960*Sqrt[-(-2 + q^2)^2]*w^3 + 
              248586854400*w^4 - 36142713600*Sqrt[-(-2 + q^2)^2]*w^5 - 
              14102761344*w^6 + 945144816*Sqrt[-(-2 + q^2)^2]*w^7 + 
              174761776*w^8 - 5478795*Sqrt[-(-2 + q^2)^2]*w^9 - 445228*w^10 + 
              5292*Sqrt[-(-2 + q^2)^2]*w^11 + 112*w^12) - 
            256*q^2*(1902536294400 - 1069185761280*Sqrt[-(-2 + q^2)^2]*w - 
              6218603495424*w^2 + 2323101032448*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2220961425408*w^4 - 298604707968*Sqrt[-(-2 + q^2)^2]*w^5 - 
              120995659008*w^6 + 7458764040*Sqrt[-(-2 + q^2)^2]*w^7 + 
              1433616548*w^8 - 41180055*Sqrt[-(-2 + q^2)^2]*w^9 - 
              3487834*w^10 + 37884*Sqrt[-(-2 + q^2)^2]*w^11 + 840*w^12) + 
            64*q^4*(26159874048000 - 13427744440320*Sqrt[-(-2 + q^2)^2]*w - 
              107628842188800*w^2 + 37558243000320*Sqrt[-(-2 + q^2)^2]*w^3 + 
              37521544200192*w^4 - 4628468699904*Sqrt[-(-2 + q^2)^2]*w^5 - 
              1942660172544*w^6 + 108513094032*Sqrt[-(-2 + q^2)^2]*w^7 + 
              21546723408*w^8 - 552574785*Sqrt[-(-2 + q^2)^2]*w^9 - 
              48287407*w^10 + 458850*Sqrt[-(-2 + q^2)^2]*w^11 + 10500*w^12) - 
            64*q^6*(44233968844800 - 20598919004160*Sqrt[-(-2 + q^2)^2]*w - 
              292537700646912*w^2 + 95324261695488*Sqrt[-(-2 + q^2)^2]*w^3 + 
              99667691421696*w^4 - 11171197032576*Sqrt[-(-2 + q^2)^2]*w^5 - 
              4836546883392*w^6 + 240113602512*Sqrt[-(-2 + q^2)^2]*w^7 + 
              48861497496*w^8 - 1081116120*Sqrt[-(-2 + q^2)^2]*w^9 - 
              96336961*w^10 + 753375*Sqrt[-(-2 + q^2)^2]*w^11 + 17500*w^12) - 
            8*q^10*(-1300383557222400 + 492102903398400*Sqrt[-(-2 + q^2)^2]*
               w - 6469244521021440*w^2 + 1850771772702720*Sqrt[
                -(-2 + q^2)^2]*w^3 + 2108416365748224*w^4 - 186556210106112*
               Sqrt[-(-2 + q^2)^2]*w^5 - 83892381390720*w^6 + 
              3009489935760*Sqrt[-(-2 + q^2)^2]*w^7 + 622852877640*w^8 - 
              8700758220*Sqrt[-(-2 + q^2)^2]*w^9 - 775448450*w^10 + 
              2887500*Sqrt[-(-2 + q^2)^2]*w^11 + 65625*w^12) + 
            q^12*(-30136174903296000 + 9741976731648000*Sqrt[-(-2 + q^2)^2]*
               w - 59396112443768832*w^2 + 15876824821530624*Sqrt[
                -(-2 + q^2)^2]*w^3 + 18535344708648960*w^4 - 
              1401158152074240*Sqrt[-(-2 + q^2)^2]*w^5 - 630049535152128*w^
                6 + 17880622296768*Sqrt[-(-2 + q^2)^2]*w^7 + 3666522218688*w^
                8 - 35211220800*Sqrt[-(-2 + q^2)^2]*w^9 - 3084319000*w^10 + 
              4987500*Sqrt[-(-2 + q^2)^2]*w^11 + 109375*w^12) + 
            4*q^8*(113200909516800 - 43940661166080*Sqrt[-(-2 + q^2)^2]*w - 
              8967979111809024*w^2 + 2733620369227776*Sqrt[-(-2 + q^2)^2]*w^
                3 + 2991089615634432*w^4 - 300712014554112*Sqrt[
                -(-2 + q^2)^2]*w^5 - 133383514650624*w^6 + 5733665485632*Sqrt[
                -(-2 + q^2)^2]*w^7 + 1183656983040*w^8 - 21547847160*Sqrt[
                -(-2 + q^2)^2]*w^9 - 1932767620*w^10 + 11326875*Sqrt[
                -(-2 + q^2)^2]*w^11 + 262500*w^12)) + 
          w*(141557760*q^36*(840*Sqrt[-(-2 + q^2)^2] - 167117*w) + 
            35389440*q^38*(840*Sqrt[-(-2 + q^2)^2] + 30157*w) - 
            147456*q^34*(79430400*Sqrt[-(-2 + q^2)^2] - 1589645040*w + 
              19407192*Sqrt[-(-2 + q^2)^2]*w^2 + 29685929*w^3) + 
            589824*q^32*(266212800*Sqrt[-(-2 + q^2)^2] - 2293427340*w + 
              94696812*Sqrt[-(-2 + q^2)^2]*w^2 + 154663279*w^3) + 
            3072*q^30*(-361167206400*Sqrt[-(-2 + q^2)^2] + 1598796599040*w - 
              158156830944*Sqrt[-(-2 + q^2)^2]*w^2 - 281737197648*w^3 + 
              1352038338*Sqrt[-(-2 + q^2)^2]*w^4 + 858416041*w^5) - 
            3072*q^28*(-1625334681600*Sqrt[-(-2 + q^2)^2] + 3554813514240*w - 
              802430468448*Sqrt[-(-2 + q^2)^2]*w^2 - 1611473044496*w^3 + 
              24101599872*Sqrt[-(-2 + q^2)^2]*w^4 + 15969925461*w^5) - 
            192*q^26*(79536638361600*Sqrt[-(-2 + q^2)^2] - 56143907205120*w + 
              41554982063616*Sqrt[-(-2 + q^2)^2]*w^2 + 99390682923392*w^3 - 
              3110135870688*Sqrt[-(-2 + q^2)^2]*w^4 - 2167804698472*w^5 + 
              6054800262*Sqrt[-(-2 + q^2)^2]*w^6 + 1891341499*w^7) + 
            192*q^24*(167298247065600*Sqrt[-(-2 + q^2)^2] + 82864383897600*
               w + 87103767303168*Sqrt[-(-2 + q^2)^2]*w^2 + 274315316957696*w^
                3 - 15066347453696*Sqrt[-(-2 + q^2)^2]*w^4 - 11144166853512*w^
                5 + 92204205352*Sqrt[-(-2 + q^2)^2]*w^6 + 29772892415*w^7) + 
            16*q^22*(-2775443727974400*Sqrt[-(-2 + q^2)^2] - 
              5098280087715840*w - 1318602878208000*Sqrt[-(-2 + q^2)^2]*w^2 - 
              6789673450237440*w^3 + 590936162713344*Sqrt[-(-2 + q^2)^2]*w^
                4 + 467789090039712*w^5 - 7587405692496*Sqrt[-(-2 + q^2)^2]*w^
                6 - 2541674846772*w^7 + 5053190870*Sqrt[-(-2 + q^2)^2]*w^8 + 
              795913475*w^9) - 32*q^20*(-1006092405964800*Sqrt[
                -(-2 + q^2)^2] - 4905572474880000*w - 304353448390656*Sqrt[
                -(-2 + q^2)^2]*w^2 - 5461313269558272*w^3 + 697710830681088*
               Sqrt[-(-2 + q^2)^2]*w^4 + 594238376489520*w^5 - 
              15578978096808*Sqrt[-(-2 + q^2)^2]*w^6 - 5427190919586*w^7 + 
              30753227953*Sqrt[-(-2 + q^2)^2]*w^8 + 4989722605*w^9) - 
            4*q^18*(-2426328317952000*Sqrt[-(-2 + q^2)^2] + 45378554072924160*
               w - 3967537299554304*Sqrt[-(-2 + q^2)^2]*w^2 + 
              57839273275809792*w^3 - 10033685589946368*Sqrt[-(-2 + q^2)^2]*w^
                4 - 9170169366075648*w^5 + 344771736818208*Sqrt[
                -(-2 + q^2)^2]*w^6 + 124883919657696*w^7 - 1328907178424*Sqrt[
                -(-2 + q^2)^2]*w^8 - 222401455556*w^9 + 346193750*Sqrt[
                -(-2 + q^2)^2]*w^10 + 24696875*w^11) + 
            12*q^16*(-4429144129536000*Sqrt[-(-2 + q^2)^2] + 
              11161901900759040*w - 2921963266768896*Sqrt[-(-2 + q^2)^2]*w^
                2 + 22279523353755648*w^3 - 4792665172571136*Sqrt[
                -(-2 + q^2)^2]*w^4 - 4628081585788416*w^5 + 229010873740992*
               Sqrt[-(-2 + q^2)^2]*w^6 + 85868519046624*w^7 - 
              1411729709320*Sqrt[-(-2 + q^2)^2]*w^8 - 243450395048*w^9 + 
              1021877500*Sqrt[-(-2 + q^2)^2]*w^10 + 75184375*w^11) - 
            1024*(-118908518400*Sqrt[-(-2 + q^2)^2] - 199171768320*w - 
              23121100800*Sqrt[-(-2 + q^2)^2]*w^2 - 336067952640*w^3 + 
              134776642560*Sqrt[-(-2 + q^2)^2]*w^4 + 109873666560*w^5 - 
              13860553728*Sqrt[-(-2 + q^2)^2]*w^6 - 4666324416*w^7 + 
              270253984*Sqrt[-(-2 + q^2)^2]*w^8 + 43322818*w^9 - 
              1181341*Sqrt[-(-2 + q^2)^2]*w^10 - 83692*w^11 + 
              868*Sqrt[-(-2 + q^2)^2]*w^12 + 16*w^13) + 
            256*q^2*(-4280706662400*Sqrt[-(-2 + q^2)^2] - 7113560555520*w - 
              983530340352*Sqrt[-(-2 + q^2)^2]*w^2 - 13847392518144*w^3 + 
              5166213857280*Sqrt[-(-2 + q^2)^2]*w^4 + 4352278103040*w^5 - 
              511895978496*Sqrt[-(-2 + q^2)^2]*w^6 - 178647074112*w^7 + 
              9637893496*Sqrt[-(-2 + q^2)^2]*w^8 + 1605784096*w^9 - 
              40750311*Sqrt[-(-2 + q^2)^2]*w^10 - 3009132*w^11 + 
              29036*Sqrt[-(-2 + q^2)^2]*w^12 + 560*w^13) - 
            128*q^4*(-34721287372800*Sqrt[-(-2 + q^2)^2] - 58121917562880*w - 
              9242775650304*Sqrt[-(-2 + q^2)^2]*w^2 - 135558471548928*w^3 + 
              47007018196992*Sqrt[-(-2 + q^2)^2]*w^4 + 40970830666752*w^5 - 
              4463144606592*Sqrt[-(-2 + q^2)^2]*w^6 - 1610717434560*w^7 + 
              79945159952*Sqrt[-(-2 + q^2)^2]*w^8 + 13767021128*w^9 - 
              318414453*Sqrt[-(-2 + q^2)^2]*w^10 - 24289566*w^11 + 
              210840*Sqrt[-(-2 + q^2)^2]*w^12 + 4200*w^13) + 
            64*q^6*(-159813048729600*Sqrt[-(-2 + q^2)^2] - 282830139555840*
               w - 49016956649472*Sqrt[-(-2 + q^2)^2]*w^2 - 838302345560064*w^
                3 + 270273770618880*Sqrt[-(-2 + q^2)^2]*w^4 + 
              243966817769472*w^5 - 24420762377088*Sqrt[-(-2 + q^2)^2]*w^6 - 
              9080926689216*w^7 + 408286868640*Sqrt[-(-2 + q^2)^2]*w^8 + 
              72160445952*w^9 - 1481295081*Sqrt[-(-2 + q^2)^2]*w^10 - 
              115526397*w^11 + 862750*Sqrt[-(-2 + q^2)^2]*w^12 + 
              17500*w^13) - 14*q^12*(2382519022387200*Sqrt[-(-2 + q^2)^2] - 
              2285403604254720*w + 944226554609664*Sqrt[-(-2 + q^2)^2]*w^2 - 
              18199734532964352*w^3 + 4806821870272512*Sqrt[-(-2 + q^2)^2]*w^
                4 + 4756743802822656*w^5 - 341347187842560*Sqrt[
                -(-2 + q^2)^2]*w^6 - 132639594451200*w^7 + 3803506475712*Sqrt[
                -(-2 + q^2)^2]*w^8 + 684312878784*w^9 - 7478649000*Sqrt[
                -(-2 + q^2)^2]*w^10 - 580144500*w^11 + 1596875*Sqrt[
                -(-2 + q^2)^2]*w^12 + 31250*w^13) + 
            q^14*(61451922309120000*Sqrt[-(-2 + q^2)^2] - 65540445626695680*
               w + 31318608146595840*Sqrt[-(-2 + q^2)^2]*w^2 - 
              278211520683048960*w^3 + 68056008189345792*Sqrt[-(-2 + q^2)^2]*
               w^4 + 67538237769547776*w^5 - 4121741043657216*Sqrt[
                -(-2 + q^2)^2]*w^6 - 1584265954648320*w^7 + 35777140488768*
               Sqrt[-(-2 + q^2)^2]*w^8 + 6328669195968*w^9 - 47160183000*Sqrt[
                -(-2 + q^2)^2]*w^10 - 3573045000*w^11 + 4156250*Sqrt[
                -(-2 + q^2)^2]*w^12 + 78125*w^13) - 
            16*q^8*(-779564246630400*Sqrt[-(-2 + q^2)^2] - 1774799667855360*
               w - 284570743209984*Sqrt[-(-2 + q^2)^2]*w^2 - 
              7347819399610368*w^3 + 2207533900013568*Sqrt[-(-2 + q^2)^2]*w^
                4 + 2064219959832576*w^5 - 187964228438784*Sqrt[
                -(-2 + q^2)^2]*w^6 - 71618102164608*w^7 + 2858761887072*Sqrt[
                -(-2 + q^2)^2]*w^8 + 513973915560*w^9 - 9041547774*Sqrt[
                -(-2 + q^2)^2]*w^10 - 712565658*w^11 + 4300625*Sqrt[
                -(-2 + q^2)^2]*w^12 + 87500*w^13) + 
            12*q^10*(80540703129600*Sqrt[-(-2 + q^2)^2] - 2495417187041280*
               w - 58288977739776*Sqrt[-(-2 + q^2)^2]*w^2 - 16211106244329472*
               w^3 + 4559202136817664*Sqrt[-(-2 + q^2)^2]*w^4 + 
              4405827203506176*w^5 - 359902508603904*Sqrt[-(-2 + q^2)^2]*w^
                6 - 139322340004608*w^7 + 4804459966880*Sqrt[-(-2 + q^2)^2]*w^
                8 + 869273287680*w^9 - 12484780840*Sqrt[-(-2 + q^2)^2]*w^10 - 
              982019500*w^11 + 4353125*Sqrt[-(-2 + q^2)^2]*w^12 + 
              87500*w^13)))*cphiH[0])/(82575360*(-2 + q^2)^7*
        (4 - 4*q^2 + q^4 - Sqrt[-(-2 + q^2)^2]*w)*(8 - 8*q^2 + 2*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(12 - 12*q^2 + 3*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (16 - 16*q^2 + 4*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(20 - 20*q^2 + 5*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(24 - 24*q^2 + 6*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (28 - 28*q^2 + 7*q^4 - Sqrt[-(-2 + q^2)^2]*w)), 
     cphiH[8] -> ((kk^16*(-2 + q^2)^16 - 8*kk^14*(-2 + q^2)^14*
          (-784 - 1092*q^4 + 224*q^6 + 40*Sqrt[-(-2 + q^2)^2]*w + 4*w^2 - 
           q^2*(-1680 + 44*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
         28*kk^12*(-2 + q^2)^12*(-362976*q^10 + 37632*q^12 - 
           4*q^8*(-357000 + 3976*Sqrt[-(-2 + q^2)^2]*w + 965*w^2) + 
           4*q^6*(-731520 + 22660*Sqrt[-(-2 + q^2)^2]*w + 5479*w^2) + 
           4*(117888 - 12896*Sqrt[-(-2 + q^2)^2]*w - 2912*w^2 + 
             79*Sqrt[-(-2 + q^2)^2]*w^3 + 4*w^4) - 
           4*q^2*(483456 - 39920*Sqrt[-(-2 + q^2)^2]*w - 9388*w^2 + 
             183*Sqrt[-(-2 + q^2)^2]*w^3 + 10*w^4) + 
           q^4*(3290880 - 184608*Sqrt[-(-2 + q^2)^2]*w - 44256*w^2 + 
             440*Sqrt[-(-2 + q^2)^2]*w^3 + 25*w^4)) - 8*kk^10*(-2 + q^2)^10*
          (-450530304*q^16 + 31610880*q^18 - 96*q^14*(-29334232 + 
             226968*Sqrt[-(-2 + q^2)^2]*w + 91399*w^2) + 
           48*q^12*(-211100384 + 4691960*Sqrt[-(-2 + q^2)^2]*w + 
             1896671*w^2) + 4*q^10*(5788154112 - 244220928*
              Sqrt[-(-2 + q^2)^2]*w - 98988204*w^2 + 
             504840*Sqrt[-(-2 + q^2)^2]*w^3 + 72205*w^4) - 
           8*q^8*(4365292800 - 288605856*Sqrt[-(-2 + q^2)^2]*w - 
             116998560*w^2 + 1616706*Sqrt[-(-2 + q^2)^2]*w^3 + 231623*w^4) + 
           112*(-12945408 + 2301696*Sqrt[-(-2 + q^2)^2]*w + 869376*w^2 - 
             47340*Sqrt[-(-2 + q^2)^2]*w^3 - 6284*w^4 + 
             117*Sqrt[-(-2 + q^2)^2]*w^5 + 4*w^6) - 
           4*q^2*(-2127998976 + 315807744*Sqrt[-(-2 + q^2)^2]*w + 
             123098304*w^2 - 5566176*Sqrt[-(-2 + q^2)^2]*w^3 - 768656*w^4 + 
             11571*Sqrt[-(-2 + q^2)^2]*w^5 + 420*w^6) + 
           4*q^4*(-5620217856 + 674107392*Sqrt[-(-2 + q^2)^2]*w + 
             268723392*w^2 - 9428244*Sqrt[-(-2 + q^2)^2]*w^3 - 1334396*w^4 + 
             13965*Sqrt[-(-2 + q^2)^2]*w^5 + 525*w^6) - 
           q^6*(-34926931968 + 3227879424*Sqrt[-(-2 + q^2)^2]*w + 
             1302618240*w^2 - 31742928*Sqrt[-(-2 + q^2)^2]*w^3 - 
             4538800*w^4 + 23100*Sqrt[-(-2 + q^2)^2]*w^5 + 875*w^6)) + 
         2*kk^8*(-2 + q^2)^8*(-234982637568*q^22 + 12644352000*q^24 - 
           4608*q^20*(-429943076 + 2783200*Sqrt[-(-2 + q^2)^2]*w + 
             1709043*w^2) + 1536*q^18*(-6529278504 + 122877496*
              Sqrt[-(-2 + q^2)^2]*w + 76096277*w^2) + 
           16*q^16*(2125221480576 - 77057983488*Sqrt[-(-2 + q^2)^2]*w - 
             48108363504*w^2 + 184015944*Sqrt[-(-2 + q^2)^2]*w^3 + 
             45691555*w^4) - 32*q^14*(2548921236480 - 147419710080*
              Sqrt[-(-2 + q^2)^2]*w - 92666661240*w^2 + 1006560912*
              Sqrt[-(-2 + q^2)^2]*w^3 + 251757107*w^4) - 
           8*q^12*(-17809839968256 + 1469038262784*Sqrt[-(-2 + q^2)^2]*w + 
             927352242048*w^2 - 18858829920*Sqrt[-(-2 + q^2)^2]*w^3 - 
             4746417158*w^4 + 14911400*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1567125*w^6) + 8*q^10*(-22938617511936 + 2504537124864*
              Sqrt[-(-2 + q^2)^2]*w + 1580856601728*w^2 - 49566459600*
              Sqrt[-(-2 + q^2)^2]*w^3 - 12520765712*w^4 + 
             105625800*Sqrt[-(-2 + q^2)^2]*w^5 + 11179875*w^6) + 
           64*(33718542336 - 8792641536*Sqrt[-(-2 + q^2)^2]*w - 
             5026280448*w^2 + 440910624*Sqrt[-(-2 + q^2)^2]*w^3 + 
             101822560*w^4 - 3873310*Sqrt[-(-2 + q^2)^2]*w^5 - 378105*w^6 + 
             5390*Sqrt[-(-2 + q^2)^2]*w^7 + 140*w^8) - 
           64*q^2*(251076427776 - 57228312576*Sqrt[-(-2 + q^2)^2]*w - 
             33731227392*w^2 + 2602749408*Sqrt[-(-2 + q^2)^2]*w^3 + 
             622181056*w^4 - 20588400*Sqrt[-(-2 + q^2)^2]*w^5 - 2090655*w^6 + 
             25585*Sqrt[-(-2 + q^2)^2]*w^7 + 700*w^8) - 
           8*q^6*(14848100204544 - 2468449001472*Sqrt[-(-2 + q^2)^2]*w - 
             1526740640256*w^2 + 83571597312*Sqrt[-(-2 + q^2)^2]*w^3 + 
             20901590528*w^4 - 445402580*Sqrt[-(-2 + q^2)^2]*w^5 - 
             47186160*w^6 + 305375*Sqrt[-(-2 + q^2)^2]*w^7 + 8750*w^8) + 
           8*q^4*(6958460436480 - 1366976716800*Sqrt[-(-2 + q^2)^2]*w - 
             827645122560*w^2 + 54748278144*Sqrt[-(-2 + q^2)^2]*w^3 + 
             13446671840*w^4 - 369518940*Sqrt[-(-2 + q^2)^2]*w^5 - 
             38572170*w^6 + 371175*Sqrt[-(-2 + q^2)^2]*w^7 + 10500*w^8) + 
           q^8*(173891904012288 - 23857345708032*Sqrt[-(-2 + q^2)^2]*w - 
             14963042033664*w^2 + 644000493696*Sqrt[-(-2 + q^2)^2]*w^3 + 
             162482860288*w^4 - 2404634400*Sqrt[-(-2 + q^2)^2]*w^5 - 
             255543120*w^6 + 770000*Sqrt[-(-2 + q^2)^2]*w^7 + 21875*w^8)) - 
         8*kk^6*(-2 + q^2)^6*(-2719041454080*q^28 + 121385779200*q^30 - 
           172032*q^26*(-163560216 + 1009680*Sqrt[-(-2 + q^2)^2]*w + 
             934441*w^2) + 24576*q^24*(-7270431108 + 131596458*
              Sqrt[-(-2 + q^2)^2]*w + 123764155*w^2) + 
           768*q^22*(1016193843648 - 35753325792*Sqrt[-(-2 + q^2)^2]*w - 
             34188869756*w^2 + 119921312*Sqrt[-(-2 + q^2)^2]*w^3 + 
             46716419*w^4) - 192*q^20*(12981310037760 - 734938025856*
              Sqrt[-(-2 + q^2)^2]*w - 714330676944*w^2 + 7266586312*
              Sqrt[-(-2 + q^2)^2]*w^3 + 2866756897*w^4) - 
           16*q^18*(-377621121392640 + 30734673868800*Sqrt[-(-2 + q^2)^2]*w + 
             30311192040192*w^2 - 591366502176*Sqrt[-(-2 + q^2)^2]*w^3 - 
             236248309320*w^4 + 602667940*Sqrt[-(-2 + q^2)^2]*w^5 + 
             112756763*w^6) + 64*q^16*(-177974740104192 + 19295163048960*
              Sqrt[-(-2 + q^2)^2]*w + 19235332321344*w^2 - 594207726216*
              Sqrt[-(-2 + q^2)^2]*w^3 - 240113581155*w^4 + 
             1732665872*Sqrt[-(-2 + q^2)^2]*w^5 + 327954753*w^6) + 
           8*q^14*(2118593951760384 - 289679915188224*Sqrt[-(-2 + q^2)^2]*w - 
             290073290526720*w^2 + 12642996338112*Sqrt[-(-2 + q^2)^2]*w^3 + 
             5153721126624*w^4 - 69338727304*Sqrt[-(-2 + q^2)^2]*w^5 - 
             13267066890*w^6 + 28847000*Sqrt[-(-2 + q^2)^2]*w^7 + 
             2419375*w^8) - 28*q^12*(715026765053952 - 118547898236928*
              Sqrt[-(-2 + q^2)^2]*w - 118216714199040*w^2 + 
             6722510983296*Sqrt[-(-2 + q^2)^2]*w^3 + 2751176801088*w^4 - 
             56838500384*Sqrt[-(-2 + q^2)^2]*w^5 - 10966924032*w^6 + 
             63853600*Sqrt[-(-2 + q^2)^2]*w^7 + 5422375*w^8) + 
           256*(-298984734720 + 109652410368*Sqrt[-(-2 + q^2)^2]*w + 
             92795424768*w^2 - 12372829056*Sqrt[-(-2 + q^2)^2]*w^3 - 
             4473807744*w^4 + 280278040*Sqrt[-(-2 + q^2)^2]*w^5 + 
             48938260*w^6 - 1462930*Sqrt[-(-2 + q^2)^2]*w^7 - 114625*w^8 + 
             1330*Sqrt[-(-2 + q^2)^2]*w^9 + 28*w^10) - 
           64*q^2*(-10539149819904 + 3468786794496*Sqrt[-(-2 + q^2)^2]*w + 
             3035848753152*w^2 - 367529945088*Sqrt[-(-2 + q^2)^2]*w^3 - 
             137461793280*w^4 + 7772062592*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1406495328*w^6 - 37672810*Sqrt[-(-2 + q^2)^2]*w^7 - 
             3070025*w^8 + 31710*Sqrt[-(-2 + q^2)^2]*w^9 + 700*w^10) + 
           32*q^4*(-87749316182016 + 25730121793536*Sqrt[-(-2 + q^2)^2]*w + 
             23281265172480*w^2 - 2529168466176*Sqrt[-(-2 + q^2)^2]*w^3 - 
             975292939392*w^4 + 48779774176*Sqrt[-(-2 + q^2)^2]*w^5 + 
             9091439280*w^6 - 210903000*Sqrt[-(-2 + q^2)^2]*w^7 - 
             17698380*w^8 + 153475*Sqrt[-(-2 + q^2)^2]*w^9 + 3500*w^10) - 
           8*q^6*(-917875487932416 + 237766559662080*Sqrt[-(-2 + q^2)^2]*w + 
             222126427373568*w^2 - 21333380422656*Sqrt[-(-2 + q^2)^2]*w^3 - 
             8442130337280*w^4 + 363803931904*Sqrt[-(-2 + q^2)^2]*w^5 + 
             69292728288*w^6 - 1328415620*Sqrt[-(-2 + q^2)^2]*w^7 - 
             113526770*w^8 + 755125*Sqrt[-(-2 + q^2)^2]*w^9 + 17500*w^10) + 
           4*q^8*(-3383039101501440 + 766448684236800*Sqrt[-(-2 + q^2)^2]*w + 
             736926406311936*w^2 - 61342491130368*Sqrt[-(-2 + q^2)^2]*w^3 - 
             24749461221120*w^4 + 886260300128*Sqrt[-(-2 + q^2)^2]*w^5 + 
             170975538384*w^6 - 2528333920*Sqrt[-(-2 + q^2)^2]*w^7 - 
             217537460*w^8 + 945000*Sqrt[-(-2 + q^2)^2]*w^9 + 21875*w^10) - 
           q^10*(-18684746661888000 + 3654870717431808*Sqrt[-(-2 + q^2)^2]*
              w + 3594511431106560*w^2 - 252244555616256*Sqrt[-(-2 + q^2)^2]*
              w^3 - 102924336936960*w^4 + 2908144488704*Sqrt[-(-2 + q^2)^2]*
              w^5 + 563145609600*w^6 - 5757158400*Sqrt[-(-2 + q^2)^2]*w^7 - 
             493684800*w^8 + 962500*Sqrt[-(-2 + q^2)^2]*w^9 + 21875*w^10)) + 
         4*kk^4*(-2 + q^2)^4*(-73074239078400*q^34 + 2913258700800*q^36 - 
           12386304*q^32*(-68682320 + 473760*Sqrt[-(-2 + q^2)^2]*w + 
             706649*w^2) + 1032192*q^30*(-5920437840 + 122095680*
              Sqrt[-(-2 + q^2)^2]*w + 188961047*w^2) + 
           18432*q^28*(1650199488000 - 67539680768*Sqrt[-(-2 + q^2)^2]*w - 
             109020619080*w^2 + 422043160*Sqrt[-(-2 + q^2)^2]*w^3 + 
             253404273*w^4) - 1536*q^26*(72864266227200 - 4897513586304*
              Sqrt[-(-2 + q^2)^2]*w - 8286298593072*w^2 + 95187971736*
              Sqrt[-(-2 + q^2)^2]*w^3 + 58407999563*w^4) - 
           192*q^24*(-1657577192140800 + 162875477630976*Sqrt[-(-2 + q^2)^2]*
              w + 289867769419008*w^2 - 6545283050304*Sqrt[-(-2 + q^2)^2]*
              w^3 - 4110612440360*w^4 + 10154181424*Sqrt[-(-2 + q^2)^2]*w^5 + 
             3019954201*w^6) + 192*q^22*(-3776042415882240 + 
             498395479391232*Sqrt[-(-2 + q^2)^2]*w + 932820106230144*w^2 - 
             34196801691712*Sqrt[-(-2 + q^2)^2]*w^3 - 21995708848872*w^4 + 
             157761689452*Sqrt[-(-2 + q^2)^2]*w^5 + 47743102777*w^6) + 
           16*q^20*(85367526518292480 - 14139163106426880*Sqrt[-(-2 + q^2)^2]*
              w - 27635583529230336*w^2 + 1463164501799424*
              Sqrt[-(-2 + q^2)^2]*w^3 + 962987007673248*w^4 - 
             13257443733216*Sqrt[-(-2 + q^2)^2]*w^5 - 4084257364740*w^6 + 
             7724008992*Sqrt[-(-2 + q^2)^2]*w^7 + 1172583265*w^8) - 
           64*q^18*(34117568077824000 - 6714164072042496*Sqrt[-(-2 + q^2)^2]*
              w - 13477584147540480*w^2 + 948616151311488*Sqrt[-(-2 + q^2)^2]*
              w^3 + 636675175115616*w^4 - 13881675488244*Sqrt[-(-2 + q^2)^2]*
              w^5 - 4350515010861*w^6 + 23245684287*Sqrt[-(-2 + q^2)^2]*w^7 + 
             3586299143*w^8) - 4*q^16*(-750223386397900800 + 
             168874729782902784*Sqrt[-(-2 + q^2)^2]*w + 339311774346412032*
              w^2 - 29811452768216064*Sqrt[-(-2 + q^2)^2]*w^3 - 
             20269677310442496*w^4 + 623178229311360*Sqrt[-(-2 + q^2)^2]*
              w^5 + 198194422752000*w^6 - 1972848746064*Sqrt[-(-2 + q^2)^2]*
              w^7 - 309179477292*w^8 + 495285000*Sqrt[-(-2 + q^2)^2]*w^9 + 
             34628125*w^10) + 4*q^14*(-882288443680358400 + 
             222747399673085952*Sqrt[-(-2 + q^2)^2]*w + 435456170936303616*
              w^2 - 45526355923451904*Sqrt[-(-2 + q^2)^2]*w^3 - 
             31055978078834688*w^4 + 1243658895083136*Sqrt[-(-2 + q^2)^2]*
              w^5 + 399472373321280*w^6 - 6104571403728*Sqrt[-(-2 + q^2)^2]*
              w^7 - 969699419472*w^8 + 4161853500*Sqrt[-(-2 + q^2)^2]*w^9 + 
             296104375*w^10) + 256*(23753958359040 - 12201335193600*
              Sqrt[-(-2 + q^2)^2]*w - 16452108288000*w^2 + 3451862224896*
              Sqrt[-(-2 + q^2)^2]*w^3 + 1952479924224*w^4 - 
             192485556480*Sqrt[-(-2 + q^2)^2]*w^5 - 54064953600*w^6 + 
             2721318432*Sqrt[-(-2 + q^2)^2]*w^7 + 390143320*w^8 - 
             9724575*Sqrt[-(-2 + q^2)^2]*w^9 - 641452*w^10 + 
             6300*Sqrt[-(-2 + q^2)^2]*w^11 + 112*w^12) - 
           512*q^2*(117646106296320 - 55210311548928*Sqrt[-(-2 + q^2)^2]*w - 
             77828420026368*w^2 + 15148732329984*Sqrt[-(-2 + q^2)^2]*w^3 + 
             8871673039872*w^4 - 807069516864*Sqrt[-(-2 + q^2)^2]*w^5 - 
             234664588224*w^6 + 10849689396*Sqrt[-(-2 + q^2)^2]*w^7 + 
             1612782598*w^8 - 36776250*Sqrt[-(-2 + q^2)^2]*w^9 - 
             2522345*w^10 + 22596*Sqrt[-(-2 + q^2)^2]*w^11 + 420*w^12) + 
           64*q^4*(4424387788800000 - 1888797387128832*Sqrt[-(-2 + q^2)^2]*
              w - 2793690608173056*w^2 + 501743979479040*Sqrt[-(-2 + q^2)^2]*
              w^3 + 304142543824896*w^4 - 25287823682304*Sqrt[-(-2 + q^2)^2]*
              w^5 - 7589630992128*w^6 + 317190007344*Sqrt[-(-2 + q^2)^2]*
              w^7 + 48616048320*w^8 - 987969465*Sqrt[-(-2 + q^2)^2]*w^9 - 
             69853399*w^10 + 547050*Sqrt[-(-2 + q^2)^2]*w^11 + 10500*w^12) - 
           64*q^6*(13124725899264000 - 5074522493681664*Sqrt[-(-2 + q^2)^2]*
              w - 7908537416712192*w^2 + 1302567686111232*Sqrt[-(-2 + q^2)^2]*
              w^3 + 816446511888384*w^4 - 61312639505280*Sqrt[-(-2 + q^2)^2]*
              w^5 - 18918726671040*w^6 + 700253035104*Sqrt[-(-2 + q^2)^2]*
              w^7 + 109919640936*w^8 - 1923391365*Sqrt[-(-2 + q^2)^2]*w^9 - 
             138834283*w^10 + 895125*Sqrt[-(-2 + q^2)^2]*w^11 + 17500*w^12) + 
           q^12*(3479924506582056960 - 979439043106308096*Sqrt[-(-2 + q^2)^2]*
              w - 1822598062323793920*w^2 + 219138352185802752*
              Sqrt[-(-2 + q^2)^2]*w^3 + 148275529357639680*w^4 - 
             7306480457966592*Sqrt[-(-2 + q^2)^2]*w^5 - 2353348964800512*
              w^6 + 49202404724928*Sqrt[-(-2 + q^2)^2]*w^7 + 
             7885874066112*w^8 - 59645073600*Sqrt[-(-2 + q^2)^2]*w^9 - 
             4308010000*w^10 + 5775000*Sqrt[-(-2 + q^2)^2]*w^11 + 
             109375*w^12) - 4*q^10*(698421184655523840 - 218956774275809280*
              Sqrt[-(-2 + q^2)^2]*w - 383799238048088064*w^2 + 
             51896233835495424*Sqrt[-(-2 + q^2)^2]*w^3 + 34461776834445312*
              w^4 - 2005969219711488*Sqrt[-(-2 + q^2)^2]*w^5 - 
             642237375202560*w^6 + 17027144881824*Sqrt[-(-2 + q^2)^2]*w^7 + 
             2734105356528*w^8 - 30098472600*Sqrt[-(-2 + q^2)^2]*w^9 - 
             2194185700*w^10 + 6759375*Sqrt[-(-2 + q^2)^2]*w^11 + 
             131250*w^12) + 4*q^8*(441055080087552000 - 153802371703504896*
              Sqrt[-(-2 + q^2)^2]*w - 253728163469721600*w^2 + 
             38045192171913216*Sqrt[-(-2 + q^2)^2]*w^3 + 24601364541505536*
              w^4 - 1643395957429248*Sqrt[-(-2 + q^2)^2]*w^5 - 
             518441897567232*w^6 + 16543294392576*Sqrt[-(-2 + q^2)^2]*w^7 + 
             2638201093920*w^8 - 37906914360*Sqrt[-(-2 + q^2)^2]*w^9 - 
             2764198780*w^10 + 13374375*Sqrt[-(-2 + q^2)^2]*w^11 + 
             262500*w^12)) - 8*kk^2*(-2 + q^2)^2*(-81571243622400*q^40 + 
           3329438515200*q^42 - 14155776*q^38*(-61740000 + 
             708960*Sqrt[-(-2 + q^2)^2]*w + 2236849*w^2) + 
           11796480*q^36*(-433873440 + 18098976*Sqrt[-(-2 + q^2)^2]*w + 
             65240555*w^2) + 147456*q^34*(100962892800 - 13311298560*
              Sqrt[-(-2 + q^2)^2]*w - 58402281536*w^2 + 320810728*
              Sqrt[-(-2 + q^2)^2]*w^3 + 308281197*w^4) - 
           73728*q^32*(-145737446400 - 131509002240*Sqrt[-(-2 + q^2)^2]*w - 
             797831203632*w^2 + 13770582280*Sqrt[-(-2 + q^2)^2]*w^3 + 
             13765525971*w^4) - 1536*q^30*(209496139776000 + 
             14861585571840*Sqrt[-(-2 + q^2)^2]*w + 178707011338752*w^2 - 
             6516148831104*Sqrt[-(-2 + q^2)^2]*w^3 - 6821465377536*w^4 + 
             19246058224*Sqrt[-(-2 + q^2)^2]*w^5 + 8851510723*w^6) + 
           768*q^28*(2194030076313600 - 28198502277120*Sqrt[-(-2 + q^2)^2]*
              w + 1211482979752704*w^2 - 78435843447296*Sqrt[-(-2 + q^2)^2]*
              w^3 - 86624257424096*w^4 + 730319508128*Sqrt[-(-2 + q^2)^2]*
              w^5 + 345020920813*w^6) + 64*q^26*(-85435135053004800 + 
             5968298066411520*Sqrt[-(-2 + q^2)^2]*w - 37355808148227072*w^2 + 
             3886509675890688*Sqrt[-(-2 + q^2)^2]*w^3 + 4560591391578240*
              w^4 - 76199331298752*Sqrt[-(-2 + q^2)^2]*w^5 - 
             37071704022660*w^6 + 70619991624*Sqrt[-(-2 + q^2)^2]*w^7 + 
             17151946715*w^8) - 128*q^24*(-99650471922892800 + 
             12241884642140160*Sqrt[-(-2 + q^2)^2]*w - 37917760830584832*
              w^2 + 5887886042300160*Sqrt[-(-2 + q^2)^2]*w^3 + 
             7377119925742272*w^4 - 201951848845776*Sqrt[-(-2 + q^2)^2]*w^5 - 
             101366547515106*w^6 + 561837168522*Sqrt[-(-2 + q^2)^2]*w^7 + 
             139489622573*w^8) - 16*q^22*(1406947468876185600 - 
             247552855556751360*Sqrt[-(-2 + q^2)^2]*w + 512795674015727616*
              w^2 - 110017473997191168*Sqrt[-(-2 + q^2)^2]*w^3 - 
             147045163104528384*w^4 + 5869045985138688*Sqrt[-(-2 + q^2)^2]*
              w^5 + 3040192920888528*w^6 - 32418687492240*Sqrt[-(-2 + q^2)^2]*
              w^7 - 8235931129116*w^8 + 12169876460*Sqrt[-(-2 + q^2)^2]*w^9 + 
             1558222225*w^10) + 16*q^20*(1921248749577830400 - 
             440834082165227520*Sqrt[-(-2 + q^2)^2]*w + 769893338634190848*
              w^2 - 206803169800697856*Sqrt[-(-2 + q^2)^2]*w^3 - 
             291534561834875904*w^4 + 15603435588566016*Sqrt[-(-2 + q^2)^2]*
              w^5 + 8322031016645760*w^6 - 140884220006880*
              Sqrt[-(-2 + q^2)^2]*w^7 - 36618832443232*w^8 + 
             152930583428*Sqrt[-(-2 + q^2)^2]*w^9 + 19986759835*w^10) - 
           48*q^16*(-569731854001766400 + 189316065169244160*
              Sqrt[-(-2 + q^2)^2]*w - 463296266798628864*w^2 + 
             145548700565446656*Sqrt[-(-2 + q^2)^2]*w^3 + 210821923856363520*
              w^4 - 16913933258013696*Sqrt[-(-2 + q^2)^2]*w^5 - 
             9356680779441792*w^6 + 292186799082192*Sqrt[-(-2 + q^2)^2]*w^7 + 
             78827721697632*w^8 - 944129959724*Sqrt[-(-2 + q^2)^2]*w^9 - 
             128287159812*w^10 + 422935625*Sqrt[-(-2 + q^2)^2]*w^11 + 
             25900000*w^12) + 4*q^18*(-8198522600737996800 + 
             2313257843152650240*Sqrt[-(-2 + q^2)^2]*w - 4304839626314219520*
              w^2 + 1299324824752816128*Sqrt[-(-2 + q^2)^2]*w^3 + 
             1886268202785619968*w^4 - 126819756373452288*Sqrt[-(-2 + q^2)^2]*
              w^5 - 69226273715526144*w^6 + 1656399537610944*
              Sqrt[-(-2 + q^2)^2]*w^7 + 439608524930816*w^8 - 
             3423641491424*Sqrt[-(-2 + q^2)^2]*w^9 - 456663208456*w^10 + 
             560525000*Sqrt[-(-2 + q^2)^2]*w^11 + 33578125*w^12) + 
           1024*(-6658877030400 + 4316379217920*Sqrt[-(-2 + q^2)^2]*w + 
             27007097241600*w^2 - 12265327656960*Sqrt[-(-2 + q^2)^2]*w^3 - 
             12685063372800*w^4 + 2114929274880*Sqrt[-(-2 + q^2)^2]*w^5 + 
             970287662592*w^6 - 79156785792*Sqrt[-(-2 + q^2)^2]*w^7 - 
             18679302304*w^8 + 799506988*Sqrt[-(-2 + q^2)^2]*w^9 + 
             98362292*w^10 - 2118319*Sqrt[-(-2 + q^2)^2]*w^11 - 121268*w^12 + 
             1036*Sqrt[-(-2 + q^2)^2]*w^13 + 16*w^14) - 
           256*q^2*(-239719573094400 + 143831743856640*Sqrt[-(-2 + q^2)^2]*
              w + 1143979757273088*w^2 - 490556464300032*Sqrt[-(-2 + q^2)^2]*
              w^3 - 526123523309568*w^4 + 82117336209408*Sqrt[-(-2 + q^2)^2]*
              w^5 + 38956645840896*w^6 - 2965118411136*Sqrt[-(-2 + q^2)^2]*
              w^7 - 724179626432*w^8 + 28851220720*Sqrt[-(-2 + q^2)^2]*w^9 + 
             3680327000*w^10 - 73639755*Sqrt[-(-2 + q^2)^2]*w^11 - 
             4382028*w^12 + 34748*Sqrt[-(-2 + q^2)^2]*w^13 + 560*w^14) + 
           256*q^4*(-925583907225600 + 510490123960320*Sqrt[-(-2 + q^2)^2]*
              w + 5763852961579008*w^2 - 2330602839048192*Sqrt[-(-2 + q^2)^2]*
              w^3 - 2598253457620992*w^4 + 377965251649536*
              Sqrt[-(-2 + q^2)^2]*w^5 + 185339721068544*w^6 - 
             13055753000640*Sqrt[-(-2 + q^2)^2]*w^7 - 3291510756000*w^8 + 
             120449747656*Sqrt[-(-2 + q^2)^2]*w^9 + 15851927000*w^10 - 
             288575637*Sqrt[-(-2 + q^2)^2]*w^11 - 17714739*w^12 + 
             126210*Sqrt[-(-2 + q^2)^2]*w^13 + 2100*w^14) - 
           64*q^6*(-6925232111616000 + 3436773271142400*Sqrt[-(-2 + q^2)^2]*
              w + 73445554161451008*w^2 - 27991924281311232*
              Sqrt[-(-2 + q^2)^2]*w^3 - 32530998104555520*w^4 + 
             4388768965042176*Sqrt[-(-2 + q^2)^2]*w^5 + 2222494459819008*
              w^6 - 143494215645312*Sqrt[-(-2 + q^2)^2]*w^7 - 
             37212003059648*w^8 + 1230479856144*Sqrt[-(-2 + q^2)^2]*w^9 + 
             166071484320*w^10 - 2678484585*Sqrt[-(-2 + q^2)^2]*w^11 - 
             168166341*w^12 + 1030750*Sqrt[-(-2 + q^2)^2]*w^13 + 
             17500*w^14) - q^14*(17600530682688307200 - 6664637149284925440*
              Sqrt[-(-2 + q^2)^2]*w + 25204425557909962752*w^2 - 
             8046748978841124864*Sqrt[-(-2 + q^2)^2]*w^3 - 
             11307622006920314880*w^4 + 1042302376849342464*
              Sqrt[-(-2 + q^2)^2]*w^5 + 577149724095602688*w^6 - 
             22204266103014912*Sqrt[-(-2 + q^2)^2]*w^7 - 6046451718244608*
              w^8 + 99317121610560*Sqrt[-(-2 + q^2)^2]*w^9 + 
             13689089443008*w^10 - 79936038000*Sqrt[-(-2 + q^2)^2]*w^11 - 
             4993380000*w^12 + 4812500*Sqrt[-(-2 + q^2)^2]*w^13 + 
             78125*w^14) + 16*q^8*(-878971768012800 - 1590282525081600*
              Sqrt[-(-2 + q^2)^2]*w + 662922346893410304*w^2 - 
             238499845492703232*Sqrt[-(-2 + q^2)^2]*w^3 - 289907052329828352*
              w^4 + 36065742537719808*Sqrt[-(-2 + q^2)^2]*w^5 + 
             18827217779613696*w^6 - 1100711008518912*Sqrt[-(-2 + q^2)^2]*
              w^7 - 292208274986368*w^8 + 8550366790896*Sqrt[-(-2 + q^2)^2]*
              w^9 + 1174975552464*w^10 - 16213057056*Sqrt[-(-2 + q^2)^2]*
              w^11 - 1031260860*w^12 + 5114375*Sqrt[-(-2 + q^2)^2]*w^13 + 
             87500*w^14) - 12*q^10*(203601824081510400 - 96393438827642880*
              Sqrt[-(-2 + q^2)^2]*w + 1499328392309243904*w^2 - 
             511787225923452928*Sqrt[-(-2 + q^2)^2]*w^3 - 652961711219802112*
              w^4 + 74376605998563328*Sqrt[-(-2 + q^2)^2]*w^5 + 
             39885864847425536*w^6 - 2078359559066112*Sqrt[-(-2 + q^2)^2]*
              w^7 - 561200685524736*w^8 + 14135798940480*Sqrt[-(-2 + q^2)^2]*
              w^9 + 1961504363168*w^10 - 22070438600*Sqrt[-(-2 + q^2)^2]*
              w^11 - 1408143100*w^12 + 5140625*Sqrt[-(-2 + q^2)^2]*w^13 + 
             87500*w^14) + 4*q^12*(2085800005494374400 - 881522371586949120*
              Sqrt[-(-2 + q^2)^2]*w + 5944438939396866048*w^2 - 
             1946582722199420928*Sqrt[-(-2 + q^2)^2]*w^3 - 
             2611886778476789760*w^4 + 269725178411581440*Sqrt[-(-2 + q^2)^2]*
              w^5 + 147684294883024896*w^6 - 6712559495776512*
              Sqrt[-(-2 + q^2)^2]*w^7 - 1828634123524992*w^8 + 
             38186638272384*Sqrt[-(-2 + q^2)^2]*w^9 + 5303349991296*w^10 - 
             45385382700*Sqrt[-(-2 + q^2)^2]*w^11 - 2876821500*w^12 + 
             6540625*Sqrt[-(-2 + q^2)^2]*w^13 + 109375*w^14)) + 
         w*(-317089382400*q^42*(168*Sqrt[-(-2 + q^2)^2] - 24751*w) - 
           31708938240*q^44*(210*Sqrt[-(-2 + q^2)^2] + 9733*w) + 
           7077888*q^40*(566361600*Sqrt[-(-2 + q^2)^2] - 12732211520*w + 
             126002796*Sqrt[-(-2 + q^2)^2]*w^2 + 212717887*w^3) - 
           28311552*q^38*(2110684800*Sqrt[-(-2 + q^2)^2] - 21540538320*w + 
             719839580*Sqrt[-(-2 + q^2)^2]*w^2 + 1296401149*w^3) - 
           98304*q^36*(-4899121920000*Sqrt[-(-2 + q^2)^2] + 
             26800503851520*w - 2134674571968*Sqrt[-(-2 + q^2)^2]*w^2 - 
             4187684614872*w^3 + 16303174146*Sqrt[-(-2 + q^2)^2]*w^4 + 
             11822389957*w^5) + 98304*q^34*(-25344293990400*
              Sqrt[-(-2 + q^2)^2] + 72356344865280*w - 12962338823616*
              Sqrt[-(-2 + q^2)^2]*w^2 - 28629398430848*w^3 + 
             351010056864*Sqrt[-(-2 + q^2)^2]*w^4 + 265326476921*w^5) + 
           768*q^32*(11349821797171200*Sqrt[-(-2 + q^2)^2] - 
             11694796883804160*w + 6481436224131072*Sqrt[-(-2 + q^2)^2]*w^2 + 
             17063979275459328*w^3 - 444091832940288*Sqrt[-(-2 + q^2)^2]*
              w^4 - 352586143080992*w^5 + 778846114032*Sqrt[-(-2 + q^2)^2]*
              w^6 + 291938041899*w^7) - 3072*q^30*(6576557963673600*
              Sqrt[-(-2 + q^2)^2] + 4465839093166080*w + 4081105871185920*
              Sqrt[-(-2 + q^2)^2]*w^2 + 14342152126258304*w^3 - 
             669233904521216*Sqrt[-(-2 + q^2)^2]*w^4 - 563063906544680*w^5 + 
             3733993930240*Sqrt[-(-2 + q^2)^2]*w^6 + 1443735276515*w^7) - 
           256*q^28*(-99415811535667200*Sqrt[-(-2 + q^2)^2] - 
             378173377568931840*w - 68773116938305536*Sqrt[-(-2 + q^2)^2]*
              w^2 - 433617743199224064*w^3 + 33147273753409536*
              Sqrt[-(-2 + q^2)^2]*w^4 + 29840433037806048*w^5 - 
             394507494440976*Sqrt[-(-2 + q^2)^2]*w^6 - 157880074358790*w^7 + 
             242478665440*Sqrt[-(-2 + q^2)^2]*w^8 + 49827746615*w^9) + 
           256*q^26*(45720682050355200*Sqrt[-(-2 + q^2)^2] - 
             956682866628034560*w + 4390628520996864*Sqrt[-(-2 + q^2)^2]*
              w^2 - 845805062439604224*w^3 + 100088471026994688*
              Sqrt[-(-2 + q^2)^2]*w^4 + 97267329608752800*w^5 - 
             2122556352183792*Sqrt[-(-2 + q^2)^2]*w^6 - 881758025236116*w^7 + 
             3949450705056*Sqrt[-(-2 + q^2)^2]*w^8 + 833075856803*w^9) + 
           32*q^24*(-4300709810090803200*Sqrt[-(-2 + q^2)^2] + 
             11623490423111024640*w - 2128886767649193984*Sqrt[-(-2 + q^2)^2]*
              w^2 + 10672484516213735424*w^3 - 1856659554646579200*
              Sqrt[-(-2 + q^2)^2]*w^4 - 1956911172514066944*w^5 + 
             62810814419402112*Sqrt[-(-2 + q^2)^2]*w^6 + 27127444130314248*
              w^7 - 234423350546656*Sqrt[-(-2 + q^2)^2]*w^8 - 
             50836166669416*w^9 + 60543684600*Sqrt[-(-2 + q^2)^2]*w^10 + 
             6696865875*w^11) - 64*q^22*(-5498958916878336000*
              Sqrt[-(-2 + q^2)^2] + 5238819284000440320*w - 
             2719767745722580992*Sqrt[-(-2 + q^2)^2]*w^2 + 
             7295008824573100032*w^3 - 1727469843668610048*
              Sqrt[-(-2 + q^2)^2]*w^4 - 1965003252581698560*w^5 + 
             85392655819009728*Sqrt[-(-2 + q^2)^2]*w^6 + 38302376673830976*
              w^7 - 527216775986960*Sqrt[-(-2 + q^2)^2]*w^8 - 
             117588615926092*w^9 + 396303389580*Sqrt[-(-2 + q^2)^2]*w^10 + 
             44925545175*w^11) - 16*q^20*(35120189303842406400*
              Sqrt[-(-2 + q^2)^2] - 5948025283993927680*w + 
             16172645916426633216*Sqrt[-(-2 + q^2)^2]*w^2 - 
             37595754982375096320*w^3 + 10767255626555854848*
              Sqrt[-(-2 + q^2)^2]*w^4 + 12963588179977436160*w^5 - 
             714290085630326016*Sqrt[-(-2 + q^2)^2]*w^6 - 331121489283744768*
              w^7 + 6465285858932352*Sqrt[-(-2 + q^2)^2]*w^8 + 
             1480936666331392*w^9 - 9326810257968*Sqrt[-(-2 + q^2)^2]*w^10 - 
             1083804441510*w^11 + 1047375000*Sqrt[-(-2 + q^2)^2]*w^12 + 
             54796875*w^13) + 16*q^18*(39678756635698790400*
              Sqrt[-(-2 + q^2)^2] + 11917637696052264960*w + 
             16303049261303463936*Sqrt[-(-2 + q^2)^2]*w^2 - 
             47272715013264506880*w^3 + 14523967265801109504*
              Sqrt[-(-2 + q^2)^2]*w^4 + 17922185313933791232*w^5 - 
             1187224443817681920*Sqrt[-(-2 + q^2)^2]*w^6 - 563533830755556864*
              w^7 + 14412673470788800*Sqrt[-(-2 + q^2)^2]*w^8 + 
             3377012016537664*w^9 - 32804100215040*Sqrt[-(-2 + q^2)^2]*w^10 - 
             3901407933696*w^11 + 10164000000*Sqrt[-(-2 + q^2)^2]*w^12 + 
             545803125*w^13) + 4096*(26635508121600*Sqrt[-(-2 + q^2)^2] + 
             50322084986880*w + 3089309368320*Sqrt[-(-2 + q^2)^2]*w^2 + 
             105551348367360*w^3 - 48781423165440*Sqrt[-(-2 + q^2)^2]*w^4 - 
             45442051092480*w^5 + 6642472230912*Sqrt[-(-2 + q^2)^2]*w^6 + 
             2654922966528*w^7 - 188923852160*Sqrt[-(-2 + q^2)^2]*w^8 - 
             39024069488*w^9 + 1467951828*Sqrt[-(-2 + q^2)^2]*w^10 + 
             159305769*w^11 - 3035340*Sqrt[-(-2 + q^2)^2]*w^12 - 
             154056*w^13 + 1168*Sqrt[-(-2 + q^2)^2]*w^14 + 16*w^15) - 
           8192*q^2*(133177540608000*Sqrt[-(-2 + q^2)^2] + 250302431232000*
              w + 21280392216576*Sqrt[-(-2 + q^2)^2]*w^2 + 620874479960064*
              w^3 - 268863844810752*Sqrt[-(-2 + q^2)^2]*w^4 - 
             257556201940992*w^5 + 35420059906560*Sqrt[-(-2 + q^2)^2]*w^6 + 
             14608964434176*w^7 - 978068098656*Sqrt[-(-2 + q^2)^2]*w^8 - 
             208978164472*w^9 + 7393323378*Sqrt[-(-2 + q^2)^2]*w^10 + 
             831764031*w^11 - 14901579*Sqrt[-(-2 + q^2)^2]*w^12 - 
             785904*w^13 + 5604*Sqrt[-(-2 + q^2)^2]*w^14 + 80*w^15) + 
           1024*q^4*(4767755953766400*Sqrt[-(-2 + q^2)^2] + 9022239324241920*
              w + 990630396297216*Sqrt[-(-2 + q^2)^2]*w^2 + 27905993197486080*
              w^3 - 11318939618328576*Sqrt[-(-2 + q^2)^2]*w^4 - 
             11169312049999872*w^5 + 1439595689677824*Sqrt[-(-2 + q^2)^2]*
              w^6 + 612388540689408*w^7 - 38307000222784*Sqrt[-(-2 + q^2)^2]*
              w^8 - 8445371091248*w^9 + 277869645816*Sqrt[-(-2 + q^2)^2]*
              w^10 + 32260640454*w^11 - 534124563*Sqrt[-(-2 + q^2)^2]*w^12 - 
             29073492*w^13 + 189980*Sqrt[-(-2 + q^2)^2]*w^14 + 2800*w^15) - 
           2048*q^6*(5899765048934400*Sqrt[-(-2 + q^2)^2] + 11696468121354240*
              w + 1590453205991424*Sqrt[-(-2 + q^2)^2]*w^2 + 
             49766880028655616*w^3 - 18918032042582016*Sqrt[-(-2 + q^2)^2]*
              w^4 - 19270643941638144*w^5 + 2317994429732352*
              Sqrt[-(-2 + q^2)^2]*w^6 + 1016072473694208*w^7 - 
             58902213178208*Sqrt[-(-2 + q^2)^2]*w^8 - 13356499013264*w^9 + 
             403207259196*Sqrt[-(-2 + q^2)^2]*w^10 + 48049128603*w^11 - 
             719690307*Sqrt[-(-2 + q^2)^2]*w^12 - 40121235*w^13 + 
             232400*Sqrt[-(-2 + q^2)^2]*w^14 + 3500*w^15) + 
           128*q^8*(106382219437670400*Sqrt[-(-2 + q^2)^2] + 
             272432099229696000*w + 44284366068645888*Sqrt[-(-2 + q^2)^2]*
              w^2 + 2020861674846683136*w^3 - 721571556608114688*
              Sqrt[-(-2 + q^2)^2]*w^4 - 760715336028340224*w^5 + 
             84990948970217472*Sqrt[-(-2 + q^2)^2]*w^6 + 38329541508819456*
              w^7 - 2038839376552320*Sqrt[-(-2 + q^2)^2]*w^8 - 
             473515763699936*w^9 + 12897269253288*Sqrt[-(-2 + q^2)^2]*w^10 + 
             1567418999538*w^11 - 20672991612*Sqrt[-(-2 + q^2)^2]*w^12 - 
             1170270801*w^13 + 5748750*Sqrt[-(-2 + q^2)^2]*w^14 + 
             87500*w^15) - 128*q^10*(-138717726297292800*
              Sqrt[-(-2 + q^2)^2] + 68205260266536960*w + 7887046179815424*
              Sqrt[-(-2 + q^2)^2]*w^2 + 3874278813437263872*w^3 - 
             1306319681284079616*Sqrt[-(-2 + q^2)^2]*w^4 - 
             1429582065265213440*w^5 + 147517425506390016*Sqrt[-(-2 + q^2)^2]*
              w^6 + 68260174956288000*w^7 - 3290037640580608*
              Sqrt[-(-2 + q^2)^2]*w^8 - 778252245274976*w^9 + 
             18719143908696*Sqrt[-(-2 + q^2)^2]*w^10 + 2302684921992*w^11 - 
             25810618890*Sqrt[-(-2 + q^2)^2]*w^12 - 1470059955*w^13 + 
             5753125*Sqrt[-(-2 + q^2)^2]*w^14 + 87500*w^15) - 
           16*q^14*(-19347926557497753600*Sqrt[-(-2 + q^2)^2] - 
             14892986953032007680*w - 5605809996001443840*Sqrt[-(-2 + q^2)^2]*
              w^2 + 55872467610693009408*w^3 - 17473898916160339968*
              Sqrt[-(-2 + q^2)^2]*w^4 - 20713278724241424384*w^5 + 
             1777259272090853376*Sqrt[-(-2 + q^2)^2]*w^6 + 851079736505069568*
              w^7 - 31854078506979072*Sqrt[-(-2 + q^2)^2]*w^8 - 
             7637645749290240*w^9 + 130302545222304*Sqrt[-(-2 + q^2)^2]*
              w^10 + 16007291132784*w^11 - 109659154500*Sqrt[-(-2 + q^2)^2]*
              w^12 - 6150375000*w^13 + 10640625*Sqrt[-(-2 + q^2)^2]*w^14 + 
             156250*w^15) + q^16*(-522717798289165516800*
              Sqrt[-(-2 + q^2)^2] - 314718368105182003200*w - 
             184436257076627374080*Sqrt[-(-2 + q^2)^2]*w^2 + 
             884458426424277073920*w^3 - 274345813077115797504*
              Sqrt[-(-2 + q^2)^2]*w^4 - 335538858724745478144*w^5 + 
             25654900742590758912*Sqrt[-(-2 + q^2)^2]*w^6 + 
             12312678483438649344*w^7 - 389193029182086144*
              Sqrt[-(-2 + q^2)^2]*w^8 - 92655355411886592*w^9 + 
             1238744981795328*Sqrt[-(-2 + q^2)^2]*w^10 + 150200149876224*
              w^11 - 697106760000*Sqrt[-(-2 + q^2)^2]*w^12 - 
             38348100000*w^13 + 27500000*Sqrt[-(-2 + q^2)^2]*w^14 + 
             390625*w^15) + 16*q^12*(-7555641317838028800*
              Sqrt[-(-2 + q^2)^2] - 5617241833781329920*w - 
             1601472321137147904*Sqrt[-(-2 + q^2)^2]*w^2 + 
             46490276551971569664*w^3 - 14961133913456640000*
              Sqrt[-(-2 + q^2)^2]*w^4 - 17041447428254957568*w^5 + 
             1612258128575324160*Sqrt[-(-2 + q^2)^2]*w^6 + 761859646285172736*
              w^7 - 32726127241848576*Sqrt[-(-2 + q^2)^2]*w^8 - 
             7828008033960768*w^9 + 161634220884864*Sqrt[-(-2 + q^2)^2]*
              w^10 + 19956524338464*w^11 - 181096941900*Sqrt[-(-2 + q^2)^2]*
              w^12 - 10280702250*w^13 + 29115625*Sqrt[-(-2 + q^2)^2]*w^14 + 
             437500*w^15)))*cphiH[0])/(2642411520*(-2 + q^2)^8*
        (4 - 4*q^2 + q^4 - Sqrt[-(-2 + q^2)^2]*w)*(8 - 8*q^2 + 2*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(12 - 12*q^2 + 3*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (16 - 16*q^2 + 4*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(20 - 20*q^2 + 5*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(24 - 24*q^2 + 6*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (28 - 28*q^2 + 7*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(32 - 32*q^2 + 8*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)), cphiH[9] -> 
      -((kk^18*(-2 + q^2)^18 - 9*kk^16*(-2 + q^2)^16*(-1024 - 1408*q^4 + 
            288*q^6 + 46*Sqrt[-(-2 + q^2)^2]*w + 4*w^2 - 
            q^2*(-2176 + 50*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
          36*kk^14*(-2 + q^2)^14*(-625184*q^10 + 64512*q^12 - 
            4*q^8*(-618296 + 5968*Sqrt[-(-2 + q^2)^2]*w + 1255*w^2) + 
            4*q^6*(-1275008 + 34248*Sqrt[-(-2 + q^2)^2]*w + 7159*w^2) + 
            4*(208768 - 19920*Sqrt[-(-2 + q^2)^2]*w - 3872*w^2 + 
              91*Sqrt[-(-2 + q^2)^2]*w^3 + 4*w^4) - 
            8*q^2*(426944 - 30712*Sqrt[-(-2 + q^2)^2]*w - 6214*w^2 + 
              105*Sqrt[-(-2 + q^2)^2]*w^3 + 5*w^4) + 
            q^4*(5775616 - 281424*Sqrt[-(-2 + q^2)^2]*w - 58176*w^2 + 
              500*Sqrt[-(-2 + q^2)^2]*w^3 + 25*w^4)) - 12*kk^12*(-2 + q^2)^12*
           (-1089801216*q^16 + 75866112*q^18 - 384*q^14*(-17892276 + 
              117796*Sqrt[-(-2 + q^2)^2]*w + 40313*w^2) + 
            96*q^12*(-259891776 + 4917458*Sqrt[-(-2 + q^2)^2]*w + 
              1685719*w^2) + 4*q^10*(14386733568 - 517408416*Sqrt[
                -(-2 + q^2)^2]*w - 177441096*w^2 + 763770*Sqrt[-(-2 + q^2)^2]*
               w^3 + 94255*w^4) - 4*q^8*(21896257536 - 1236630192*Sqrt[
                -(-2 + q^2)^2]*w - 423252816*w^2 + 4937352*Sqrt[
                -(-2 + q^2)^2]*w^3 + 608461*w^4) + 
            112*(-32735232 + 5014848*Sqrt[-(-2 + q^2)^2]*w + 1603776*w^2 - 
              74304*Sqrt[-(-2 + q^2)^2]*w^3 - 8426*w^4 + 135*Sqrt[
                -(-2 + q^2)^2]*w^5 + 4*w^6) - 4*q^2*(-5402124288 + 
              690321408*Sqrt[-(-2 + q^2)^2]*w + 227170944*w^2 - 
              8730120*Sqrt[-(-2 + q^2)^2]*w^3 - 1029224*w^4 + 
              13335*Sqrt[-(-2 + q^2)^2]*w^5 + 420*w^6) - 
            q^6*(-88253079552 + 6988122624*Sqrt[-(-2 + q^2)^2]*w + 
              2377251072*w^2 - 48986280*Sqrt[-(-2 + q^2)^2]*w^3 - 
              6004432*w^4 + 26250*Sqrt[-(-2 + q^2)^2]*w^5 + 875*w^6) + 
            2*q^4*(-28529639424 + 2940860160*Sqrt[-(-2 + q^2)^2]*w + 
              988055040*w^2 - 29397648*Sqrt[-(-2 + q^2)^2]*w^3 - 
              3556084*w^4 + 32025*Sqrt[-(-2 + q^2)^2]*w^5 + 1050*w^6)) + 
          18*kk^10*(-2 + q^2)^10*(-171500765184*q^22 + 9103933440*q^24 - 
            1536*q^20*(-955212428 + 5114424*Sqrt[-(-2 + q^2)^2]*w + 
              2593311*w^2) + 1536*q^18*(-4910295592 + 76441232*Sqrt[
                -(-2 + q^2)^2]*w + 38963455*w^2) + 48*q^16*(541172158848 - 
              16248004224*Sqrt[-(-2 + q^2)^2]*w - 8320337744*w^2 + 
              25935448*Sqrt[-(-2 + q^2)^2]*w^3 + 5429025*w^4) - 
            32*q^14*(1977046391808 - 94884539328*Sqrt[-(-2 + q^2)^2]*w - 
              48753789048*w^2 + 431270028*Sqrt[-(-2 + q^2)^2]*w^3 + 
              90646577*w^4) - 8*q^12*(-14003382177792 + 961709128704*Sqrt[
                -(-2 + q^2)^2]*w + 494756774016*w^2 - 8197951776*Sqrt[
                -(-2 + q^2)^2]*w^3 - 1727897038*w^4 + 4529140*Sqrt[
                -(-2 + q^2)^2]*w^5 + 409675*w^6) + 8*q^10*(-18227982237696 + 
              1664280437760*Sqrt[-(-2 + q^2)^2]*w + 854405871744*w^2 - 
              21870552480*Sqrt[-(-2 + q^2)^2]*w^3 - 4610881296*w^4 + 
              32450292*Sqrt[-(-2 + q^2)^2]*w^5 + 2944375*w^6) + 
            64*(26315268096 - 5813477376*Sqrt[-(-2 + q^2)^2]*w - 
              2741222400*w^2 + 199401888*Sqrt[-(-2 + q^2)^2]*w^3 + 
              38424512*w^4 - 1230446*Sqrt[-(-2 + q^2)^2]*w^5 - 101997*w^6 + 
              1246*Sqrt[-(-2 + q^2)^2]*w^7 + 28*w^8) - 
            64*q^2*(198251003904 - 38270416896*Sqrt[-(-2 + q^2)^2]*w - 
              18521282304*w^2 + 1183029120*Sqrt[-(-2 + q^2)^2]*w^3 + 
              235435648*w^4 - 6550992*Sqrt[-(-2 + q^2)^2]*w^5 - 564277*w^6 + 
              5915*Sqrt[-(-2 + q^2)^2]*w^7 + 140*w^8) - 
            16*q^6*(5940220428288 - 833037502464*Sqrt[-(-2 + q^2)^2]*w - 
              419682296064*w^2 + 18894679104*Sqrt[-(-2 + q^2)^2]*w^3 + 
              3927074816*w^4 - 70078610*Sqrt[-(-2 + q^2)^2]*w^5 - 
              6313426*w^6 + 35000*Sqrt[-(-2 + q^2)^2]*w^7 + 875*w^8) + 
            8*q^4*(5542467600384 - 920906809344*Sqrt[-(-2 + q^2)^2]*w - 
              455788775424*w^2 + 24889522560*Sqrt[-(-2 + q^2)^2]*w^3 + 
              5081241312*w^4 - 117206460*Sqrt[-(-2 + q^2)^2]*w^5 - 
              10381826*w^6 + 85575*Sqrt[-(-2 + q^2)^2]*w^7 + 2100*w^8) + 
            q^8*(139031857004544 - 16025636634624*Sqrt[-(-2 + q^2)^2]*w - 
              8172512870400*w^2 + 288126099072*Sqrt[-(-2 + q^2)^2]*w^3 + 
              60501331072*w^4 - 747974304*Sqrt[-(-2 + q^2)^2]*w^5 - 
              67850384*w^6 + 175000*Sqrt[-(-2 + q^2)^2]*w^7 + 4375*w^8)) - 
          18*kk^8*(-2 + q^2)^8*(-16731815804928*q^28 + 728314675200*q^30 - 
            737280*q^26*(-241400436 + 1173452*Sqrt[-(-2 + q^2)^2]*w + 
              853713*w^2) + 172032*q^24*(-6766334712 + 96261368*Sqrt[
                -(-2 + q^2)^2]*w + 70694735*w^2) + 768*q^22*(6826977220608 - 
              188672752176*Sqrt[-(-2 + q^2)^2]*w - 139843841064*w^2 + 
              377737332*Sqrt[-(-2 + q^2)^2]*w^3 + 120079339*w^4) - 
            512*q^20*(33726987201024 - 1501631588520*Sqrt[-(-2 + q^2)^2]*w - 
              1122411124704*w^2 + 8763858636*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2808124279*w^4) - 16*q^18*(-2693098174021632 + 
              172986561915648*Sqrt[-(-2 + q^2)^2]*w + 130180155744384*w^2 - 
              1945474310304*Sqrt[-(-2 + q^2)^2]*w^3 - 627976488496*w^4 + 
              1283776270*Sqrt[-(-2 + q^2)^2]*w^5 + 201709963*w^6) + 
            32*q^16*(-2601765945999360 + 223975950519168*Sqrt[-(-2 + q^2)^2]*
               w + 169236232699392*w^2 - 4003821063744*Sqrt[-(-2 + q^2)^2]*w^
                3 - 1300180024296*w^4 + 7505458835*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1187952801*w^6) + 8*q^14*(15760694917988352 - 1725370731380736*
               Sqrt[-(-2 + q^2)^2]*w - 1303818906341376*w^2 + 
              43614420820800*Sqrt[-(-2 + q^2)^2]*w^3 + 14213736704256*w^4 - 
              152915070644*Sqrt[-(-2 + q^2)^2]*w^5 - 24353069118*w^6 + 
              43867250*Sqrt[-(-2 + q^2)^2]*w^7 + 3163125*w^8) - 
            8*q^12*(18777518266908672 - 2515615005302784*Sqrt[-(-2 + q^2)^2]*
               w - 1891604674068480*w^2 + 82931103045888*Sqrt[-(-2 + q^2)^2]*
               w^3 + 27020939662560*w^4 - 446929745444*Sqrt[-(-2 + q^2)^2]*w^
                5 - 71442140280*w^6 + 344388100*Sqrt[-(-2 + q^2)^2]*w^7 + 
              25022375*w^8) + 128*(-4108912164864 + 1245308706816*Sqrt[
                -(-2 + q^2)^2]*w + 829126508544*w^2 - 87824357376*Sqrt[
                -(-2 + q^2)^2]*w^3 - 25523381632*w^4 + 1303100064*Sqrt[
                -(-2 + q^2)^2]*w^5 + 187839400*w^6 - 4692415*Sqrt[
                -(-2 + q^2)^2]*w^7 - 310730*w^8 + 3080*Sqrt[-(-2 + q^2)^2]*w^
                9 + 56*w^10) - 64*q^2*(-74011832745984 + 20125665312768*Sqrt[
                -(-2 + q^2)^2]*w + 13756983287808*w^2 - 1319837078016*Sqrt[
                -(-2 + q^2)^2]*w^3 - 395390134528*w^4 + 18189642016*Sqrt[
                -(-2 + q^2)^2]*w^5 + 2711642304*w^6 - 60623290*Sqrt[
                -(-2 + q^2)^2]*w^7 - 4169025*w^8 + 36750*Sqrt[-(-2 + q^2)^2]*
               w^9 + 700*w^10) + 32*q^4*(-629247288803328 + 152282582286336*
               Sqrt[-(-2 + q^2)^2]*w + 106749990862848*w^2 - 
              9157553525760*Sqrt[-(-2 + q^2)^2]*w^3 - 2818562360448*w^4 + 
              114424317392*Sqrt[-(-2 + q^2)^2]*w^5 + 17539564560*w^6 - 
              339088575*Sqrt[-(-2 + q^2)^2]*w^7 - 24006990*w^8 + 
              177625*Sqrt[-(-2 + q^2)^2]*w^9 + 3500*w^10) - 
            8*q^6*(-6708861641687040 + 1431100481470464*Sqrt[-(-2 + q^2)^2]*
               w + 1026863050653696*w^2 - 77502071196672*Sqrt[-(-2 + q^2)^2]*
               w^3 - 24403513924608*w^4 + 850805533760*Sqrt[-(-2 + q^2)^2]*w^
                5 + 133203270816*w^6 - 2124149440*Sqrt[-(-2 + q^2)^2]*w^7 - 
              153357050*w^8 + 870625*Sqrt[-(-2 + q^2)^2]*w^9 + 17500*w^10) - 
            q^10*(-140043962151862272 + 22323218935578624*Sqrt[-(-2 + q^2)^2]*
               w + 16609295725166592*w^2 - 904249662117888*Sqrt[
                -(-2 + q^2)^2]*w^3 - 293055493100544*w^4 + 6647903925376*Sqrt[
                -(-2 + q^2)^2]*w^5 + 1062153071616*w^6 - 8997154320*Sqrt[
                -(-2 + q^2)^2]*w^7 - 656770800*w^8 + 1093750*Sqrt[
                -(-2 + q^2)^2]*w^9 + 21875*w^10) + 
            2*q^8*(-50230500740038656 + 9333259085611008*Sqrt[-(-2 + q^2)^2]*
               w + 6834356498202624*w^2 - 444358175391744*Sqrt[-(-2 + q^2)^2]*
               w^3 - 142382004773376*w^4 + 4109019488000*Sqrt[-(-2 + q^2)^2]*
               w^5 + 652242367392*w^6 - 8006364800*Sqrt[-(-2 + q^2)^2]*w^7 - 
              583752120*w^8 + 2165625*Sqrt[-(-2 + q^2)^2]*w^9 + 
              43750*w^10)) + 12*kk^6*(-2 + q^2)^6*(-925542289244160*q^34 + 
            34959104409600*q^36 - 16515072*q^32*(-694414296 + 
              3396540*Sqrt[-(-2 + q^2)^2]*w + 3596885*w^2) + 
            147456*q^30*(-600119837264 + 8653938216*Sqrt[-(-2 + q^2)^2]*w + 
              9328560133*w^2) + 6144*q^28*(77726118269952 - 2192760873792*
               Sqrt[-(-2 + q^2)^2]*w - 2407935981768*w^2 + 6487455744*Sqrt[
                -(-2 + q^2)^2]*w^3 + 3025652779*w^4) - 1536*q^26*
             (1250198511100416 - 57176026033536*Sqrt[-(-2 + q^2)^2]*w - 
              63968950671120*w^2 + 505082325240*Sqrt[-(-2 + q^2)^2]*w^3 + 
              238702667485*w^4) - 192*q^24*(-31195744415305728 + 
              2067963039267840*Sqrt[-(-2 + q^2)^2]*w + 2354848098475776*w^2 - 
              36110254296576*Sqrt[-(-2 + q^2)^2]*w^3 - 17294965376024*w^4 + 
              32208992840*Sqrt[-(-2 + q^2)^2]*w^5 + 7788862607*w^6) + 
            192*q^22*(-77596770327920640 + 6910566779796480*Sqrt[
                -(-2 + q^2)^2]*w + 7988217168607872*w^2 - 196844208141760*
               Sqrt[-(-2 + q^2)^2]*w^3 - 95487148965976*w^4 + 
              513363863832*Sqrt[-(-2 + q^2)^2]*w^5 + 125565679797*w^6) + 
            16*q^20*(1883854599755268096 - 213267416970792960*Sqrt[
                -(-2 + q^2)^2]*w - 249069407510347776*w^2 + 8805781018401024*
               Sqrt[-(-2 + q^2)^2]*w^3 + 4319274162231264*w^4 - 
              44366247856656*Sqrt[-(-2 + q^2)^2]*w^5 - 10972384695276*w^6 + 
              16472938860*Sqrt[-(-2 + q^2)^2]*w^7 + 2097937765*w^8) - 
            64*q^18*(785154844746252288 - 108430406333227008*Sqrt[
                -(-2 + q^2)^2]*w - 127057426437883392*w^2 + 5965793842721664*
               Sqrt[-(-2 + q^2)^2]*w^3 + 2950005898165728*w^4 - 
              47858907093312*Sqrt[-(-2 + q^2)^2]*w^5 - 11953305101517*w^6 + 
              50559902862*Sqrt[-(-2 + q^2)^2]*w^7 + 6509684993*w^8) - 
            4*q^16*(-17367744774103105536 + 2838912742306676736*Sqrt[
                -(-2 + q^2)^2]*w + 3309347111664844800*w^2 - 
              195060172791204864*Sqrt[-(-2 + q^2)^2]*w^3 - 96794689018857984*
               w^4 + 2214032803880256*Sqrt[-(-2 + q^2)^2]*w^5 + 
              557096980779648*w^6 - 4383310242528*Sqrt[-(-2 + q^2)^2]*w^7 - 
              570000157692*w^8 + 752955000*Sqrt[-(-2 + q^2)^2]*w^9 + 
              45259375*w^10) + 4*q^14*(-19892816296600928256 + 
              3767803640909660160*Sqrt[-(-2 + q^2)^2]*w + 4330753777868931072*
               w^2 - 307259409489444864*Sqrt[-(-2 + q^2)^2]*w^3 - 
              152101312670306304*w^4 + 4544299079268480*Sqrt[-(-2 + q^2)^2]*w^
                5 + 1147466286187200*w^6 - 13863214005984*Sqrt[-(-2 + q^2)^2]*
               w^7 - 1816584795984*w^8 + 6421422000*Sqrt[-(-2 + q^2)^2]*w^9 + 
              390604375*w^10) + 256*(383145706782720 - 156370951471104*Sqrt[
                -(-2 + q^2)^2]*w - 147383459905536*w^2 + 22423746785280*Sqrt[
                -(-2 + q^2)^2]*w^3 + 9489324263424*w^4 - 720548295936*Sqrt[
                -(-2 + q^2)^2]*w^5 - 159659939712*w^6 + 6468632688*Sqrt[
                -(-2 + q^2)^2]*w^7 + 759293080*w^8 - 15725955*Sqrt[
                -(-2 + q^2)^2]*w^9 - 873292*w^10 + 7308*Sqrt[-(-2 + q^2)^2]*w^
                11 + 112*w^12) - 256*q^2*(3946842232455168 - 
              1469983555584000*Sqrt[-(-2 + q^2)^2]*w - 1426383406596096*w^2 + 
              200545709826048*Sqrt[-(-2 + q^2)^2]*w^3 + 87462341449728*w^4 - 
              6117150607488*Sqrt[-(-2 + q^2)^2]*w^5 - 1399254734208*w^6 + 
              52004770776*Sqrt[-(-2 + q^2)^2]*w^7 + 6315601124*w^8 - 
              119508585*Sqrt[-(-2 + q^2)^2]*w^9 - 6887818*w^10 + 
              52500*Sqrt[-(-2 + q^2)^2]*w^11 + 840*w^12) + 
            64*q^4*(77429014649634816 - 26187046449315840*Sqrt[-(-2 + q^2)^2]*
               w - 26181130554703872*w^2 + 3378862432813056*Sqrt[
                -(-2 + q^2)^2]*w^3 + 1517008515717120*w^4 - 96695145469440*
               Sqrt[-(-2 + q^2)^2]*w^5 - 22765947278976*w^6 + 
              763276513104*Sqrt[-(-2 + q^2)^2]*w^7 + 95418254400*w^8 - 
              1606751685*Sqrt[-(-2 + q^2)^2]*w^9 - 95392591*w^10 + 
              635250*Sqrt[-(-2 + q^2)^2]*w^11 + 10500*w^12) - 
            64*q^6*(240552279860576256 - 73476127554011136*Sqrt[
                -(-2 + q^2)^2]*w - 75733252939284480*w^2 + 8901008274751488*
               Sqrt[-(-2 + q^2)^2]*w^3 + 4107083322943488*w^4 - 
              235494759188352*Sqrt[-(-2 + q^2)^2]*w^5 - 56854113496896*w^6 + 
              1683580672368*Sqrt[-(-2 + q^2)^2]*w^7 + 215375188728*w^8 - 
              3117711030*Sqrt[-(-2 + q^2)^2]*w^9 - 189091021*w^10 + 
              1036875*Sqrt[-(-2 + q^2)^2]*w^11 + 17500*w^12) - 
            8*q^10*(7109478144553254912 - 1738291162178912256*Sqrt[
                -(-2 + q^2)^2]*w - 1903085999511699456*w^2 + 
              179747879618543616*Sqrt[-(-2 + q^2)^2]*w^3 + 86811455524577280*
               w^4 - 3813950484668160*Sqrt[-(-2 + q^2)^2]*w^5 - 
              953496562674816*w^6 + 20086103549232*Sqrt[-(-2 + q^2)^2]*w^7 + 
              2635816606248*w^8 - 23926538580*Sqrt[-(-2 + q^2)^2]*w^9 - 
              1474809350*w^10 + 3871875*Sqrt[-(-2 + q^2)^2]*w^11 + 
              65625*w^12) + q^12*(74854922643849609216 - 16191226428574924800*
               Sqrt[-(-2 + q^2)^2]*w - 18210731305369337856*w^2 + 
              1507635419274215424*Sqrt[-(-2 + q^2)^2]*w^3 + 
              739547329574780928*w^4 - 27329963157891072*Sqrt[-(-2 + q^2)^2]*
               w^5 - 6888384019948032*w^6 + 114076781203392*Sqrt[
                -(-2 + q^2)^2]*w^7 + 15002285699520*w^8 - 93463448400*Sqrt[
                -(-2 + q^2)^2]*w^9 - 5738110000*w^10 + 6562500*Sqrt[
                -(-2 + q^2)^2]*w^11 + 109375*w^12) + 
            4*q^8*(8502823713534640128 - 2331520040863531008*Sqrt[
                -(-2 + q^2)^2]*w - 2477824885760458752*w^2 + 
              262669754613399552*Sqrt[-(-2 + q^2)^2]*w^3 + 124237600291799040*
               w^4 - 6303263511988224*Sqrt[-(-2 + q^2)^2]*w^5 - 
              1553033067692544*w^6 + 39515682040128*Sqrt[-(-2 + q^2)^2]*w^7 + 
              5138359347744*w^8 - 60974648280*Sqrt[-(-2 + q^2)^2]*w^9 - 
              3744579580*w^10 + 15421875*Sqrt[-(-2 + q^2)^2]*w^11 + 
              262500*w^12)) - 36*kk^4*(-2 + q^2)^4*(-3425992232140800*q^40 + 
            119859786547200*q^42 - 169869312*q^38*(-269405920 + 
              1543780*Sqrt[-(-2 + q^2)^2]*w + 2596507*w^2) + 
            4718592*q^36*(-80506384560 + 1393410900*Sqrt[-(-2 + q^2)^2]*w + 
              2444209633*w^2) + 196608*q^34*(11192778817920 - 
              389463273024*Sqrt[-(-2 + q^2)^2]*w - 717251492560*w^2 + 
              2264647014*Sqrt[-(-2 + q^2)^2]*w^3 + 1563971259*w^4) - 
            24576*q^32*(386213036590080 - 22427489725248*Sqrt[-(-2 + q^2)^2]*
               w - 43673831553968*w^2 + 413231196876*Sqrt[-(-2 + q^2)^2]*w^
                3 + 291956751073*w^4) - 3072*q^30*(-10375546745733120 + 
              897930692980224*Sqrt[-(-2 + q^2)^2]*w + 1861198785858688*w^2 - 
              35024463152640*Sqrt[-(-2 + q^2)^2]*w^3 - 25359695924128*w^4 + 
              49007944980*Sqrt[-(-2 + q^2)^2]*w^5 + 17527991069*w^6) + 
            1536*q^28*(-56335581925539840 + 6687071870536704*Sqrt[
                -(-2 + q^2)^2]*w + 14813851347479552*w^2 - 458911257074592*
               Sqrt[-(-2 + q^2)^2]*w^3 - 340911351102640*w^4 + 
              1936047459438*Sqrt[-(-2 + q^2)^2]*w^5 + 704538934727*w^6) + 
            192*q^26*(1026352640148111360 - 155688947554025472*Sqrt[
                -(-2 + q^2)^2]*w - 367885325599215616*w^2 + 16722610571592448*
               Sqrt[-(-2 + q^2)^2]*w^3 + 12745346752362880*w^4 - 
              140942044543584*Sqrt[-(-2 + q^2)^2]*w^5 - 52217083092520*w^6 + 
              74344649314*Sqrt[-(-2 + q^2)^2]*w^7 + 14692647655*w^8) - 
            64*q^24*(6097419982539325440 - 1108527293018824704*Sqrt[
                -(-2 + q^2)^2]*w - 2759095339494850560*w^2 + 
              169597938802806528*Sqrt[-(-2 + q^2)^2]*w^3 + 132367905283582080*
               w^4 - 2357493216528192*Sqrt[-(-2 + q^2)^2]*w^5 - 
              889093235617944*w^6 + 3654947207988*Sqrt[-(-2 + q^2)^2]*w^7 + 
              733236648961*w^8) - 16*q^22*(-43143574227234324480 + 
              8914842490123321344*Sqrt[-(-2 + q^2)^2]*w + 
              22774458004722941952*w^2 - 1776368431474301952*Sqrt[
                -(-2 + q^2)^2]*w^3 - 1413362727783058944*w^4 + 
              36170191341207936*Sqrt[-(-2 + q^2)^2]*w^5 + 13868145685134240*w^
                6 - 108935667106608*Sqrt[-(-2 + q^2)^2]*w^7 - 
              22183742479404*w^8 + 25879995050*Sqrt[-(-2 + q^2)^2]*w^9 + 
              2781988475*w^10) + 32*q^20*(-34328008086540779520 + 
              7802970299463499776*Sqrt[-(-2 + q^2)^2]*w + 
              19743987512802803712*w^2 - 1856788976320352256*Sqrt[
                -(-2 + q^2)^2]*w^3 - 1494821642489097984*w^4 + 
              50825013682668768*Sqrt[-(-2 + q^2)^2]*w^5 + 19755254623244160*w^
                6 - 245108804977080*Sqrt[-(-2 + q^2)^2]*w^7 - 
              50618849837226*w^8 + 166266669625*Sqrt[-(-2 + q^2)^2]*w^9 + 
              18133224480*w^10) + 4*q^18*(387614959696210821120 - 
              95942032150216310784*Sqrt[-(-2 + q^2)^2]*w - 
              232308305038855372800*w^2 + 25318450656101056512*Sqrt[
                -(-2 + q^2)^2]*w^3 + 20419173260473712640*w^4 - 
              870637736128852992*Sqrt[-(-2 + q^2)^2]*w^5 - 341471426295936768*
               w^6 + 5973101207070816*Sqrt[-(-2 + q^2)^2]*w^7 + 
              1248145226930048*w^8 - 7625756827304*Sqrt[-(-2 + q^2)^2]*w^9 - 
              843167693956*w^10 + 850981250*Sqrt[-(-2 + q^2)^2]*w^11 + 
              43859375*w^12) - 4*q^16*(473144926514247106560 - 
              127947130583409229824*Sqrt[-(-2 + q^2)^2]*w - 
              289895727611347206144*w^2 + 35600498583247650816*Sqrt[
                -(-2 + q^2)^2]*w^3 + 28451231473095106560*w^4 - 
              1456468236242196480*Sqrt[-(-2 + q^2)^2]*w^5 - 
              572758407908218368*w^6 + 13083026208602112*Sqrt[-(-2 + q^2)^2]*
               w^7 + 2755674625730400*w^8 - 25869147986136*Sqrt[
                -(-2 + q^2)^2]*w^9 - 2893755620784*w^10 + 7830060000*Sqrt[
                -(-2 + q^2)^2]*w^11 + 410003125*w^12) + 
            1024*(-1137463032545280 + 630564606443520*Sqrt[-(-2 + q^2)^2]*w + 
              919208208629760*w^2 - 212552807350272*Sqrt[-(-2 + q^2)^2]*w^3 - 
              134739262562304*w^4 + 15222022785024*Sqrt[-(-2 + q^2)^2]*w^5 + 
              5035645908480*w^6 - 309330373632*Sqrt[-(-2 + q^2)^2]*w^7 - 
              56754161728*w^8 + 1936344844*Sqrt[-(-2 + q^2)^2]*w^9 + 
              193752062*w^10 - 3451105*Sqrt[-(-2 + q^2)^2]*w^11 - 
              165788*w^12 + 1204*Sqrt[-(-2 + q^2)^2]*w^13 + 16*w^14) - 
            256*q^2*(-51711443824803840 + 26488841749659648*Sqrt[
                -(-2 + q^2)^2]*w + 40121028197744640*w^2 - 8703288997773312*
               Sqrt[-(-2 + q^2)^2]*w^3 - 5689315726000128*w^4 + 
              600795294732288*Sqrt[-(-2 + q^2)^2]*w^5 + 204980518788096*w^6 - 
              11736254976768*Sqrt[-(-2 + q^2)^2]*w^7 - 2223645057600*w^8 + 
              70536849880*Sqrt[-(-2 + q^2)^2]*w^9 + 7302132936*w^10 - 
              120669759*Sqrt[-(-2 + q^2)^2]*w^11 - 6012748*w^12 + 
              40460*Sqrt[-(-2 + q^2)^2]*w^13 + 560*w^14) + 
            128*q^4*(-561270529940520960 + 264751898211385344*Sqrt[
                -(-2 + q^2)^2]*w + 417990802208194560*w^2 - 84769780154499072*
               Sqrt[-(-2 + q^2)^2]*w^3 - 57176317763567616*w^4 + 
              5612106959124480*Sqrt[-(-2 + q^2)^2]*w^5 + 1972769598246912*w^
                6 - 104342163969792*Sqrt[-(-2 + q^2)^2]*w^7 - 
              20360807280192*w^8 + 592257150464*Sqrt[-(-2 + q^2)^2]*w^9 + 
              63146862968*w^10 - 948007767*Sqrt[-(-2 + q^2)^2]*w^11 - 
              48674318*w^12 + 294000*Sqrt[-(-2 + q^2)^2]*w^13 + 4200*w^14) - 
            64*q^6*(-3868625418521149440 + 1674334499518808064*Sqrt[
                -(-2 + q^2)^2]*w + 2766310498860269568*w^2 - 
              522564039140376576*Sqrt[-(-2 + q^2)^2]*w^3 - 363842837089320960*
               w^4 + 32978399864512512*Sqrt[-(-2 + q^2)^2]*w^5 + 
              11926049359927296*w^6 - 576482691355776*Sqrt[-(-2 + q^2)^2]*w^
                7 - 115468540235840*w^8 + 3028173892128*Sqrt[-(-2 + q^2)^2]*w^
                9 + 330782068848*w^10 - 4393077717*Sqrt[-(-2 + q^2)^2]*w^11 - 
              230713021*w^12 + 1198750*Sqrt[-(-2 + q^2)^2]*w^13 + 
              17500*w^14) - q^14*(-1947364234061225656320 + 
              578621006931988316160*Sqrt[-(-2 + q^2)^2]*w + 
              1217595861279493324800*w^2 - 165496005837593247744*Sqrt[
                -(-2 + q^2)^2]*w^3 - 129795659840180453376*w^4 + 
              7722505366932750336*Sqrt[-(-2 + q^2)^2]*w^5 + 
              3022666502825410560*w^6 - 85351196357586432*Sqrt[-(-2 + q^2)^2]*
               w^7 - 18024308074319616*w^8 + 232240476000960*Sqrt[
                -(-2 + q^2)^2]*w^9 + 26182704889152*w^10 - 125400933000*Sqrt[
                -(-2 + q^2)^2]*w^11 - 6655180000*w^12 + 5468750*Sqrt[
                -(-2 + q^2)^2]*w^13 + 78125*w^14) + 
            16*q^8*(-37988641308955115520 + 15029611630675623936*Sqrt[
                -(-2 + q^2)^2]*w + 26114312408949325824*w^2 - 
              4576891199209340928*Sqrt[-(-2 + q^2)^2]*w^3 - 
              3290201488764764160*w^4 + 273248746856054784*Sqrt[
                -(-2 + q^2)^2]*w^5 + 101432507180199936*w^6 - 
              4421981496818688*Sqrt[-(-2 + q^2)^2]*w^7 - 905321057472384*w^
                8 + 20951557107600*Sqrt[-(-2 + q^2)^2]*w^9 + 2330572435128*w^
                10 - 26442424638*Sqrt[-(-2 + q^2)^2]*w^11 - 1409110150*w^12 + 
              5928125*Sqrt[-(-2 + q^2)^2]*w^13 + 87500*w^14) + 
            2*q^12*(-825802378662987694080 + 270331026798312161280*Sqrt[
                -(-2 + q^2)^2]*w + 529843736059897184256*w^2 - 
              78864125132273614848*Sqrt[-(-2 + q^2)^2]*w^3 - 
              60276488559181824000*w^4 + 4070772683462688768*Sqrt[
                -(-2 + q^2)^2]*w^5 + 1574391268925620224*w^6 - 
              52794009064535040*Sqrt[-(-2 + q^2)^2]*w^7 - 11106401072888064*w^
                8 + 182333845638336*Sqrt[-(-2 + q^2)^2]*w^9 + 
              20604180886464*w^10 - 144666874800*Sqrt[-(-2 + q^2)^2]*w^11 - 
              7744320500*w^12 + 14984375*Sqrt[-(-2 + q^2)^2]*w^13 + 
              218750*w^14) - 4*q^10*(-282504097453697925120 + 
              101808905138101813248*Sqrt[-(-2 + q^2)^2]*w + 
              187185982868696334336*w^2 - 30308173482394386432*Sqrt[
                -(-2 + q^2)^2]*w^3 - 22485116815673917440*w^4 + 
              1694546131730595840*Sqrt[-(-2 + q^2)^2]*w^5 + 
              643574202503995392*w^6 - 24880441695837696*Sqrt[-(-2 + q^2)^2]*
               w^7 - 5179449896006400*w^8 + 102866223588576*Sqrt[
                -(-2 + q^2)^2]*w^9 + 11573699809056*w^10 - 106940221080*Sqrt[
                -(-2 + q^2)^2]*w^11 - 5734756300*w^12 + 17784375*Sqrt[
                -(-2 + q^2)^2]*w^13 + 262500*w^14)) + 9*kk^2*(-2 + q^2)^2*
           (-25570087796736000*q^46 + 958878292377600*q^48 - 
            1358954496*q^44*(-214972800 + 2249380*Sqrt[-(-2 + q^2)^2]*w + 
              8121047*w^2) + 603979776*q^42*(-2804760000 + 119657580*Sqrt[
                -(-2 + q^2)^2]*w + 505437661*w^2) + 7077888*q^40*
             (386841907200 - 102643914240*Sqrt[-(-2 + q^2)^2]*w - 
              552688494336*w^2 + 2583438268*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2774568227*w^4) - 6291456*q^38*(-5862011904000 - 
              583553980800*Sqrt[-(-2 + q^2)^2]*w - 4891311175536*w^2 + 
              72867542076*Sqrt[-(-2 + q^2)^2]*w^3 + 81532918747*w^4) - 
            196608*q^36*(1894157346816000 + 25582034580480*Sqrt[
                -(-2 + q^2)^2]*w + 844709666135040*w^2 - 27119453882688*Sqrt[
                -(-2 + q^2)^2]*w^3 - 31842527686852*w^4 + 73528227159*Sqrt[
                -(-2 + q^2)^2]*w^5 + 38903840858*w^6) + 98304*q^34*
             (20026813272883200 - 614448412139520*Sqrt[-(-2 + q^2)^2]*w + 
              6627379149305856*w^2 - 389054224218432*Sqrt[-(-2 + q^2)^2]*w^
                3 - 483382709105456*w^4 + 3368286434492*Sqrt[-(-2 + q^2)^2]*w^
                5 + 1830707907639*w^6) + 768*q^32*(-9448648937570304000 + 
              669412468862484480*Sqrt[-(-2 + q^2)^2]*w - 2508030846581981184*
               w^2 + 247493450004942848*Sqrt[-(-2 + q^2)^2]*w^3 + 
              328347988638323456*w^4 - 4589320742758144*Sqrt[-(-2 + q^2)^2]*w^
                5 - 2569068440693664*w^6 + 3889286647216*Sqrt[-(-2 + q^2)^2]*
               w^7 + 1139612701155*w^8) - 1024*q^30*(-19759674889234022400 + 
              2220554225121361920*Sqrt[-(-2 + q^2)^2]*w - 4323812698461597696*
               w^2 + 682837319001013248*Sqrt[-(-2 + q^2)^2]*w^3 + 
              975516729687404928*w^4 - 22672770903980160*Sqrt[-(-2 + q^2)^2]*
               w^5 - 13101544364799384*w^6 + 58451578380708*Sqrt[
                -(-2 + q^2)^2]*w^7 + 17491635756059*w^8) - 
            256*q^28*(172972095115257446400 - 27052827925343109120*Sqrt[
                -(-2 + q^2)^2]*w + 32327237239316250624*w^2 - 
              7799637618096463872*Sqrt[-(-2 + q^2)^2]*w^3 - 
              12056462893441581312*w^4 + 415864403632604160*Sqrt[
                -(-2 + q^2)^2]*w^5 + 248373642361703520*w^6 - 
              2164495285439088*Sqrt[-(-2 + q^2)^2]*w^7 - 662257812043902*w^
                8 + 757618955620*Sqrt[-(-2 + q^2)^2]*w^9 + 127044971665*w^
                10) + 256*q^26*(303285213226598400000 - 61464808044751749120*
               Sqrt[-(-2 + q^2)^2]*w + 53394113964223954944*w^2 - 
              18037930854988529664*Sqrt[-(-2 + q^2)^2]*w^3 - 
              30051494946155249664*w^4 + 1418287731792311808*Sqrt[
                -(-2 + q^2)^2]*w^5 + 874985925509137056*w^6 - 
              12321928864465776*Sqrt[-(-2 + q^2)^2]*w^7 - 3856266464030412*w^
                8 + 12749162034596*Sqrt[-(-2 + q^2)^2]*w^9 + 2177707464143*w^
                10) + 32*q^24*(-3455206057448570880000 + 
              864038787860177879040*Sqrt[-(-2 + q^2)^2]*w - 
              699516352077096812544*w^2 + 281870387287596957696*Sqrt[
                -(-2 + q^2)^2]*w^3 + 497011715832684478464*w^4 - 
              30080911266319828992*Sqrt[-(-2 + q^2)^2]*w^5 - 
              19104221627829818880*w^6 + 387857510547824256*Sqrt[
                -(-2 + q^2)^2]*w^7 + 124066172142434440*w^8 - 
              784632302566272*Sqrt[-(-2 + q^2)^2]*w^9 - 136560976302648*w^
                10 + 128035068000*Sqrt[-(-2 + q^2)^2]*w^11 + 11912653375*w^
                12) - 64*q^22*(-2019751403295080448000 + 
              599466523828735180800*Sqrt[-(-2 + q^2)^2]*w - 
              596860674354510299136*w^2 + 241279577030595575808*Sqrt[
                -(-2 + q^2)^2]*w^3 + 435550414607271985152*w^4 - 
              32023652759730797568*Sqrt[-(-2 + q^2)^2]*w^5 - 
              20791503274335512064*w^6 + 562472019074269056*Sqrt[
                -(-2 + q^2)^2]*w^7 + 183454327408734528*w^8 - 
              1834958699810816*Sqrt[-(-2 + q^2)^2]*w^9 - 325199212162268*w^
                10 + 858790169300*Sqrt[-(-2 + q^2)^2]*w^11 + 81342581425*w^
                12) - 16*q^20*(7828265332245528576000 - 
              2666616011594850631680*Sqrt[-(-2 + q^2)^2]*w + 
              3943437085408367738880*w^2 - 1476889492974529413120*Sqrt[
                -(-2 + q^2)^2]*w^3 - 2624981638201905709056*w^4 + 
              224373157700817408000*Sqrt[-(-2 + q^2)^2]*w^5 + 
              147392933716513324032*w^6 - 5011441308022854912*Sqrt[
                -(-2 + q^2)^2]*w^7 - 1659259184490584832*w^8 + 
              23431243553204992*Sqrt[-(-2 + q^2)^2]*w^9 + 4220083956184576*w^
                10 - 20751748663520*Sqrt[-(-2 + q^2)^2]*w^11 - 
              1999917205510*w^12 + 1586812500*Sqrt[-(-2 + q^2)^2]*w^13 + 
              71515625*w^14) + 16*q^18*(6331556041186502246400 - 
              2404808119592398356480*Sqrt[-(-2 + q^2)^2]*w + 
              5716903697085842325504*w^2 - 2009821120343977230336*Sqrt[
                -(-2 + q^2)^2]*w^3 - 3412797339021592756224*w^4 + 
              328319109968406773760*Sqrt[-(-2 + q^2)^2]*w^5 + 
              215585090234933882880*w^6 - 8810492370995229696*Sqrt[
                -(-2 + q^2)^2]*w^7 - 2942430381342224384*w^8 + 
              54335524328281536*Sqrt[-(-2 + q^2)^2]*w^9 + 9909406064118912*w^
                10 - 75008117337440*Sqrt[-(-2 + q^2)^2]*w^11 - 
              7341330562496*w^12 + 15664512500*Sqrt[-(-2 + q^2)^2]*w^13 + 
              719803125*w^14) + 4096*(1704672519782400 - 1158264096030720*
               Sqrt[-(-2 + q^2)^2]*w - 10036100915527680*w^2 + 
              5068494864384000*Sqrt[-(-2 + q^2)^2]*w^3 + 5762782490787840*w^
                4 - 1066849427865600*Sqrt[-(-2 + q^2)^2]*w^5 - 
              552410866593792*w^6 + 51978988873728*Sqrt[-(-2 + q^2)^2]*w^7 + 
              14544764005888*w^8 - 765240860928*Sqrt[-(-2 + q^2)^2]*w^9 - 
              121454748336*w^10 + 3613031716*Sqrt[-(-2 + q^2)^2]*w^11 + 
              317158009*w^12 - 4978876*Sqrt[-(-2 + q^2)^2]*w^13 - 
              211464*w^14 + 1360*Sqrt[-(-2 + q^2)^2]*w^15 + 16*w^16) - 
            8192*q^2*(8523362598912000 - 5398636988989440*Sqrt[-(-2 + q^2)^2]*
               w - 60583629885014016*w^2 + 29032399122726912*Sqrt[
                -(-2 + q^2)^2]*w^3 + 34042892043681792*w^4 - 
              5948617396420608*Sqrt[-(-2 + q^2)^2]*w^5 - 3172320355301376*w^
                6 + 281171701547520*Sqrt[-(-2 + q^2)^2]*w^7 + 
              81115123782144*w^8 - 4014382987840*Sqrt[-(-2 + q^2)^2]*w^9 - 
              657873245848*w^10 + 18387883934*Sqrt[-(-2 + q^2)^2]*w^11 + 
              1669640497*w^12 - 24606645*Sqrt[-(-2 + q^2)^2]*w^13 - 
              1083416*w^14 + 6540*Sqrt[-(-2 + q^2)^2]*w^15 + 80*w^16) + 
            1024*q^4*(293203673402572800 - 171753366513254400*Sqrt[
                -(-2 + q^2)^2]*w - 2801746517830926336*w^2 + 
              1271877474566799360*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1541150715646574592*w^4 - 253451982137475072*Sqrt[
                -(-2 + q^2)^2]*w^5 - 139259863087067136*w^6 + 
              11569953590817792*Sqrt[-(-2 + q^2)^2]*w^7 + 3437803711432704*w^
                8 - 158814688794304*Sqrt[-(-2 + q^2)^2]*w^9 - 
              26806872968176*w^10 + 695841932632*Sqrt[-(-2 + q^2)^2]*w^11 + 
              65089225670*w^12 - 885152583*Sqrt[-(-2 + q^2)^2]*w^13 - 
              40164084*w^14 + 221900*Sqrt[-(-2 + q^2)^2]*w^15 + 2800*w^16) - 
            1024*q^6*(613682107121664000 - 323534160679403520*Sqrt[
                -(-2 + q^2)^2]*w - 10313496106981392384*w^2 + 
              4429284171766038528*Sqrt[-(-2 + q^2)^2]*w^3 + 
              5559819069947904000*w^4 - 857914049892433920*Sqrt[
                -(-2 + q^2)^2]*w^5 - 485824456197611520*w^6 + 
              37625178313365504*Sqrt[-(-2 + q^2)^2]*w^7 + 11498690128795648*w^
                8 - 491390909889408*Sqrt[-(-2 + q^2)^2]*w^9 - 
              85171324077408*w^10 + 2024713677336*Sqrt[-(-2 + q^2)^2]*w^11 + 
              194180545510*w^12 - 2385484185*Sqrt[-(-2 + q^2)^2]*w^13 - 
              110818206*w^14 + 542500*Sqrt[-(-2 + q^2)^2]*w^15 + 7000*w^16) - 
            32*q^14*(-1174751201592764006400 + 525418867117051084800*Sqrt[
                -(-2 + q^2)^2]*w - 3397380456607660376064*w^2 + 
              1192156023883548327936*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1796986260965343363072*w^4 - 207523670085059543040*Sqrt[
                -(-2 + q^2)^2]*w^5 - 131892728495783215104*w^6 + 
              7101740574849736704*Sqrt[-(-2 + q^2)^2]*w^7 + 
              2357714127625979904*w^8 - 64034850208823808*Sqrt[-(-2 + q^2)^2]*
               w^9 - 11774579439466752*w^10 + 156664779492144*Sqrt[
                -(-2 + q^2)^2]*w^11 + 15621786488616*w^12 - 87480566250*Sqrt[
                -(-2 + q^2)^2]*w^13 - 4142343750*w^14 + 6093750*Sqrt[
                -(-2 + q^2)^2]*w^15 + 78125*w^16) - 128*q^10*
             (-32402415256023859200 + 17389230435745136640*Sqrt[
                -(-2 + q^2)^2]*w - 432425422748727115776*w^2 + 
              166175477835201773568*Sqrt[-(-2 + q^2)^2]*w^3 + 
              226175300199140818944*w^4 - 30424502319653191680*Sqrt[
                -(-2 + q^2)^2]*w^5 - 18300559734981230592*w^6 + 
              1206098669219573760*Sqrt[-(-2 + q^2)^2]*w^7 + 
              387321657584222208*w^8 - 13671657189022336*Sqrt[-(-2 + q^2)^2]*
               w^9 - 2468281149247840*w^10 + 46523085803208*Sqrt[
                -(-2 + q^2)^2]*w^11 + 4610434333680*w^12 - 42282757440*Sqrt[
                -(-2 + q^2)^2]*w^13 - 2013772005*w^14 + 6671875*Sqrt[
                -(-2 + q^2)^2]*w^15 + 87500*w^16) + 
            128*q^8*(368209264272998400 + 385100742509199360*Sqrt[
                -(-2 + q^2)^2]*w - 216885707370198466560*w^2 + 
              88066945251041869824*Sqrt[-(-2 + q^2)^2]*w^3 + 
              114875923057461952512*w^4 - 16578566595014492160*Sqrt[
                -(-2 + q^2)^2]*w^5 - 9677091940307189760*w^6 + 
              694082199639121920*Sqrt[-(-2 + q^2)^2]*w^7 + 217746249747417600*
               w^8 - 8514498684896384*Sqrt[-(-2 + q^2)^2]*w^9 - 
              1509714085071968*w^10 + 32306913978696*Sqrt[-(-2 + q^2)^2]*w^
                11 + 3159367909362*w^12 - 34131345612*Sqrt[-(-2 + q^2)^2]*w^
                13 - 1611624441*w^14 + 6693750*Sqrt[-(-2 + q^2)^2]*w^15 + 
              87500*w^16) + q^16*(-68315910407593132032000 + 
              28310511619806918082560*Sqrt[-(-2 + q^2)^2]*w - 
              110375968634791689977856*w^2 + 38053839867900264972288*Sqrt[
                -(-2 + q^2)^2]*w^3 + 60894963006105666453504*w^4 - 
              6457119281437951131648*Sqrt[-(-2 + q^2)^2]*w^5 - 
              4189717788841860857856*w^6 + 198988525708259328000*Sqrt[
                -(-2 + q^2)^2]*w^7 + 66520129226806149120*w^8 - 
              1520261840231328768*Sqrt[-(-2 + q^2)^2]*w^9 - 
              279289551291965952*w^10 + 2908656266288640*Sqrt[-(-2 + q^2)^2]*
               w^11 + 288091163990784*w^12 - 1093541400000*Sqrt[
                -(-2 + q^2)^2]*w^13 - 51120900000*w^14 + 31250000*Sqrt[
                -(-2 + q^2)^2]*w^15 + 390625*w^16) + 
            16*q^12*(-987619071061131264000 + 477738777967130050560*Sqrt[
                -(-2 + q^2)^2]*w - 5417104109295447834624*w^2 + 
              1978485350032390225920*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2824778388531147964416*w^4 - 352871214924991954944*Sqrt[
                -(-2 + q^2)^2]*w^5 - 218480290832974970880*w^6 + 
              13100321452690661376*Sqrt[-(-2 + q^2)^2]*w^7 + 
              4289253673898242048*w^8 - 134321763078966528*Sqrt[
                -(-2 + q^2)^2]*w^9 - 24552977702064192*w^10 + 
              396241275405696*Sqrt[-(-2 + q^2)^2]*w^11 + 39524889552288*w^
                12 - 293249407500*Sqrt[-(-2 + q^2)^2]*w^13 - 13977542250*w^
                14 + 33578125*Sqrt[-(-2 + q^2)^2]*w^15 + 437500*w^16)) + 
          w*(1902536294400*q^48*(13104*Sqrt[-(-2 + q^2)^2] - 1690373*w) + 
            380507258880*q^50*(5040*Sqrt[-(-2 + q^2)^2] + 295787*w) - 
            18874368*q^46*(88397568000*Sqrt[-(-2 + q^2)^2] - 
              2212108617600*w + 18327979728*Sqrt[-(-2 + q^2)^2]*w^2 + 
              33656752165*w^3) + 18874368*q^44*(1438340198400*Sqrt[
                -(-2 + q^2)^2] - 17030992930560*w + 477450821520*Sqrt[
                -(-2 + q^2)^2]*w^2 + 935701258963*w^3) + 1179648*q^42*
             (-205698498969600*Sqrt[-(-2 + q^2)^2] + 1345770077137920*w - 
              90245821102848*Sqrt[-(-2 + q^2)^2]*w^2 - 192832808755744*w^3 + 
              630965705292*Sqrt[-(-2 + q^2)^2]*w^4 + 510038742165*w^5) - 
            1179648*q^40*(-1178713899417600*Sqrt[-(-2 + q^2)^2] + 
              4142295713848320*w - 631840223568384*Sqrt[-(-2 + q^2)^2]*w^2 - 
              1524175924833664*w^3 + 15858179328780*Sqrt[-(-2 + q^2)^2]*w^4 + 
              13358388487041*w^5) - 147456*q^38*(35749650972672000*Sqrt[
                -(-2 + q^2)^2] - 44358134869278720*w + 22759224451633152*Sqrt[
                -(-2 + q^2)^2]*w^2 + 66021489586143488*w^3 - 
              1478075011476768*Sqrt[-(-2 + q^2)^2]*w^4 - 1307401643596104*w^
                5 + 2375950805760*Sqrt[-(-2 + q^2)^2]*w^6 + 1025693246445*w^
                7) + 147456*q^36*(81562920026112000*Sqrt[-(-2 + q^2)^2] + 
              122007375895265280*w + 64686758085457920*Sqrt[-(-2 + q^2)^2]*w^
                2 + 258843681240467456*w^3 - 10606026264942432*Sqrt[
                -(-2 + q^2)^2]*w^4 - 9942199680977976*w^5 + 54750277988376*
               Sqrt[-(-2 + q^2)^2]*w^6 + 24355729711161*w^7) + 
            2304*q^34*(-2260637977883443200*Sqrt[-(-2 + q^2)^2] - 
              57236593876284211200*w - 5584521586012618752*Sqrt[
                -(-2 + q^2)^2]*w^2 - 48495946504000020480*w^3 + 
              3366306409672770048*Sqrt[-(-2 + q^2)^2]*w^4 + 
              3380496591483284736*w^5 - 37545717980932800*Sqrt[-(-2 + q^2)^2]*
               w^6 - 17269183248343296*w^7 + 21396037993122*Sqrt[
                -(-2 + q^2)^2]*w^8 + 5321311377565*w^9) - 
            4608*q^32*(17664069271132569600*Sqrt[-(-2 + q^2)^2] - 
              87960663650233221120*w + 4621251944878866432*Sqrt[
                -(-2 + q^2)^2]*w^2 - 54017434863305883648*w^3 + 
              6152821137429589248*Sqrt[-(-2 + q^2)^2]*w^4 + 
              6696319528548646656*w^5 - 124557995189075840*Sqrt[
                -(-2 + q^2)^2]*w^6 - 59423700096276048*w^7 + 
              217535437921131*Sqrt[-(-2 + q^2)^2]*w^8 + 55435687638404*w^9) - 
            256*q^30*(-1515665356021039104000*Sqrt[-(-2 + q^2)^2] + 
              3057534538959185510400*w - 660354033290167222272*Sqrt[
                -(-2 + q^2)^2]*w^2 + 1681480130705235394560*w^3 - 
              312252617195175495168*Sqrt[-(-2 + q^2)^2]*w^4 - 
              372078001086753786624*w^5 + 10364386491863905536*Sqrt[
                -(-2 + q^2)^2]*w^6 + 5141146079735970624*w^7 - 
              36875979057728052*Sqrt[-(-2 + q^2)^2]*w^8 - 9644440590113382*w^
                9 + 9125222796990*Sqrt[-(-2 + q^2)^2]*w^10 + 1328960241925*w^
                11) + 768*q^28*(-1393798397488319692800*Sqrt[-(-2 + q^2)^2] + 
              1227471021251556802560*w - 657505686944011714560*Sqrt[
                -(-2 + q^2)^2]*w^2 + 789969405272962228224*w^3 - 
              235679580487356664320*Sqrt[-(-2 + q^2)^2]*w^4 - 
              308719399461365486592*w^5 + 11893086744276802176*Sqrt[
                -(-2 + q^2)^2]*w^6 + 6138691958596631616*w^7 - 
              71403421947876996*Sqrt[-(-2 + q^2)^2]*w^8 - 19184078583531108*w^
                9 + 52524404839704*Sqrt[-(-2 + q^2)^2]*w^10 + 
              7816742231425*w^11) + 96*q^26*(22118132336698589184000*Sqrt[
                -(-2 + q^2)^2] - 4426901150606693498880*w + 
              10339733686530119565312*Sqrt[-(-2 + q^2)^2]*w^2 - 
              8278274533389434093568*w^3 + 3579021962898097176576*Sqrt[
                -(-2 + q^2)^2]*w^4 + 5105216238551480918016*w^5 - 
              255149711279355121152*Sqrt[-(-2 + q^2)^2]*w^6 - 
              136761874635605216256*w^7 + 2302242915407234160*Sqrt[
                -(-2 + q^2)^2]*w^8 + 635302274997385080*w^9 - 
              3332812495001856*Sqrt[-(-2 + q^2)^2]*w^10 - 507151631595448*w^
                11 + 390768446250*Sqrt[-(-2 + q^2)^2]*w^12 + 32016368125*w^
                13) - 64*q^24*(50403140186557906944000*Sqrt[-(-2 + q^2)^2] + 
              13920961282143336529920*w + 22259575518554798161920*Sqrt[
                -(-2 + q^2)^2]*w^2 - 18297231753343105105920*w^3 + 
              8928515748639123947520*Sqrt[-(-2 + q^2)^2]*w^4 + 
              13479695304990905899008*w^5 - 827271415110334118400*Sqrt[
                -(-2 + q^2)^2]*w^6 - 457789775189806991232*w^7 + 
              10309436062108493112*Sqrt[-(-2 + q^2)^2]*w^8 + 
              2916473241998540592*w^9 - 24245770243132224*Sqrt[-(-2 + q^2)^2]*
               w^10 - 3771214474127476*w^11 + 8193639108375*Sqrt[
                -(-2 + q^2)^2]*w^12 + 685558547625*w^13) - 
            48*q^22*(-80333135709600743424000*Sqrt[-(-2 + q^2)^2] - 
              50810297960765797171200*w - 32305608725031448215552*Sqrt[
                -(-2 + q^2)^2]*w^2 + 40663970418635946590208*w^3 - 
              17913814576648669495296*Sqrt[-(-2 + q^2)^2]*w^4 - 
              27434278205493049294848*w^5 + 1973286155270892238848*Sqrt[
                -(-2 + q^2)^2]*w^6 + 1116242892680900686848*w^7 - 
              31708323906896656128*Sqrt[-(-2 + q^2)^2]*w^8 - 
              9159201055563880704*w^9 + 107745921493042272*Sqrt[
                -(-2 + q^2)^2]*w^10 + 17101640632860032*w^11 - 
              69314491795500*Sqrt[-(-2 + q^2)^2]*w^12 - 5920626882450*w^13 + 
              3772406250*Sqrt[-(-2 + q^2)^2]*w^14 + 150859375*w^15) + 
            48*q^20*(-76608862650041263718400*Sqrt[-(-2 + q^2)^2] - 
              69281334971204968120320*w - 27175198669527909924864*Sqrt[
                -(-2 + q^2)^2]*w^2 + 64145001335873530232832*w^3 - 
              24514871059848005812224*Sqrt[-(-2 + q^2)^2]*w^4 - 
              36602594902688947568640*w^5 + 2976059952471798036480*Sqrt[
                -(-2 + q^2)^2]*w^6 + 1699284229840850651136*w^7 - 
              58187077863051316224*Sqrt[-(-2 + q^2)^2]*w^8 - 
              17057023546418588544*w^9 + 263011807114544832*Sqrt[
                -(-2 + q^2)^2]*w^10 + 42458562535430272*w^11 - 
              265574664656700*Sqrt[-(-2 + q^2)^2]*w^12 - 23119918923640*w^
                13 + 39765487500*Sqrt[-(-2 + q^2)^2]*w^14 + 1626484375*w^
                15) - 8192*(-15342052678041600*Sqrt[-(-2 + q^2)^2] - 
              31862155829575680*w - 605291922063360*Sqrt[-(-2 + q^2)^2]*w^2 - 
              87840035973365760*w^3 + 45381684764344320*Sqrt[-(-2 + q^2)^2]*w^
                4 + 46900536155504640*w^5 - 7673725113126912*Sqrt[
                -(-2 + q^2)^2]*w^6 - 3487233220337664*w^7 + 288198816551424*
               Sqrt[-(-2 + q^2)^2]*w^8 + 71072923378176*w^9 - 
              3309400853136*Sqrt[-(-2 + q^2)^2]*w^10 - 466777032592*w^11 + 
              12385625175*Sqrt[-(-2 + q^2)^2]*w^12 + 972810258*w^13 - 
              13698144*Sqrt[-(-2 + q^2)^2]*w^14 - 522768*w^15 + 
              3024*Sqrt[-(-2 + q^2)^2]*w^16 + 32*w^17) + 
            12288*q^2*(-112508386305638400*Sqrt[-(-2 + q^2)^2] - 
              232803473156997120*w - 10098170709147648*Sqrt[-(-2 + q^2)^2]*w^
                2 - 776374165602041856*w^3 + 377693269332590592*Sqrt[
                -(-2 + q^2)^2]*w^4 + 399612075637211136*w^5 - 
              61909399157932032*Sqrt[-(-2 + q^2)^2]*w^6 - 28915852529332224*w^
                7 + 2264329367347200*Sqrt[-(-2 + q^2)^2]*w^8 + 
              575285067807744*w^9 - 25383482205312*Sqrt[-(-2 + q^2)^2]*w^10 - 
              3695560160816*w^11 + 92917018110*Sqrt[-(-2 + q^2)^2]*w^12 + 
              7547014559*w^13 - 100707492*Sqrt[-(-2 + q^2)^2]*w^14 - 
              3982232*w^15 + 21840*Sqrt[-(-2 + q^2)^2]*w^16 + 240*w^17) - 
            12288*q^4*(-552313896409497600*Sqrt[-(-2 + q^2)^2] - 
              1149716380967239680*w - 80962077321068544*Sqrt[-(-2 + q^2)^2]*w^
                2 - 4940251882957307904*w^3 + 2261981165247922176*Sqrt[
                -(-2 + q^2)^2]*w^4 + 2453951100048703488*w^5 - 
              359055612890634240*Sqrt[-(-2 + q^2)^2]*w^6 - 172399826100381696*
               w^7 + 12736891034147328*Sqrt[-(-2 + q^2)^2]*w^8 + 
              3330424235927424*w^9 - 138319127507928*Sqrt[-(-2 + q^2)^2]*w^
                10 - 20738145799672*w^11 + 489158469639*Sqrt[-(-2 + q^2)^2]*w^
                12 + 40932256974*w^13 - 510159675*Sqrt[-(-2 + q^2)^2]*w^14 - 
              20790932*w^15 + 105900*Sqrt[-(-2 + q^2)^2]*w^16 + 1200*w^17) + 
            1024*q^6*(-17796781106528256000*Sqrt[-(-2 + q^2)^2] - 
              38479280559473295360*w - 3996054598824493056*Sqrt[
                -(-2 + q^2)^2]*w^2 - 240834280691507134464*w^3 + 
              103783843077837815808*Sqrt[-(-2 + q^2)^2]*w^4 + 
              115671514610337841152*w^5 - 15941758319765987328*Sqrt[
                -(-2 + q^2)^2]*w^6 - 7870045491048886272*w^7 + 
              545914186271290368*Sqrt[-(-2 + q^2)^2]*w^8 + 146716978993219584*
               w^9 - 5691304014926688*Sqrt[-(-2 + q^2)^2]*w^10 - 
              876278141543792*w^11 + 19163392654392*Sqrt[-(-2 + q^2)^2]*w^
                12 + 1644919723734*w^13 - 18817548705*Sqrt[-(-2 + q^2)^2]*w^
                14 - 785684268*w^15 + 3622500*Sqrt[-(-2 + q^2)^2]*w^16 + 
              42000*w^17) - 768*q^8*(-26961100572878438400*Sqrt[
                -(-2 + q^2)^2] - 73274755686208634880*w - 
              12040317151463079936*Sqrt[-(-2 + q^2)^2]*w^2 - 
              934151076799913656320*w^3 + 379202452083126042624*Sqrt[
                -(-2 + q^2)^2]*w^4 + 435276443484277309440*w^5 - 
              56347822701824262144*Sqrt[-(-2 + q^2)^2]*w^6 - 
              28602309536710631424*w^7 + 1852483744969351680*Sqrt[
                -(-2 + q^2)^2]*w^8 + 510807887389025280*w^9 - 
              18337935139292256*Sqrt[-(-2 + q^2)^2]*w^10 - 2889599650277152*w^
                11 + 57763719687114*Sqrt[-(-2 + q^2)^2]*w^12 + 
              5060818134652*w^13 - 52009324041*Sqrt[-(-2 + q^2)^2]*w^14 - 
              2210216286*w^15 + 8925000*Sqrt[-(-2 + q^2)^2]*w^16 + 
              105000*w^17) + 384*q^10*(113653926238932172800*Sqrt[
                -(-2 + q^2)^2] + 65309462282832445440*w - 
              16438626083458252800*Sqrt[-(-2 + q^2)^2]*w^2 - 
              4135350866668790218752*w^3 + 1585114703047969210368*Sqrt[
                -(-2 + q^2)^2]*w^4 + 1880038306518620700672*w^5 - 
              227941484969711665152*Sqrt[-(-2 + q^2)^2]*w^6 - 
              118940475818267099136*w^7 + 7145593215396817920*Sqrt[
                -(-2 + q^2)^2]*w^8 + 2016609230275296768*w^9 - 
              66256648099957632*Sqrt[-(-2 + q^2)^2]*w^10 - 10640228849557216*
               w^11 + 191049801510708*Sqrt[-(-2 + q^2)^2]*w^12 + 
              16988046712686*w^13 - 152623007628*Sqrt[-(-2 + q^2)^2]*w^14 - 
              6555004575*w^15 + 22181250*Sqrt[-(-2 + q^2)^2]*w^16 + 
              262500*w^17) + 144*q^14*(5780939998606707916800*Sqrt[
                -(-2 + q^2)^2] + 7609120382597694750720*w + 
              1154425817149634248704*Sqrt[-(-2 + q^2)^2]*w^2 - 
              26995527225288909914112*w^3 + 9432313629984260358144*Sqrt[
                -(-2 + q^2)^2]*w^4 + 12116553996066729492480*w^5 - 
              1276442334462339645440*Sqrt[-(-2 + q^2)^2]*w^6 - 
              701375030888989556736*w^7 + 35311578228733108224*Sqrt[
                -(-2 + q^2)^2]*w^8 + 10319057883731406848*w^9 - 
              271287950028360576*Sqrt[-(-2 + q^2)^2]*w^10 - 44522865767404864*
               w^11 + 599553332853216*Sqrt[-(-2 + q^2)^2]*w^12 + 
              53865641740960*w^13 - 328115518000*Sqrt[-(-2 + q^2)^2]*w^14 - 
              14079961250*w^15 + 26796875*Sqrt[-(-2 + q^2)^2]*w^16 + 
              312500*w^17) - 18*q^16*(96149257815393828864000*Sqrt[
                -(-2 + q^2)^2] + 119858025474372277370880*w + 
              24385841443314503516160*Sqrt[-(-2 + q^2)^2]*w^2 - 
              245805255882929004871680*w^3 + 84339610433133729546240*Sqrt[
                -(-2 + q^2)^2]*w^4 + 113799573751077880725504*w^5 - 
              11105105209501022748672*Sqrt[-(-2 + q^2)^2]*w^6 - 
              6231191836749183320064*w^7 + 281812196386713157632*Sqrt[
                -(-2 + q^2)^2]*w^8 + 83085443180117794816*w^9 - 
              1891999398385399296*Sqrt[-(-2 + q^2)^2]*w^10 - 
              310868703763916800*w^11 + 3440094933327360*Sqrt[-(-2 + q^2)^2]*
               w^12 + 307572344812992*w^13 - 1404697040000*Sqrt[
                -(-2 + q^2)^2]*w^14 - 59625250000*w^15 + 68359375*Sqrt[
                -(-2 + q^2)^2]*w^16 + 781250*w^17) - 
            64*q^12*(4464414592888681267200*Sqrt[-(-2 + q^2)^2] + 
              5675529332919222927360*w + 550184668561529634816*Sqrt[
                -(-2 + q^2)^2]*w^2 - 43289867537219718217728*w^3 + 
              15753493655942349717504*Sqrt[-(-2 + q^2)^2]*w^4 + 
              19390136827904238551040*w^5 - 2195136175798079668224*Sqrt[
                -(-2 + q^2)^2]*w^6 - 1176533917660697444352*w^7 + 
              65039423994952464384*Sqrt[-(-2 + q^2)^2]*w^8 + 
              18722060008010431488*w^9 - 555169373805880800*Sqrt[
                -(-2 + q^2)^2]*w^10 - 90399731067406304*w^11 + 
              1425997468770336*Sqrt[-(-2 + q^2)^2]*w^12 + 127883085549912*w^
                13 - 969248879235*Sqrt[-(-2 + q^2)^2]*w^14 - 41762709450*w^
                15 + 111234375*Sqrt[-(-2 + q^2)^2]*w^16 + 1312500*w^17) + 
            q^18*(2817096420991227553382400*Sqrt[-(-2 + q^2)^2] + 
              3119651789320508135178240*w + 857184559277470944067584*Sqrt[
                -(-2 + q^2)^2]*w^2 - 4089248645955007945900032*w^3 + 
              1435593439587689671163904*Sqrt[-(-2 + q^2)^2]*w^4 + 
              2042995187580307217842176*w^5 - 183268310284888065441792*Sqrt[
                -(-2 + q^2)^2]*w^6 - 104279077863398088179712*w^7 + 
              4157227366640908517376*Sqrt[-(-2 + q^2)^2]*w^8 + 
              1227195650987123908608*w^9 - 23471869630636136448*Sqrt[
                -(-2 + q^2)^2]*w^10 - 3834692886272716288*w^11 + 
              33103839559730688*Sqrt[-(-2 + q^2)^2]*w^12 + 2927643978706944*w^
                13 - 9005841900000*Sqrt[-(-2 + q^2)^2]*w^14 - 
              375995100000*w^15 + 175781250*Sqrt[-(-2 + q^2)^2]*w^16 + 
              1953125*w^17)))*cphiH[0])/(95126814720*(-2 + q^2)^9*
        (4 - 4*q^2 + q^4 - Sqrt[-(-2 + q^2)^2]*w)*(8 - 8*q^2 + 2*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(12 - 12*q^2 + 3*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (16 - 16*q^2 + 4*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(20 - 20*q^2 + 5*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(24 - 24*q^2 + 6*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (28 - 28*q^2 + 7*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(32 - 32*q^2 + 8*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(36 - 36*q^2 + 9*q^4 - Sqrt[-(-2 + q^2)^2]*
          w)), cphiH[10] -> ((kk^20*(-2 + q^2)^20 - 10*kk^18*(-2 + q^2)^18*
          (-1764*q^4 + 360*q^6 + 4*(-324 + 13*Sqrt[-(-2 + q^2)^2]*w + w^2) - 
           q^2*(-2736 + 56*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
         9*kk^16*(-2 + q^2)^16*(6879232 - 5042048*q^10 + 518400*q^12 - 
           582080*Sqrt[-(-2 + q^2)^2]*w - 99360*w^2 + 
           2060*Sqrt[-(-2 + q^2)^2]*w^3 + 80*w^4 - 
           4*q^8*(-5007584 + 42660*Sqrt[-(-2 + q^2)^2]*w + 7915*w^2) + 
           4*q^6*(-10376192 + 246100*Sqrt[-(-2 + q^2)^2]*w + 45315*w^2) - 
           4*q^2*(7019008 - 447360*Sqrt[-(-2 + q^2)^2]*w - 79460*w^2 + 
             1185*Sqrt[-(-2 + q^2)^2]*w^3 + 50*w^4) + 
           q^4*(47248384 - 2035440*Sqrt[-(-2 + q^2)^2]*w - 369960*w^2 + 
             2800*Sqrt[-(-2 + q^2)^2]*w^3 + 125*w^4)) - 
         24*kk^14*(-2 + q^2)^14*(-1677715200*q^16 + 116121600*q^18 - 
           192*q^14*(-55434354 + 317880*Sqrt[-(-2 + q^2)^2]*w + 94651*w^2) + 
           48*q^12*(-810546552 + 13364060*Sqrt[-(-2 + q^2)^2]*w + 
             3980199*w^2) - 40*q^8*(3459655872 - 170699400*
              Sqrt[-(-2 + q^2)^2]*w - 50613948*w^2 + 
             510978*Sqrt[-(-2 + q^2)^2]*w^3 + 55247*w^4) + 
           4*q^10*(22586204160 - 708520320*Sqrt[-(-2 + q^2)^2]*w - 
             210788844*w^2 + 784920*Sqrt[-(-2 + q^2)^2]*w^3 + 85175*w^4) + 
           16*(-364331520 + 49047360*Sqrt[-(-2 + q^2)^2]*w + 13618272*w^2 - 
             549420*Sqrt[-(-2 + q^2)^2]*w^3 - 54400*w^4 + 
             765*Sqrt[-(-2 + q^2)^2]*w^5 + 20*w^6) - 
           5*q^6*(-28037781504 + 1943616000*Sqrt[-(-2 + q^2)^2]*w + 
             572260224*w^2 - 10219920*Sqrt[-(-2 + q^2)^2]*w^3 - 1096360*w^4 + 
             4200*Sqrt[-(-2 + q^2)^2]*w^5 + 125*w^6) - 
           4*q^2*(-8612425728 + 966781440*Sqrt[-(-2 + q^2)^2]*w + 
             275660736*w^2 - 9216960*Sqrt[-(-2 + q^2)^2]*w^3 - 948280*w^4 + 
             10785*Sqrt[-(-2 + q^2)^2]*w^5 + 300*w^6) + 
           4*q^4*(-22734411264 + 2055934080*Sqrt[-(-2 + q^2)^2]*w + 
             597801216*w^2 - 15449100*Sqrt[-(-2 + q^2)^2]*w^3 - 1632160*w^4 + 
             12900*Sqrt[-(-2 + q^2)^2]*w^5 + 375*w^6)) + 
         6*kk^12*(-2 + q^2)^12*(-2596711219200*q^22 + 136559001600*q^24 - 
           1536*q^20*(-14607097476 + 66837960*Sqrt[-(-2 + q^2)^2]*w + 
             28923265*w^2) + 768*q^18*(-151730214288 + 2019340260*
              Sqrt[-(-2 + q^2)^2]*w + 876723163*w^2) + 
           48*q^16*(8448333927552 - 217048339200*Sqrt[-(-2 + q^2)^2]*w - 
             94482690928*w^2 + 248644480*Sqrt[-(-2 + q^2)^2]*w^3 + 
             44988405*w^4) - 96*q^14*(10390941158400 - 427415949120*
              Sqrt[-(-2 + q^2)^2]*w - 186331234448*w^2 + 1391500180*
              Sqrt[-(-2 + q^2)^2]*w^3 + 252258125*w^4) + 
           120*q^10*(-19466408263680 + 1531101946368*Sqrt[-(-2 + q^2)^2]*w + 
             665177191936*w^2 - 14410611040*Sqrt[-(-2 + q^2)^2]*w^3 - 
             2608813032*w^4 + 15748096*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1250165*w^6) - 8*q^12*(-222764768980992 + 13142207940480*
              Sqrt[-(-2 + q^2)^2]*w + 5727168245184*w^2 - 80177060880*
              Sqrt[-(-2 + q^2)^2]*w^3 - 14542542630*w^4 + 
             32687900*Sqrt[-(-2 + q^2)^2]*w^5 + 2594375*w^6) + 
           64*(416645996544 - 79929400320*Sqrt[-(-2 + q^2)^2]*w - 
             32183585280*w^2 + 2003994720*Sqrt[-(-2 + q^2)^2]*w^3 + 
             331773120*w^4 - 9180010*Sqrt[-(-2 + q^2)^2]*w^5 - 661465*w^6 + 
             7070*Sqrt[-(-2 + q^2)^2]*w^7 + 140*w^8) - 
           64*q^2*(3164788113408 - 530483051520*Sqrt[-(-2 + q^2)^2]*w - 
             218575481856*w^2 + 11936117760*Sqrt[-(-2 + q^2)^2]*w^3 + 
             2037317520*w^4 - 48939240*Sqrt[-(-2 + q^2)^2]*w^5 - 
             3661035*w^6 + 33565*Sqrt[-(-2 + q^2)^2]*w^7 + 700*w^8) + 
           24*q^4*(29663499386880 - 4276269864960*Sqrt[-(-2 + q^2)^2]*w - 
             1796923894784*w^2 + 83727163520*Sqrt[-(-2 + q^2)^2]*w^3 + 
             14643098400*w^4 - 291193420*Sqrt[-(-2 + q^2)^2]*w^5 - 
             22405670*w^6 + 161525*Sqrt[-(-2 + q^2)^2]*w^7 + 3500*w^8) - 
           8*q^6*(191271318257664 - 23233355366400*Sqrt[-(-2 + q^2)^2]*w - 
             9916103740416*w^2 + 379929594240*Sqrt[-(-2 + q^2)^2]*w^3 + 
             67630167360*w^4 - 1038544220*Sqrt[-(-2 + q^2)^2]*w^5 - 
             81396560*w^6 + 394625*Sqrt[-(-2 + q^2)^2]*w^7 + 8750*w^8) + 
           q^8*(2236549294522368 - 222732953948160*Sqrt[-(-2 + q^2)^2]*w - 
             96118640560128*w^2 + 2875422238080*Sqrt[-(-2 + q^2)^2]*w^3 + 
             517570435200*w^4 - 5495340480*Sqrt[-(-2 + q^2)^2]*w^5 - 
             434814240*w^6 + 980000*Sqrt[-(-2 + q^2)^2]*w^7 + 21875*w^8)) - 
         36*kk^10*(-2 + q^2)^10*(-76499052134400*q^28 + 3277416038400*q^30 - 
           36864*q^26*(-22449084900 + 90546120*Sqrt[-(-2 + q^2)^2]*w + 
             54576781*w^2) + 129024*q^24*(-42691991148 + 
             503843880*Sqrt[-(-2 + q^2)^2]*w + 305536205*w^2) + 
           384*q^22*(65773429788672 - 1508772415040*Sqrt[-(-2 + q^2)^2]*w - 
             920124244656*w^2 + 2023202160*Sqrt[-(-2 + q^2)^2]*w^3 + 
             543375163*w^4) - 64*q^20*(1322570925555840 - 48951206618880*
              Sqrt[-(-2 + q^2)^2]*w - 29997710868048*w^2 + 190466144400*
              Sqrt[-(-2 + q^2)^2]*w^3 + 51412356895*w^4) - 
           16*q^18*(-13414769650575360 + 718212410088960*Sqrt[-(-2 + q^2)^2]*
              w + 441654397094208*w^2 - 5366285670720*Sqrt[-(-2 + q^2)^2]*
              w^3 - 1454759085440*w^4 + 2478890400*Sqrt[-(-2 + q^2)^2]*w^5 + 
             335486963*w^6) + 64*q^16*(-6568715518272000 + 473094654664320*
              Sqrt[-(-2 + q^2)^2]*w + 291330974538432*w^2 - 
             5609181860400*Sqrt[-(-2 + q^2)^2]*w^3 - 1525092653055*w^4 + 
             7334037095*Sqrt[-(-2 + q^2)^2]*w^5 + 996994663*w^6) + 
           16*q^14*(40190313509388288 - 3697769182003200*Sqrt[-(-2 + q^2)^2]*
              w - 2273867615001600*w^2 + 62042756180160*Sqrt[-(-2 + q^2)^2]*
              w^3 + 16882065888480*w^4 - 151355729000*Sqrt[-(-2 + q^2)^2]*
              w^5 - 20639703301*w^6 + 31703000*Sqrt[-(-2 + q^2)^2]*w^7 + 
             2003750*w^8) - 4*q^12*(192568284361064448 - 21786677295022080*
              Sqrt[-(-2 + q^2)^2]*w - 13331740353748992*w^2 + 
             478396495839360*Sqrt[-(-2 + q^2)^2]*w^3 + 129867496861632*w^4 - 
             1792635634160*Sqrt[-(-2 + q^2)^2]*w^5 - 244631695168*w^6 + 
             1005530400*Sqrt[-(-2 + q^2)^2]*w^7 + 63814625*w^8) + 
           256*(-10002236866560 + 2589579386880*Sqrt[-(-2 + q^2)^2]*w + 
             1434703736832*w^2 - 126838454400*Sqrt[-(-2 + q^2)^2]*w^3 - 
             30940631680*w^4 + 1336298600*Sqrt[-(-2 + q^2)^2]*w^5 + 
             164245004*w^6 - 3526425*Sqrt[-(-2 + q^2)^2]*w^7 - 202265*w^8 + 
             1750*Sqrt[-(-2 + q^2)^2]*w^9 + 28*w^10) - 
           64*q^2*(-365643294179328 + 84946985779200*Sqrt[-(-2 + q^2)^2]*w + 
             48118927872000*w^2 - 3846953710080*Sqrt[-(-2 + q^2)^2]*w^3 - 
             964920372992*w^4 + 37506015680*Sqrt[-(-2 + q^2)^2]*w^5 + 
             4759289248*w^6 - 91361270*Sqrt[-(-2 + q^2)^2]*w^7 - 
             5435465*w^8 + 41790*Sqrt[-(-2 + q^2)^2]*w^9 + 700*w^10) + 
           32*q^4*(-3150407455801344 + 651111962050560*Sqrt[-(-2 + q^2)^2]*
              w + 376571929927680*w^2 - 26857044360960*Sqrt[-(-2 + q^2)^2]*
              w^3 - 6904215742080*w^4 + 236390472640*Sqrt[-(-2 + q^2)^2]*
              w^5 + 30804491984*w^6 - 510727350*Sqrt[-(-2 + q^2)^2]*w^7 - 
             31274040*w^8 + 201775*Sqrt[-(-2 + q^2)^2]*w^9 + 3500*w^10) - 
           5*q^10*(-143669020521922560 + 19424865723088896*
              Sqrt[-(-2 + q^2)^2]*w + 11782262989357056*w^2 - 
             527254107555840*Sqrt[-(-2 + q^2)^2]*w^3 - 142212013808640*w^4 + 
             2698723621888*Sqrt[-(-2 + q^2)^2]*w^5 + 367169522048*w^6 - 
             2654477952*Sqrt[-(-2 + q^2)^2]*w^7 - 168640080*w^8 + 
             245000*Sqrt[-(-2 + q^2)^2]*w^9 + 4375*w^10) - 
           8*q^6*(-33971889792614400 + 6181337247252480*Sqrt[-(-2 + q^2)^2]*
              w + 3642843126988800*w^2 - 227868135936000*Sqrt[-(-2 + q^2)^2]*
              w^3 - 59803150970880*w^4 + 1754216410240*Sqrt[-(-2 + q^2)^2]*
              w^5 + 233361034592*w^6 - 3186604260*Sqrt[-(-2 + q^2)^2]*w^7 - 
             199162810*w^8 + 986125*Sqrt[-(-2 + q^2)^2]*w^9 + 17500*w^10) + 
           4*q^8*(-128254117018337280 + 20282175904481280*Sqrt[-(-2 + q^2)^2]*
              w + 12147071532171264*w^2 - 652015869980160*Sqrt[-(-2 + q^2)^2]*
              w^3 - 173903137509120*w^4 + 4210536622880*Sqrt[-(-2 + q^2)^2]*
              w^5 + 568192876720*w^6 - 5962335680*Sqrt[-(-2 + q^2)^2]*w^7 - 
             377138300*w^8 + 1220625*Sqrt[-(-2 + q^2)^2]*w^9 + 21875*w^10)) + 
         6*kk^8*(-2 + q^2)^8*(-35736944482713600*q^34 + 1310966415360000*
            q^36 - 29491200*q^32*(-15499388556 + 59720220*Sqrt[-(-2 + q^2)^2]*
              w + 49750883*w^2) + 1474560*q^30*(-2474616860896 + 
             28027373976*Sqrt[-(-2 + q^2)^2]*w + 23591312737*w^2) + 
           24576*q^28*(830295590046336 - 18361822006980*Sqrt[-(-2 + q^2)^2]*
              w - 15615021867987*w^2 + 32273844855*Sqrt[-(-2 + q^2)^2]*w^3 + 
             12308352386*w^4) - 3072*q^26*(27689784076887552 - 
             992389779946080*Sqrt[-(-2 + q^2)^2]*w - 852179629897848*w^2 + 
             5140076850360*Sqrt[-(-2 + q^2)^2]*w^3 + 1977090201451*w^4) - 
           192*q^24*(-1430626446491492352 + 74465669615385600*
              Sqrt[-(-2 + q^2)^2]*w + 64492651145466240*w^2 - 
             753021041897280*Sqrt[-(-2 + q^2)^2]*w^3 - 292023046242496*w^4 + 
             435223452020*Sqrt[-(-2 + q^2)^2]*w^5 + 88548148475*w^6) + 
           192*q^22*(-3670462545232527360 + 257884223228075520*
              Sqrt[-(-2 + q^2)^2]*w + 224805429382417536*w^2 - 
             4210675977125120*Sqrt[-(-2 + q^2)^2]*w^3 - 1644872874724208*
              w^4 + 7060786885060*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1447518678365*w^6) + 16*q^20*(91326455273922232320 - 
             8218135917087344640*Sqrt[-(-2 + q^2)^2]*w - 7189406459643202560*
              w^2 + 193266981248017920*Sqrt[-(-2 + q^2)^2]*w^3 + 
             75931028551866624*w^4 - 621891921093600*Sqrt[-(-2 + q^2)^2]*
              w^5 - 128383450977060*w^6 + 159408224640*Sqrt[-(-2 + q^2)^2]*
              w^7 + 17462108825*w^8) - 32*q^18*(77339452344231002112 - 
             8572043902913372160*Sqrt[-(-2 + q^2)^2]*w - 7496350318888694784*
              w^2 + 268375619739722880*Sqrt[-(-2 + q^2)^2]*w^3 + 
             105784331758957632*w^4 - 1368316060168440*Sqrt[-(-2 + q^2)^2]*
              w^5 - 284070216847890*w^6 + 992594573670*Sqrt[-(-2 + q^2)^2]*
              w^7 + 109531051805*w^8) - 4*q^16*(-860287002758772424704 + 
             114039230560323010560*Sqrt[-(-2 + q^2)^2]*w + 
             99238301364356038656*w^2 - 4483107676783042560*
              Sqrt[-(-2 + q^2)^2]*w^3 - 1766882614439480832*w^4 + 
             32269536863259840*Sqrt[-(-2 + q^2)^2]*w^5 + 6722188676451360*
              w^6 - 43684450180560*Sqrt[-(-2 + q^2)^2]*w^7 - 
             4850176209060*w^8 + 5442412500*Sqrt[-(-2 + q^2)^2]*w^9 + 
             286671875*w^10) + 4*q^14*(-981295664836393304064 + 
             152171451944710963200*Sqrt[-(-2 + q^2)^2]*w + 
             131142490291994296320*w^2 - 7180937261256130560*
              Sqrt[-(-2 + q^2)^2]*w^3 - 2818008308304617472*w^4 + 
             67421139248476800*Sqrt[-(-2 + q^2)^2]*w^5 + 14046812745324480*
              w^6 - 140295759483600*Sqrt[-(-2 + q^2)^2]*w^7 - 
             15637090680960*w^8 + 46934317500*Sqrt[-(-2 + q^2)^2]*w^9 + 
             2491671875*w^10) + 256*(16383940063395840 - 5574691720396800*
              Sqrt[-(-2 + q^2)^2]*w - 4171178725539840*w^2 + 
             507398511820800*Sqrt[-(-2 + q^2)^2]*w^3 + 173595062286336*w^4 - 
             10796685876480*Sqrt[-(-2 + q^2)^2]*w^5 - 1983904124160*w^6 + 
             67424498400*Sqrt[-(-2 + q^2)^2]*w^7 + 6708838640*w^8 - 
             118926675*Sqrt[-(-2 + q^2)^2]*w^9 - 5703740*w^10 + 
             41580*Sqrt[-(-2 + q^2)^2]*w^11 + 560*w^12) - 
           512*q^2*(86327886159544320 - 26810671676129280*Sqrt[-(-2 + q^2)^2]*
              w - 20523303969767424*w^2 + 2302056829962240*
              Sqrt[-(-2 + q^2)^2]*w^3 + 809078375519232*w^4 - 
             46285026824640*Sqrt[-(-2 + q^2)^2]*w^5 - 8760226340160*w^6 + 
             272807288460*Sqrt[-(-2 + q^2)^2]*w^7 + 28034352710*w^8 - 
             453555375*Sqrt[-(-2 + q^2)^2]*w^9 - 22543045*w^10 + 
             149520*Sqrt[-(-2 + q^2)^2]*w^11 + 2100*w^12) + 
           64*q^4*(3466164030966595584 - 977339081126707200*
              Sqrt[-(-2 + q^2)^2]*w - 765346358751068160*w^2 + 
             78570842487029760*Sqrt[-(-2 + q^2)^2]*w^3 + 28326980113784832*
              w^4 - 1473799853506560*Sqrt[-(-2 + q^2)^2]*w^5 - 
             286475283212160*w^6 + 8034913923120*Sqrt[-(-2 + q^2)^2]*w^7 + 
             848789825520*w^8 - 12205559625*Sqrt[-(-2 + q^2)^2]*w^9 - 
             624524915*w^10 + 3617250*Sqrt[-(-2 + q^2)^2]*w^11 + 
             52500*w^12) - 64*q^6*(11020183913002696704 - 2804170904935464960*
              Sqrt[-(-2 + q^2)^2]*w - 2245635055173206016*w^2 + 
             209135718217728000*Sqrt[-(-2 + q^2)^2]*w^3 + 77197047622029312*
              w^4 - 3602791147140480*Sqrt[-(-2 + q^2)^2]*w^5 - 
             716693715808320*w^6 + 17717084904960*Sqrt[-(-2 + q^2)^2]*w^7 + 
             1913848921320*w^8 - 23627670675*Sqrt[-(-2 + q^2)^2]*w^9 - 
             1235535875*w^10 + 5893125*Sqrt[-(-2 + q^2)^2]*w^11 + 
             87500*w^12) + q^12*(3647463634594493890560 - 
             650791207254868623360*Sqrt[-(-2 + q^2)^2]*w - 
             553004595458191392768*w^2 + 35606848652582584320*
              Sqrt[-(-2 + q^2)^2]*w^3 + 13848609261521240064*w^4 - 
             411470411459604480*Sqrt[-(-2 + q^2)^2]*w^5 - 85376588019217920*
              w^6 + 1171115768168640*Sqrt[-(-2 + q^2)^2]*w^7 + 
             130566512784960*w^8 - 691014954000*Sqrt[-(-2 + q^2)^2]*w^9 - 
             36873095000*w^10 + 36750000*Sqrt[-(-2 + q^2)^2]*w^11 + 
             546875*w^12) - 4*q^10*(680543094624359546880 - 
             137958106330992476160*Sqrt[-(-2 + q^2)^2]*w - 
             115180526024034877440*w^2 + 8523281167325429760*
              Sqrt[-(-2 + q^2)^2]*w^3 + 3270272221822009344*w^4 - 
             116030011262952960*Sqrt[-(-2 + q^2)^2]*w^5 - 23858549153337600*
              w^6 + 417370712381280*Sqrt[-(-2 + q^2)^2]*w^7 + 
             46317479864880*w^8 - 357582703800*Sqrt[-(-2 + q^2)^2]*w^9 - 
             19085979500*w^10 + 43640625*Sqrt[-(-2 + q^2)^2]*w^11 + 
             656250*w^12) + 4*q^8*(398444526146584313856 - 
             90863991584933806080*Sqrt[-(-2 + q^2)^2]*w - 
             74353289766037880832*w^2 + 6214287713048985600*
              Sqrt[-(-2 + q^2)^2]*w^3 + 2342550566086066176*w^4 - 
             96388667137290240*Sqrt[-(-2 + q^2)^2]*w^5 - 19541157199741440*
              w^6 + 414028477094400*Sqrt[-(-2 + q^2)^2]*w^7 + 
             45469348807680*w^8 - 459526699800*Sqrt[-(-2 + q^2)^2]*w^9 - 
             24369550100*w^10 + 87346875*Sqrt[-(-2 + q^2)^2]*w^11 + 
             1312500*w^12)) - 24*kk^6*(-2 + q^2)^6*
          (-273415155587481600*q^40 + 8989483991040000*q^42 - 
           5662310400*q^38*(-693469539 + 2794365*Sqrt[-(-2 + q^2)^2]*w + 
             3315419*w^2) + 10616832*q^36*(-3340263880400 + 
             39863156760*Sqrt[-(-2 + q^2)^2]*w + 48237151713*w^2) + 
           2949120*q^34*(76785615644112 - 1802023775640*Sqrt[-(-2 + q^2)^2]*
              w - 2226374944723*w^2 + 4854684562*Sqrt[-(-2 + q^2)^2]*w^3 + 
             2610029343*w^4) - 36864*q^32*(29584498469875200 - 
             1131987370682240*Sqrt[-(-2 + q^2)^2]*w - 1428688980274912*w^2 + 
             9196155827960*Sqrt[-(-2 + q^2)^2]*w^3 + 5014018095473*w^4) - 
           6144*q^30*(-672185890189647360 + 37508737850396160*
              Sqrt[-(-2 + q^2)^2]*w + 48339422717266800*w^2 - 
             609376001101920*Sqrt[-(-2 + q^2)^2]*w^3 - 337030166956341*w^4 + 
             490163016010*Sqrt[-(-2 + q^2)^2]*w^5 + 142928378525*w^6) + 
           768*q^28*(-16492567304174653440 + 1243962240527923200*
              Sqrt[-(-2 + q^2)^2]*w + 1633929119255553792*w^2 - 
             33418298272367040*Sqrt[-(-2 + q^2)^2]*w^3 - 18743260147019944*
              w^4 + 79569199489500*Sqrt[-(-2 + q^2)^2]*w^5 + 
             23472179774199*w^6) + 192*q^26*(167540531245480673280 - 
             16152044099595694080*Sqrt[-(-2 + q^2)^2]*w - 
             21540328305046233600*w^2 + 638867325320313600*
              Sqrt[-(-2 + q^2)^2]*w^3 + 362975001147214048*w^4 - 
             2982430910042400*Sqrt[-(-2 + q^2)^2]*w^5 - 889922415872396*w^6 + 
             1005053399280*Sqrt[-(-2 + q^2)^2]*w^7 + 166970273245*w^8) - 
           384*q^24*(179091427146453319680 - 21148190374668933120*
              Sqrt[-(-2 + q^2)^2]*w - 28462958812810838016*w^2 + 
             1133932105354519680*Sqrt[-(-2 + q^2)^2]*w^3 + 651216364181655632*
              w^4 - 8577881960624880*Sqrt[-(-2 + q^2)^2]*w^5 - 
             2587168440250198*w^6 + 8407555048150*Sqrt[-(-2 + q^2)^2]*w^7 + 
             1411411622675*w^8) - 16*q^22*(-7821113455046311280640 + 
             1095362817887069798400*Sqrt[-(-2 + q^2)^2]*w + 
             1475959737090432319488*w^2 - 74651203834486640640*
              Sqrt[-(-2 + q^2)^2]*w^3 - 43188588052759297536*w^4 + 
             815406872186586240*Sqrt[-(-2 + q^2)^2]*w^5 + 248212580646288240*
              w^6 - 1537414325349840*Sqrt[-(-2 + q^2)^2]*w^7 - 
             260677429847100*w^8 + 250246763200*Sqrt[-(-2 + q^2)^2]*w^9 + 
             23136554875*w^10) + 16*q^20*(-12177260399241917890560 + 
             1975765632743923384320*Sqrt[-(-2 + q^2)^2]*w + 
             2641396151933355294720*w^2 - 162459964202989317120*
              Sqrt[-(-2 + q^2)^2]*w^3 - 94242829491204965376*w^4 + 
             2364745257795314880*Sqrt[-(-2 + q^2)^2]*w^5 + 724685988359524512*
              w^6 - 7081240741558560*Sqrt[-(-2 + q^2)^2]*w^7 - 
             1211234988967080*w^8 + 3268077287860*Sqrt[-(-2 + q^2)^2]*w^9 + 
             305268447925*w^10) - 48*q^16*(6120346604835679764480 - 
             1276096736255783731200*Sqrt[-(-2 + q^2)^2]*w - 
             1639168754437712510976*w^2 + 136134775454956032000*
              Sqrt[-(-2 + q^2)^2]*w^3 + 78045453410234431488*w^4 - 
             2975679775285839360*Sqrt[-(-2 + q^2)^2]*w^5 - 913503870999073152*
              w^6 + 16472373102216720*Sqrt[-(-2 + q^2)^2]*w^7 + 
             2845873707408720*w^8 - 21933989982380*Sqrt[-(-2 + q^2)^2]*w^9 - 
             2082667667710*w^10 + 4770696875*Sqrt[-(-2 + q^2)^2]*w^11 + 
             217984375*w^12) + 4*q^18*(64861231440717592657920 - 
             11995284896876829081600*Sqrt[-(-2 + q^2)^2]*w - 
             15773493804452866031616*w^2 + 1141441279415111761920*
              Sqrt[-(-2 + q^2)^2]*w^3 + 660217234585887670272*w^4 - 
             20843964959415559680*Sqrt[-(-2 + q^2)^2]*w^5 - 
             6407782200357834240*w^6 + 88306998711827520*Sqrt[-(-2 + q^2)^2]*
              w^7 + 15205011509643360*w^8 - 76247335677520*
              Sqrt[-(-2 + q^2)^2]*w^9 - 7188348867280*w^10 + 
             6146875000*Sqrt[-(-2 + q^2)^2]*w^11 + 277703125*w^12) + 
           1024*(-114887745758822400 + 51047229381672960*Sqrt[-(-2 + q^2)^2]*
              w + 52374402839347200*w^2 - 8817951666585600*
              Sqrt[-(-2 + q^2)^2]*w^3 - 4201054445199360*w^4 + 
             367135707125760*Sqrt[-(-2 + q^2)^2]*w^5 + 96210227851776*w^6 - 
             4775231126400*Sqrt[-(-2 + q^2)^2]*w^7 - 719773841280*w^8 + 
             20463533300*Sqrt[-(-2 + q^2)^2]*w^9 + 1727489792*w^10 - 
             26246255*Sqrt[-(-2 + q^2)^2]*w^11 - 1086260*w^12 + 
             6860*Sqrt[-(-2 + q^2)^2]*w^13 + 80*w^14) - 
           256*q^2*(-5417009999417180160 + 2222899221328035840*
              Sqrt[-(-2 + q^2)^2]*w + 2338877760729513984*w^2 - 
             368192380475473920*Sqrt[-(-2 + q^2)^2]*w^3 - 180178748013084672*
              w^4 + 14696684982097920*Sqrt[-(-2 + q^2)^2]*w^5 + 
             3962269316253696*w^6 - 183107424113280*Sqrt[-(-2 + q^2)^2]*w^7 - 
             28443946307520*w^8 + 751067935520*Sqrt[-(-2 + q^2)^2]*w^9 + 
             65477096048*w^10 - 921841935*Sqrt[-(-2 + q^2)^2]*w^11 - 
             39506460*w^12 + 230860*Sqrt[-(-2 + q^2)^2]*w^13 + 2800*w^14) + 
           256*q^4*(-30580519273853091840 + 11547224316019998720*
              Sqrt[-(-2 + q^2)^2]*w + 12472862247669989376*w^2 - 
             1828059539582730240*Sqrt[-(-2 + q^2)^2]*w^3 - 918736536820334592*
              w^4 + 69500513689390080*Sqrt[-(-2 + q^2)^2]*w^5 + 
             19251712533570048*w^6 - 820497672768960*Sqrt[-(-2 + q^2)^2]*
              w^7 - 131007168915840*w^8 + 3167562728120*Sqrt[-(-2 + q^2)^2]*
              w^9 + 283995191816*w^10 - 3627983310*Sqrt[-(-2 + q^2)^2]*w^11 - 
             160060215*w^12 + 838950*Sqrt[-(-2 + q^2)^2]*w^13 + 10500*w^14) - 
           64*q^6*(-440151522015140904960 + 152331333248357498880*
              Sqrt[-(-2 + q^2)^2]*w + 169108526669434454016*w^2 - 
             22964333039832268800*Sqrt[-(-2 + q^2)^2]*w^3 - 
             11848595677631840256*w^4 + 825114856062320640*
              Sqrt[-(-2 + q^2)^2]*w^5 + 234424079812770816*w^6 - 
             9109687114024320*Sqrt[-(-2 + q^2)^2]*w^7 - 1490325029615040*
              w^8 + 32427758158320*Sqrt[-(-2 + q^2)^2]*w^9 + 
             2976004151568*w^10 - 33591174225*Sqrt[-(-2 + q^2)^2]*w^11 - 
             1515832185*w^12 + 6833750*Sqrt[-(-2 + q^2)^2]*w^13 + 
             87500*w^14) - q^14*(-279971861034694606848000 + 
             65307661155569888133120*Sqrt[-(-2 + q^2)^2]*w + 
             81585813176278031794176*w^2 - 7635514943869629235200*
              Sqrt[-(-2 + q^2)^2]*w^3 - 4314758447244423462912*w^4 + 
             192602035603852001280*Sqrt[-(-2 + q^2)^2]*w^5 + 
             58744687410015510528*w^6 - 1313824465389703680*
              Sqrt[-(-2 + q^2)^2]*w^7 - 226783603985368320*w^8 + 
             2402262880906560*Sqrt[-(-2 + q^2)^2]*w^9 + 228951116587200*
              w^10 - 928288410000*Sqrt[-(-2 + q^2)^2]*w^11 - 
             42792225000*w^12 + 30625000*Sqrt[-(-2 + q^2)^2]*w^13 + 
             390625*w^14) - 12*q^10*(-11863625861728756039680 + 
             3404181226337914060800*Sqrt[-(-2 + q^2)^2]*w + 
             4004934537095015301120*w^2 - 458803570260388085760*
              Sqrt[-(-2 + q^2)^2]*w^3 - 248823005266916016128*w^4 + 
             14268714442162421760*Sqrt[-(-2 + q^2)^2]*w^5 + 
             4232545957929074688*w^6 - 130661215655247360*Sqrt[-(-2 + q^2)^2]*
              w^7 - 22173640109256960*w^8 + 363688876620160*
              Sqrt[-(-2 + q^2)^2]*w^9 + 34406824675776*w^10 - 
             269561201000*Sqrt[-(-2 + q^2)^2]*w^11 - 12461732500*w^12 + 
             33578125*Sqrt[-(-2 + q^2)^2]*w^13 + 437500*w^14) + 
           16*q^8*(-4534213991007025889280 + 1432152292949124710400*
              Sqrt[-(-2 + q^2)^2]*w + 1635859960710712786944*w^2 - 
             204694784821869281280*Sqrt[-(-2 + q^2)^2]*w^3 - 
             108348057193625714688*w^4 + 6884296501969059840*
              Sqrt[-(-2 + q^2)^2]*w^5 + 2001532939034714112*w^6 - 
             69934651222383360*Sqrt[-(-2 + q^2)^2]*w^7 - 11678540418458880*
              w^8 + 223751906812560*Sqrt[-(-2 + q^2)^2]*w^9 + 
             20908571300064*w^10 - 201373659060*Sqrt[-(-2 + q^2)^2]*w^11 - 
             9230567640*w^12 + 33709375*Sqrt[-(-2 + q^2)^2]*w^13 + 
             437500*w^14) + 4*q^12*(-55333103826063788605440 + 
             14353477062693192990720*Sqrt[-(-2 + q^2)^2]*w + 
             17403671144323532980224*w^2 - 1811086074364799877120*
              Sqrt[-(-2 + q^2)^2]*w^3 - 1004236221155522641920*w^4 + 
             51263462383210536960*Sqrt[-(-2 + q^2)^2]*w^5 + 
             15455208869243031552*w^6 - 412144639258625280*
              Sqrt[-(-2 + q^2)^2]*w^7 - 70724330116093440*w^8 + 
             956540201245440*Sqrt[-(-2 + q^2)^2]*w^9 + 91080337020960*w^10 - 
             541703011500*Sqrt[-(-2 + q^2)^2]*w^11 - 25082610000*w^12 + 
             42218750*Sqrt[-(-2 + q^2)^2]*w^13 + 546875*w^14)) + 
         9*kk^4*(-2 + q^2)^4*(-6879951747809280000*q^46 + 215747615784960000*
            q^48 - 33973862400*q^44*(-3029169024 + 14881860*
              Sqrt[-(-2 + q^2)^2]*w + 27865391*w^2) + 3774873600*q^42*
            (-254221580592 + 3814726860*Sqrt[-(-2 + q^2)^2]*w + 
             7493859841*w^2) + 2359296*q^40*(2652750595353600 - 
             81211485841920*Sqrt[-(-2 + q^2)^2]*w - 168819105420736*w^2 + 
             451092014100*Sqrt[-(-2 + q^2)^2]*w^3 + 349723119889*w^4) - 
           3145728*q^38*(9667291806144000 - 503615990736720*
              Sqrt[-(-2 + q^2)^2]*w - 1118887943592360*w^2 + 
             9035913851235*Sqrt[-(-2 + q^2)^2]*w^3 + 7176201199412*w^4) - 
           196608*q^36*(-584497204623360000 + 46538213141064960*
              Sqrt[-(-2 + q^2)^2]*w + 111699432442432512*w^2 - 
             1812278311973600*Sqrt[-(-2 + q^2)^2]*w^3 - 1477334413165356*
              w^4 + 2336102700765*Sqrt[-(-2 + q^2)^2]*w^5 + 
             965159123389*w^6) + 24576*q^34*(-14259863810742681600 + 
             1605679721013841920*Sqrt[-(-2 + q^2)^2]*w + 4204745228351448576*
              w^2 - 113639653060042560*Sqrt[-(-2 + q^2)^2]*w^3 - 
             95236470382959888*w^4 + 446202313378980*Sqrt[-(-2 + q^2)^2]*
              w^5 + 187628845685287*w^6) + 768*q^32*(1169944101485700710400 - 
             173728107205564170240*Sqrt[-(-2 + q^2)^2]*w - 
             498937836899529474048*w^2 + 20054800502515251200*
              Sqrt[-(-2 + q^2)^2]*w^3 + 17290883046278596864*w^4 - 
             159266959062762240*Sqrt[-(-2 + q^2)^2]*w^5 - 68213988491452576*
              w^6 + 77232326134240*Sqrt[-(-2 + q^2)^2]*w^7 + 
             18475630179471*w^8) - 1024*q^30*(1987476645370606387200 - 
             361101639945603317760*Sqrt[-(-2 + q^2)^2]*w - 
             1130515903056508895232*w^2 + 62347318380709017600*
              Sqrt[-(-2 + q^2)^2]*w^3 + 55256587069288418304*w^4 - 
             828854778927263520*Sqrt[-(-2 + q^2)^2]*w^5 - 361653929799463368*
              w^6 + 1196532283981020*Sqrt[-(-2 + q^2)^2]*w^7 + 
             290454935667065*w^8) - 256*q^28*(-16710448511761514496000 + 
             3435108213317009080320*Sqrt[-(-2 + q^2)^2]*w + 
             11435512103838964187136*w^2 - 811685823611547617280*
              Sqrt[-(-2 + q^2)^2]*w^3 - 737179263084428980992*w^4 + 
             16087761064636970880*Sqrt[-(-2 + q^2)^2]*w^5 + 
             7146588469464199200*w^6 - 45812563675667280*Sqrt[-(-2 + q^2)^2]*
              w^7 - 11286634720117782*w^8 + 10193080094820*
              Sqrt[-(-2 + q^2)^2]*w^9 + 1438293981925*w^10) + 
           256*q^26*(-33389600891266400256000 + 7311536136569373327360*
              Sqrt[-(-2 + q^2)^2]*w + 24734558841596279783424*w^2 - 
             2141719735618695505920*Sqrt[-(-2 + q^2)^2]*w^3 - 
             1981373624035351044096*w^4 + 58219473681854941440*
              Sqrt[-(-2 + q^2)^2]*w^5 + 26282491779376778688*w^6 - 
             270345517115013840*Sqrt[-(-2 + q^2)^2]*w^7 - 67566687963097884*
              w^8 + 175571327171560*Sqrt[-(-2 + q^2)^2]*w^9 + 
             25105010128945*w^10) + 32*q^24*(499600317790811691417600 - 
             114037600598810878279680*Sqrt[-(-2 + q^2)^2]*w - 
             371560138387640108974080*w^2 + 37548316020623871344640*
              Sqrt[-(-2 + q^2)^2]*w^3 + 35071375076180315037696*w^4 - 
             1309645633945900477440*Sqrt[-(-2 + q^2)^2]*w^5 - 
             598844484318895002624*w^6 + 8835248518328593920*
              Sqrt[-(-2 + q^2)^2]*w^7 + 2237191365457879720*w^8 - 
             11080597902290080*Sqrt[-(-2 + q^2)^2]*w^9 - 1605157113594440*
              w^10 + 1234482032000*Sqrt[-(-2 + q^2)^2]*w^11 + 
             98872816875*w^12) - 64*q^22*(421322851999918168473600 - 
             101269497803215271362560*Sqrt[-(-2 + q^2)^2]*w - 
             304841121168235067080704*w^2 + 34759241335963630632960*
              Sqrt[-(-2 + q^2)^2]*w^3 + 32425388524274631376896*w^4 - 
             1471473778035057100800*Sqrt[-(-2 + q^2)^2]*w^5 - 
             678213587967715860480*w^6 + 13302817876588129920*
              Sqrt[-(-2 + q^2)^2]*w^7 + 3404614823163744288*w^8 - 
             26606634021499440*Sqrt[-(-2 + q^2)^2]*w^9 - 3900741073125380*
              w^10 + 8430134277600*Sqrt[-(-2 + q^2)^2]*w^11 + 
             684119275875*w^12) - 16*q^20*(-2477413068736381216358400 + 
             639277315132593662853120*Sqrt[-(-2 + q^2)^2]*w + 
             1745480511335232039813120*w^2 - 219535367511089070735360*
              Sqrt[-(-2 + q^2)^2]*w^3 - 202310639114029544964096*w^4 + 
             10776046795327257169920*Sqrt[-(-2 + q^2)^2]*w^5 + 
             4975820044656886791168*w^6 - 122780169776472487680*
              Sqrt[-(-2 + q^2)^2]*w^7 - 31647953789080640256*w^8 + 
             348909841603432640*Sqrt[-(-2 + q^2)^2]*w^9 + 51665750736896480*
              w^10 - 207617047431360*Sqrt[-(-2 + q^2)^2]*w^11 - 
             17056497497550*w^12 + 11448062500*Sqrt[-(-2 + q^2)^2]*w^13 + 
             452578125*w^14) + 16*q^18*(-3104718331254700769280000 + 
             872250102006405880872960*Sqrt[-(-2 + q^2)^2]*w + 
             2162569685647633158242304*w^2 - 296112020126159441756160*
              Sqrt[-(-2 + q^2)^2]*w^3 - 267131079341679282487296*w^4 + 
             16266443954459707883520*Sqrt[-(-2 + q^2)^2]*w^5 + 
             7474211725538747904000*w^6 - 222561865178911288320*
              Sqrt[-(-2 + q^2)^2]*w^7 - 57510288176384112128*w^8 + 
             829874086359830080*Sqrt[-(-2 + q^2)^2]*w^9 + 123730887944953280*
              w^10 - 765074230247600*Sqrt[-(-2 + q^2)^2]*w^11 - 
             63506098317480*w^12 + 114482375000*Sqrt[-(-2 + q^2)^2]*w^13 + 
             4591890625*w^14) + 4096*(2509034424474009600 - 
             1479605964138086400*Sqrt[-(-2 + q^2)^2]*w - 2293733904718233600*
              w^2 + 572357085301309440*Sqrt[-(-2 + q^2)^2]*w^3 + 
             396455355242250240*w^4 - 49711079666073600*Sqrt[-(-2 + q^2)^2]*
              w^5 - 18591423474954240*w^6 + 1320436259604480*
              Sqrt[-(-2 + q^2)^2]*w^7 + 288053322463744*w^8 - 
             12112976378240*Sqrt[-(-2 + q^2)^2]*w^9 - 1567439112880*w^10 + 
             38644466140*Sqrt[-(-2 + q^2)^2]*w^11 + 2850714573*w^12 - 
             38062780*Sqrt[-(-2 + q^2)^2]*w^13 - 1389800*w^14 + 
             7760*Sqrt[-(-2 + q^2)^2]*w^15 + 80*w^16) - 
           8192*q^2*(16117678674542592000 - 8858344569616465920*
              Sqrt[-(-2 + q^2)^2]*w - 14190624610839429120*w^2 + 
             3347827354643988480*Sqrt[-(-2 + q^2)^2]*w^3 + 
             2382595733784625152*w^4 - 281751977829949440*Sqrt[-(-2 + q^2)^2]*
              w^5 - 108310860065273856*w^6 + 7241876017466880*
              Sqrt[-(-2 + q^2)^2]*w^7 + 1625804410241280*w^8 - 
             64260105369440*Sqrt[-(-2 + q^2)^2]*w^9 - 8570107015784*w^10 + 
             198321180750*Sqrt[-(-2 + q^2)^2]*w^11 + 15104477703*w^12 - 
             189083755*Sqrt[-(-2 + q^2)^2]*w^13 - 7143840*w^14 + 
             37380*Sqrt[-(-2 + q^2)^2]*w^15 + 400*w^16) + 
           1024*q^4*(795239471464316928000 - 406194056107791482880*
              Sqrt[-(-2 + q^2)^2]*w - 674102435368346320896*w^2 + 
             149983630536726282240*Sqrt[-(-2 + q^2)^2]*w^3 + 
             109757029285857853440*w^4 - 12195781118457692160*
              Sqrt[-(-2 + q^2)^2]*w^5 - 4818162068330065920*w^6 + 
             301602531507010560*Sqrt[-(-2 + q^2)^2]*w^7 + 69594596469811200*
              w^8 - 2564431034170560*Sqrt[-(-2 + q^2)^2]*w^9 - 
             351630898128496*w^10 + 7547010563400*Sqrt[-(-2 + q^2)^2]*w^11 + 
             591227372694*w^12 - 6820826775*Sqrt[-(-2 + q^2)^2]*w^13 - 
             265262340*w^14 + 1269100*Sqrt[-(-2 + q^2)^2]*w^15 + 
             14000*w^16) - 2048*q^6*(1566427231297732608000 - 
             741342528145792696320*Sqrt[-(-2 + q^2)^2]*w - 
             1278423494635290624000*w^2 + 267557879148914933760*
              Sqrt[-(-2 + q^2)^2]*w^3 + 201500195316212170752*w^4 - 
             20952620498508103680*Sqrt[-(-2 + q^2)^2]*w^5 - 
             8504004812643409920*w^6 + 495210948632724480*Sqrt[-(-2 + q^2)^2]*
              w^7 + 117264641239246592*w^8 - 3989796498954080*
              Sqrt[-(-2 + q^2)^2]*w^9 - 560853190973440*w^10 + 
             11006231826100*Sqrt[-(-2 + q^2)^2]*w^11 + 883109910375*w^12 - 
             9192625050*Sqrt[-(-2 + q^2)^2]*w^13 - 365877975*w^14 + 
             1550500*Sqrt[-(-2 + q^2)^2]*w^15 + 17500*w^16) - 
           128*q^10*(152449056315659413094400 - 61333422238463825018880*
              Sqrt[-(-2 + q^2)^2]*w - 115626017569034754588672*w^2 + 
             21238804200260008673280*Sqrt[-(-2 + q^2)^2]*w^3 + 
             16985704096258452357120*w^4 - 1524458502731622973440*
              Sqrt[-(-2 + q^2)^2]*w^5 - 651506781304462688256*w^6 + 
             32057272717909954560*Sqrt[-(-2 + q^2)^2]*w^7 + 
             7940278065953445888*w^8 - 221909370895699200*Sqrt[-(-2 + q^2)^2]*
              w^9 - 32430353805108640*w^10 + 502551517145160*
              Sqrt[-(-2 + q^2)^2]*w^11 + 41676841816008*w^12 - 
             323190205590*Sqrt[-(-2 + q^2)^2]*w^13 - 13218218475*w^14 + 
             37953125*Sqrt[-(-2 + q^2)^2]*w^15 + 437500*w^16) + 
           128*q^8*(70784607409756176384000 - 30939929447247579709440*
              Sqrt[-(-2 + q^2)^2]*w - 55651586877997782663168*w^2 + 
             10926398443945910599680*Sqrt[-(-2 + q^2)^2]*w^3 + 
             8476008752013321437184*w^4 - 820992896647442595840*
              Sqrt[-(-2 + q^2)^2]*w^5 - 342109355407895347200*w^6 + 
             18395105781226045440*Sqrt[-(-2 + q^2)^2]*w^7 + 
             4460926264562213376*w^8 - 138536781904543360*Sqrt[-(-2 + q^2)^2]*
              w^9 - 19896647831467360*w^10 + 350805642088440*
              Sqrt[-(-2 + q^2)^2]*w^11 + 28691937742650*w^12 - 
             262351268760*Sqrt[-(-2 + q^2)^2]*w^13 - 10619936565*w^14 + 
             38193750*Sqrt[-(-2 + q^2)^2]*w^15 + 437500*w^16) - 
           16*q^14*(2874470250847828495564800 - 969771667908133807718400*
              Sqrt[-(-2 + q^2)^2]*w - 2051521664217040916840448*w^2 + 
             327240715016375736729600*Sqrt[-(-2 + q^2)^2]*w^3 + 
             278625992876193786888192*w^4 - 21036617038811965685760*
              Sqrt[-(-2 + q^2)^2]*w^5 - 9397966437032263876608*w^6 + 
             373438292940021350400*Sqrt[-(-2 + q^2)^2]*w^7 + 
             95421206266406830080*w^8 - 2036960120750979840*
              Sqrt[-(-2 + q^2)^2]*w^9 - 303808419114744192*w^10 + 
             3309339572820960*Sqrt[-(-2 + q^2)^2]*w^11 + 277418607554928*
              w^12 - 1311899557500*Sqrt[-(-2 + q^2)^2]*w^13 - 
             53704425000*w^14 + 68671875*Sqrt[-(-2 + q^2)^2]*w^15 + 
             781250*w^16) + q^16*(52372381350419113181184000 - 
             16118649264739246701281280*Sqrt[-(-2 + q^2)^2]*w - 
             36679989788634743574626304*w^2 + 5430816141047454844846080*
              Sqrt[-(-2 + q^2)^2]*w^3 + 4767052836932637381623808*w^4 - 
             325492781536159951749120*Sqrt[-(-2 + q^2)^2]*w^5 - 
             147870549831623827980288*w^6 + 5148039987720076492800*
              Sqrt[-(-2 + q^2)^2]*w^7 + 1326456306550375612416*w^8 - 
             23746357891478615040*Sqrt[-(-2 + q^2)^2]*w^9 - 
             3549922921203509760*w^10 + 30221409373854720*Sqrt[-(-2 + q^2)^2]*
              w^11 + 2526521105982720*w^12 - 8098036800000*
              Sqrt[-(-2 + q^2)^2]*w^13 - 328800000000*w^14 + 
             175000000*Sqrt[-(-2 + q^2)^2]*w^15 + 1953125*w^16) + 
           16*q^12*(2079317294923235563929600 - 767308521788659382353920*
              Sqrt[-(-2 + q^2)^2]*w - 1525796680228380434497536*w^2 + 
             261509103247221231452160*Sqrt[-(-2 + q^2)^2]*w^3 + 
             215771032534383609249792*w^4 - 17831148071653907496960*
              Sqrt[-(-2 + q^2)^2]*w^5 - 7801962290998318301184*w^6 + 
             347425309270854082560*Sqrt[-(-2 + q^2)^2]*w^7 + 
             87591593825444196352*w^8 - 2164040488494485760*
              Sqrt[-(-2 + q^2)^2]*w^9 - 320315854088330304*w^10 + 
             4240616385089280*Sqrt[-(-2 + q^2)^2]*w^11 + 354581921584128*
              w^12 - 2222709982500*Sqrt[-(-2 + q^2)^2]*w^13 - 
             91237466250*w^14 + 190203125*Sqrt[-(-2 + q^2)^2]*w^15 + 
             2187500*w^16)) - 2*kk^2*(-2 + q^2)^2*
          (-49190456398970880000*q^52 + 1725980926279680000*q^54 - 
           1358954496000*q^50*(-428270976 + 4246452*Sqrt[-(-2 + q^2)^2]*w + 
             17406847*w^2) + 951268147200*q^48*(-3196247040 + 
             155883420*Sqrt[-(-2 + q^2)^2]*w + 768071573*w^2) + 
           94371840*q^46*(-56165985792000 - 16715187578880*
              Sqrt[-(-2 + q^2)^2]*w - 111197792058624*w^2 + 
             453820575204*Sqrt[-(-2 + q^2)^2]*w^3 + 535745403841*w^4) - 
           9437184*q^44*(-23172703077888000 - 790329430195200*
              Sqrt[-(-2 + q^2)^2]*w - 9831425323328640*w^2 + 
             129612372733620*Sqrt[-(-2 + q^2)^2]*w^3 + 159694697278741*w^4) - 
           2359296*q^42*(826074468237312000 - 3958976818944000*
              Sqrt[-(-2 + q^2)^2]*w + 238632831390205440*w^2 - 
             6913851533634240*Sqrt[-(-2 + q^2)^2]*w^3 - 8960761146882616*
              w^4 + 17493180265530*Sqrt[-(-2 + q^2)^2]*w^5 + 
             10378957159335*w^6) + 2359296*q^40*(4650250704519168000 - 
             166116327934233600*Sqrt[-(-2 + q^2)^2]*w + 1047925839695811840*
              w^2 - 57227242900070880*Sqrt[-(-2 + q^2)^2]*w^3 - 
             78765989184605980*w^4 + 467755752420195*Sqrt[-(-2 + q^2)^2]*
              w^5 + 285207176500047*w^6) + 18432*q^38*
            (-2457970317335199744000 + 166546199104782336000*
              Sqrt[-(-2 + q^2)^2]*w - 437450591368519925760*w^2 + 
             42247960156728483840*Sqrt[-(-2 + q^2)^2]*w^3 + 
             62443136178973564160*w^4 - 751146891208849920*
              Sqrt[-(-2 + q^2)^2]*w^5 - 471996645089514336*w^6 + 
             589971516478560*Sqrt[-(-2 + q^2)^2]*w^7 + 199997560147125*w^8) - 
           9216*q^36*(-15764980463165767680000 + 1621927544577667891200*
              Sqrt[-(-2 + q^2)^2]*w - 2140037533233855774720*w^2 + 
             362247278513448960000*Sqrt[-(-2 + q^2)^2]*w^3 + 
             581898268704488743168*w^4 - 11780558509560088320*
              Sqrt[-(-2 + q^2)^2]*w^5 - 7648675617103117344*w^6 + 
             28417434978985920*Sqrt[-(-2 + q^2)^2]*w^7 + 9835447149129333*
              w^8) - 2304*q^34*(161737090661678579712000 - 
             22907144582788231987200*Sqrt[-(-2 + q^2)^2]*w + 
             15793796845293912391680*w^2 - 4831623231643539210240*
              Sqrt[-(-2 + q^2)^2]*w^3 - 8525519755066215641088*w^4 + 
             259902828919533250560*Sqrt[-(-2 + q^2)^2]*w^5 + 
             174699559739712852864*w^6 - 1280717304270493440*
              Sqrt[-(-2 + q^2)^2]*w^7 - 453115331574919440*w^8 + 
             419093494569800*Sqrt[-(-2 + q^2)^2]*w^9 + 85358003862145*w^10) + 
           9216*q^32*(84446064879461203968000 - 15532795930956595200000*
              Sqrt[-(-2 + q^2)^2]*w + 5763724013928113602560*w^2 - 
             3261976422198009937920*Sqrt[-(-2 + q^2)^2]*w^3 - 
             6349309869789586503936*w^4 + 269342488527015755520*
              Sqrt[-(-2 + q^2)^2]*w^5 + 187549342137846036000*w^6 - 
             2248048237713169280*Sqrt[-(-2 + q^2)^2]*w^7 - 813632672224431834*
              w^8 + 2202185757523105*Sqrt[-(-2 + q^2)^2]*w^9 + 
             456435649134725*w^10) + 512*q^30*(-2618550905337915899904000 + 
             600149348250897560371200*Sqrt[-(-2 + q^2)^2]*w - 
             153736098427555330129920*w^2 + 134155156003383231037440*
              Sqrt[-(-2 + q^2)^2]*w^3 + 285066482948199462942720*w^4 - 
             15790002879848008458240*Sqrt[-(-2 + q^2)^2]*w^5 - 
             11371142334598802940096*w^6 + 199134277066050186240*
              Sqrt[-(-2 + q^2)^2]*w^7 + 73722630485649496428*w^8 - 
             387222755057839440*Sqrt[-(-2 + q^2)^2]*w^9 - 81711633079805805*
              w^10 + 60887333990700*Sqrt[-(-2 + q^2)^2]*w^11 + 
             7476978370000*w^12) - 384*q^28*(-5018891191342721925120000 + 
             1385514761187967893504000*Sqrt[-(-2 + q^2)^2]*w - 
             453937976404299617402880*w^2 + 362494370725651253329920*
              Sqrt[-(-2 + q^2)^2]*w^3 + 814102638933717423513600*w^4 - 
             55702842284320707870720*Sqrt[-(-2 + q^2)^2]*w^5 - 
             41285436759385418377728*w^6 + 977431167537908261760*
              Sqrt[-(-2 + q^2)^2]*w^7 + 369664076526930326520*w^8 - 
             3120715245980232720*Sqrt[-(-2 + q^2)^2]*w^9 - 670373125664064960*
              w^10 + 1437983887600560*Sqrt[-(-2 + q^2)^2]*w^11 + 
             179429960261275*w^12) - 96*q^26*(24398620561518970798080000 - 
             7861154269257655123968000*Sqrt[-(-2 + q^2)^2]*w + 
             4893645403274608304455680*w^2 - 2706186047447616006389760*
              Sqrt[-(-2 + q^2)^2]*w^3 - 6107442717918189975502848*w^4 + 
             491711912015112941690880*Sqrt[-(-2 + q^2)^2]*w^5 + 
             371899239744238772834304*w^6 - 11228975517340298081280*
              Sqrt[-(-2 + q^2)^2]*w^7 - 4325819115891043928448*w^8 + 
             52467290880690653760*Sqrt[-(-2 + q^2)^2]*w^9 + 
             11461796272969244280*w^10 - 46896500448462720*
              Sqrt[-(-2 + q^2)^2]*w^11 - 5945604953613080*w^12 + 
             3751365660000*Sqrt[-(-2 + q^2)^2]*w^13 + 264973465625*w^14) + 
           128*q^24*(19117246074364719267840000 - 6963110047350333112320000*
              Sqrt[-(-2 + q^2)^2]*w + 8519806566852232961064960*w^2 - 
             3522064696414369856225280*Sqrt[-(-2 + q^2)^2]*w^3 - 
             7603692937574654689247232*w^4 + 692501515919156036413440*
              Sqrt[-(-2 + q^2)^2]*w^5 + 528352603001738346972672*w^6 - 
             19435504545907086418560*Sqrt[-(-2 + q^2)^2]*w^7 - 
             7591006156809156460704*w^8 + 122590771605440752680*
              Sqrt[-(-2 + q^2)^2]*w^9 + 27176646831985598760*w^10 - 
             175613801123957040*Sqrt[-(-2 + q^2)^2]*w^11 - 22603197584677285*
              w^12 + 40098788753625*Sqrt[-(-2 + q^2)^2]*w^13 + 
             2877575486250*w^14) + 24*q^22*(-93334383905521753128960000 + 
             37221752391470338277376000*Sqrt[-(-2 + q^2)^2]*w - 
             83626300072860398596915200*w^2 + 29718148393751595649597440*
              Sqrt[-(-2 + q^2)^2]*w^3 + 59619719136962997815083008*w^4 - 
             5974977835380241512529920*Sqrt[-(-2 + q^2)^2]*w^5 - 
             4541102536135627942133760*w^6 + 196301978644859984609280*
              Sqrt[-(-2 + q^2)^2]*w^7 + 77247683161761805498368*w^8 - 
             1571341563221003289600*Sqrt[-(-2 + q^2)^2]*w^9 - 
             352292603843884907520*w^10 + 3215244831285863040*
              Sqrt[-(-2 + q^2)^2]*w^11 + 419363491916356160*w^12 - 
             1385023237012800*Sqrt[-(-2 + q^2)^2]*w^13 - 100907692999500*
              w^14 + 54345000000*Sqrt[-(-2 + q^2)^2]*w^15 + 
             1908203125*w^16) - 12*q^20*(-151987365498913636220928000 + 
             64588829620890262044672000*Sqrt[-(-2 + q^2)^2]*w - 
             245844308608187048908554240*w^2 + 83175190356172661147566080*
              Sqrt[-(-2 + q^2)^2]*w^3 + 154118037870018126623539200*w^4 - 
             16725217253664317901373440*Sqrt[-(-2 + q^2)^2]*w^5 - 
             12521949621104484301012992*w^6 + 618702919156123505295360*
              Sqrt[-(-2 + q^2)^2]*w^7 + 243547412911391870779392*w^8 - 
             5983231904831737359360*Sqrt[-(-2 + q^2)^2]*w^9 - 
             1350411129179373918720*w^10 + 16152085404514940160*
              Sqrt[-(-2 + q^2)^2]*w^11 + 2128569549994805120*w^12 - 
             10837700622776160*Sqrt[-(-2 + q^2)^2]*w^13 - 800212912812800*
              w^14 + 1161391500000*Sqrt[-(-2 + q^2)^2]*w^15 + 
             41492421875*w^16) + 81920*(-552313896409497600 + 
             390619619791994880*Sqrt[-(-2 + q^2)^2]*w + 4850927610919649280*
              w^2 - 2673579235548856320*Sqrt[-(-2 + q^2)^2]*w^3 - 
             3278478536878325760*w^4 + 659069452771983360*Sqrt[-(-2 + q^2)^2]*
              w^5 + 374932865271840768*w^6 - 39348711864668160*
              Sqrt[-(-2 + q^2)^2]*w^7 - 12509151500261376*w^8 + 
             764834854482432*Sqrt[-(-2 + q^2)^2]*w^9 + 145118981089728*w^10 - 
             5352336428832*Sqrt[-(-2 + q^2)^2]*w^11 - 611620259780*w^12 + 
             13389443613*Sqrt[-(-2 + q^2)^2]*w^13 + 880847697*w^14 - 
             10523484*Sqrt[-(-2 + q^2)^2]*w^15 - 344616*w^16 + 
             1728*Sqrt[-(-2 + q^2)^2]*w^17 + 16*w^18) - 
           12288*q^2*(-40503019070029824000 + 26859550795628544000*
              Sqrt[-(-2 + q^2)^2]*w + 439665660531541278720*w^2 - 
             230563175931869921280*Sqrt[-(-2 + q^2)^2]*w^3 - 
             290139293169022402560*w^4 + 55377929199326330880*
              Sqrt[-(-2 + q^2)^2]*w^5 + 32329202594583674880*w^6 - 
             3217985109612134400*Sqrt[-(-2 + q^2)^2]*w^7 - 
             1051123733312237568*w^8 + 60908867297418240*Sqrt[-(-2 + q^2)^2]*
              w^9 + 11891088678958080*w^10 - 415377277656000*
              Sqrt[-(-2 + q^2)^2]*w^11 - 48911621409856*w^12 + 
             1013587131060*Sqrt[-(-2 + q^2)^2]*w^13 + 68823026155*w^14 - 
             778087140*Sqrt[-(-2 + q^2)^2]*w^15 - 26347960*w^16 + 
             125040*Sqrt[-(-2 + q^2)^2]*w^17 + 1200*w^18) + 
           12288*q^4*(-192389340582641664000 + 118655435411973734400*
              Sqrt[-(-2 + q^2)^2]*w + 2877580198168976424960*w^2 - 
             1432956050586394951680*Sqrt[-(-2 + q^2)^2]*w^3 - 
             1853210598232348950528*w^4 + 335116167097891553280*
              Sqrt[-(-2 + q^2)^2]*w^5 + 200886973900555124736*w^6 - 
             18903372154849566720*Sqrt[-(-2 + q^2)^2]*w^7 - 
             6342754354586781696*w^8 + 346640094053318400*Sqrt[-(-2 + q^2)^2]*
              w^9 + 69548296695960960*w^10 - 2284640948641920*
              Sqrt[-(-2 + q^2)^2]*w^11 - 276591000973364*w^12 + 
             5370588490050*Sqrt[-(-2 + q^2)^2]*w^13 + 375094241220*w^14 - 
             3955643145*Sqrt[-(-2 + q^2)^2]*w^15 - 137858620*w^16 + 
             606900*Sqrt[-(-2 + q^2)^2]*w^17 + 6000*w^18) - 
           1024*q^6*(-5412676184813076480000 + 3018141204147811123200*
              Sqrt[-(-2 + q^2)^2]*w + 144809445697869337067520*w^2 - 
             68338566573220303994880*Sqrt[-(-2 + q^2)^2]*w^3 - 
             90991946967529612640256*w^4 + 15554216802852274176000*
              Sqrt[-(-2 + q^2)^2]*w^5 + 9580512628218498121728*w^6 - 
             849220766154296524800*Sqrt[-(-2 + q^2)^2]*w^7 - 
             292593249155183579136*w^8 + 14998259982569932800*
              Sqrt[-(-2 + q^2)^2]*w^9 + 3087967862720563200*w^10 - 
             94609962727862400*Sqrt[-(-2 + q^2)^2]*w^11 - 11745179583986224*
              w^12 + 211135641181920*Sqrt[-(-2 + q^2)^2]*w^13 + 
             15109240953990*w^14 - 146073876705*Sqrt[-(-2 + q^2)^2]*w^15 - 
             5212260540*w^16 + 20758500*Sqrt[-(-2 + q^2)^2]*w^17 + 
             210000*w^18) + 1536*q^8*(-802696196115136512000 - 
             84216910593392640000*Sqrt[-(-2 + q^2)^2]*w + 
             291218502564049594613760*w^2 - 129987182529921826160640*
              Sqrt[-(-2 + q^2)^2]*w^3 - 178582685587494225838080*w^4 + 
             28791957741026812231680*Sqrt[-(-2 + q^2)^2]*w^5 + 
             18234890429419234492416*w^6 - 1516528826903792394240*
              Sqrt[-(-2 + q^2)^2]*w^7 - 536217525553557288960*w^8 + 
             25616506569864691200*Sqrt[-(-2 + q^2)^2]*w^9 + 
             5402108838437233920*w^10 - 152875415931624960*
              Sqrt[-(-2 + q^2)^2]*w^11 - 19400275718694856*w^12 + 
             318245162333070*Sqrt[-(-2 + q^2)^2]*w^13 + 23233182816070*w^14 - 
             201563774985*Sqrt[-(-2 + q^2)^2]*w^15 - 7322121255*w^16 + 
             25541250*Sqrt[-(-2 + q^2)^2]*w^17 + 262500*w^18) - 
           384*q^10*(103186964219865071616000 - 60658688993686821273600*
              Sqrt[-(-2 + q^2)^2]*w + 2689175312483449338593280*w^2 - 
             1133359834817107863797760*Sqrt[-(-2 + q^2)^2]*w^3 - 
             1611166128879648343326720*w^4 + 244440038142426651033600*
              Sqrt[-(-2 + q^2)^2]*w^5 + 159298632950830695972864*w^6 - 
             12374277583838947246080*Sqrt[-(-2 + q^2)^2]*w^7 - 
             4485902490982234791936*w^8 + 198223057716778229760*
              Sqrt[-(-2 + q^2)^2]*w^9 + 42713869514345940480*w^10 - 
             1103480592665533440*Sqrt[-(-2 + q^2)^2]*w^11 - 
             142621138088293760*w^12 + 2097482068143000*Sqrt[-(-2 + q^2)^2]*
              w^13 + 155453014661670*w^14 - 1177946623560*Sqrt[-(-2 + q^2)^2]*
              w^15 - 43299916275*w^16 + 126656250*Sqrt[-(-2 + q^2)^2]*w^17 + 
             1312500*w^18) - 144*q^14*(2973245623892749320192000 - 
             1470306080122844951347200*Sqrt[-(-2 + q^2)^2]*w + 
             19613670938332057357516800*w^2 - 7358776641317515139481600*
              Sqrt[-(-2 + q^2)^2]*w^3 - 11346470544502735893430272*w^4 + 
             1514743328676233871360000*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1047020758193576665939968*w^6 - 69777741256116404224000*
              Sqrt[-(-2 + q^2)^2]*w^7 - 26452464634344216133632*w^8 + 
             970831007568176414720*Sqrt[-(-2 + q^2)^2]*w^9 + 
             216248526382015774720*w^10 - 4442085510563873280*
              Sqrt[-(-2 + q^2)^2]*w^11 - 587585705801146304*w^12 + 
             6456127103556480*Sqrt[-(-2 + q^2)^2]*w^13 + 485268838465280*
              w^14 - 2490539412500*Sqrt[-(-2 + q^2)^2]*w^15 - 
             91992606250*w^16 + 151796875*Sqrt[-(-2 + q^2)^2]*w^17 + 
             1562500*w^18) + 36*q^16*(23000854469488536453120000 - 
             10756591051667506672435200*Sqrt[-(-2 + q^2)^2]*w + 
             96383451248474254737408000*w^2 - 34286498387024078973173760*
              Sqrt[-(-2 + q^2)^2]*w^3 - 55621140044929375609552896*w^4 + 
             6946321046000640778567680*Sqrt[-(-2 + q^2)^2]*w^5 + 
             4944456798953985319108608*w^6 - 301844505898921541959680*
              Sqrt[-(-2 + q^2)^2]*w^7 - 116485884494649354878976*w^8 + 
             3818279624240154296320*Sqrt[-(-2 + q^2)^2]*w^9 + 
             858978392209434536960*w^10 - 15234217903899747840*
              Sqrt[-(-2 + q^2)^2]*w^11 - 2023036324317411328*w^12 + 
             18238842160889280*Sqrt[-(-2 + q^2)^2]*w^13 + 1369238996019360*
              w^14 - 5268818300000*Sqrt[-(-2 + q^2)^2]*w^15 - 
             193341812500*w^16 + 192578125*Sqrt[-(-2 + q^2)^2]*w^17 + 
             1953125*w^18) + 64*q^12*(2613063321580902285312000 - 
             1385050313847038017536000*Sqrt[-(-2 + q^2)^2]*w + 
             29592095853657962305290240*w^2 - 11763534853479304443985920*
              Sqrt[-(-2 + q^2)^2]*w^3 - 17369915691982651152924672*w^4 + 
             2474473344344474659061760*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1660433263428455898808320*w^6 - 119845444313189844910080*
              Sqrt[-(-2 + q^2)^2]*w^7 - 44478863688630546616320*w^8 + 
             1801415864850101544960*Sqrt[-(-2 + q^2)^2]*w^9 + 
             395428003398499461120*w^10 - 9192195011212634880*
              Sqrt[-(-2 + q^2)^2]*w^11 - 1204829057206792336*w^12 + 
             15536116531908000*Sqrt[-(-2 + q^2)^2]*w^13 + 1162787965342560*
              w^14 - 7428140240850*Sqrt[-(-2 + q^2)^2]*w^15 - 
             274566600000*w^16 + 632953125*Sqrt[-(-2 + q^2)^2]*w^17 + 
             6562500*w^18) - q^18*(1319843574506824566571008000 - 
             588662427533834182459392000*Sqrt[-(-2 + q^2)^2]*w + 
             3525894216396491879130071040*w^2 - 1204999329103571984119234560*
              Sqrt[-(-2 + q^2)^2]*w^3 - 2077472131694722742495477760*w^4 + 
             242257818476872168573501440*Sqrt[-(-2 + q^2)^2]*w^5 + 
             177250519904378509521321984*w^6 - 9806891033230899420856320*
              Sqrt[-(-2 + q^2)^2]*w^7 - 3834201822371644795453440*w^8 + 
             110154600156069669519360*Sqrt[-(-2 + q^2)^2]*w^9 + 
             24892427879291566448640*w^10 - 369836217529904655360*
              Sqrt[-(-2 + q^2)^2]*w^11 - 49044715589395701248*w^12 + 
             344636256167965440*Sqrt[-(-2 + q^2)^2]*w^13 + 25711955946174720*
              w^14 - 66671946000000*Sqrt[-(-2 + q^2)^2]*w^15 - 
             2418474750000*w^16 + 984375000*Sqrt[-(-2 + q^2)^2]*w^17 + 
             9765625*w^18)) + w*(-410947839590400*q^54*
            (31920*Sqrt[-(-2 + q^2)^2] - 3879161*w) - 410947839590400*q^56*
            (1680*Sqrt[-(-2 + q^2)^2] + 122797*w) + 1358954496*q^52*
            (611162496000*Sqrt[-(-2 + q^2)^2] - 16893510984000*w + 
             120231421600*Sqrt[-(-2 + q^2)^2]*w^2 + 237683009589*w^3) - 
           1358954496*q^50*(10699153920000*Sqrt[-(-2 + q^2)^2] - 
             144540568569600*w + 3499935313120*Sqrt[-(-2 + q^2)^2]*w^2 + 
             7394220712749*w^3) - 18874368*q^48*(-7471082013696000*
              Sqrt[-(-2 + q^2)^2] + 56932588233561600*w - 3337236044121600*
              Sqrt[-(-2 + q^2)^2]*w^2 - 7707901292873352*w^3 + 
             21776156054360*Sqrt[-(-2 + q^2)^2]*w^4 + 19295835939893*w^5) + 
           169869312*q^46*(-5109090868224000*Sqrt[-(-2 + q^2)^2] + 
             21036680100979200*w - 2911717691768320*Sqrt[-(-2 + q^2)^2]*w^2 - 
             7638787766601184*w^3 + 69285661952360*Sqrt[-(-2 + q^2)^2]*w^4 + 
             63996160546551*w^5) + 3538944*q^44*(953587216318464000*
              Sqrt[-(-2 + q^2)^2] - 1116680903576985600*w + 
             700183296044636160*Sqrt[-(-2 + q^2)^2]*w^2 + 2245383436279411200*
              w^3 - 44440859862802560*Sqrt[-(-2 + q^2)^2]*w^4 - 
             43124622550185000*w^5 + 66391636596250*Sqrt[-(-2 + q^2)^2]*w^6 + 
             32151544331953*w^7) - 7077888*q^42*(865670140919808000*
              Sqrt[-(-2 + q^2)^2] + 4094419974607872000*w + 
             1060991272503306240*Sqrt[-(-2 + q^2)^2]*w^2 + 
             4970756425966059648*w^3 - 184070462227533680*Sqrt[-(-2 + q^2)^2]*
              w^4 - 189499524200341968*w^5 + 890588959048375*
              Sqrt[-(-2 + q^2)^2]*w^6 + 444252833903039*w^7) - 
           27648*q^40*(618505889202044928000*Sqrt[-(-2 + q^2)^2] - 
             7312636990568241561600*w - 258500071663153643520*
              Sqrt[-(-2 + q^2)^2]*w^2 - 4163688227182148714496*w^3 + 
             271357356834070072320*Sqrt[-(-2 + q^2)^2]*w^4 + 
             299971224417369856256*w^5 - 2869504189086074240*
              Sqrt[-(-2 + q^2)^2]*w^6 - 1479454987955885088*w^7 + 
             1527205688295900*Sqrt[-(-2 + q^2)^2]*w^8 + 440277471666581*
              w^9) + 9216*q^38*(20150255658045800448000*Sqrt[-(-2 + q^2)^2] - 
             77898177470385016012800*w + 6029420583241899048960*
              Sqrt[-(-2 + q^2)^2]*w^2 - 30127117078185035563008*w^3 + 
             3469711045465475681280*Sqrt[-(-2 + q^2)^2]*w^4 + 
             4177810139979112030464*w^5 - 67706167031450718720*
              Sqrt[-(-2 + q^2)^2]*w^6 - 36203568356850426176*w^7 + 
             111384558787934820*Sqrt[-(-2 + q^2)^2]*w^8 + 32871607475764587*
              w^9) + 2304*q^36*(-360483502464203489280000*
              Sqrt[-(-2 + q^2)^2] + 738142664693357268172800*w - 
             154503541392642193489920*Sqrt[-(-2 + q^2)^2]*w^2 + 
             206365770409865373941760*w^3 - 45669705481052045434880*
              Sqrt[-(-2 + q^2)^2]*w^4 - 60827243515423441992704*w^5 + 
             1497633146072130393600*Sqrt[-(-2 + q^2)^2]*w^6 + 
             833062126650443767552*w^7 - 5073552779846892240*
              Sqrt[-(-2 + q^2)^2]*w^8 - 1535299775643483104*w^9 + 
             1192990805419120*Sqrt[-(-2 + q^2)^2]*w^10 + 211713627535909*
              w^11) - 9216*q^34*(-276895786702385184768000*
              Sqrt[-(-2 + q^2)^2] + 295354223279062017638400*w - 
             131559327547565273579520*Sqrt[-(-2 + q^2)^2]*w^2 + 
             55225979038025945284608*w^3 - 30074400593293583047680*
              Sqrt[-(-2 + q^2)^2]*w^4 - 44885818118363780189952*w^5 + 
             1555464202088104475520*Sqrt[-(-2 + q^2)^2]*w^6 + 
             901859690021077229760*w^7 - 9014347993770058040*
              Sqrt[-(-2 + q^2)^2]*w^8 - 2800521043825011082*w^9 + 
             6377712082859885*Sqrt[-(-2 + q^2)^2]*w^10 + 1154775322189593*
              w^11) - 128*q^32*(46699896795833120587776000*
              Sqrt[-(-2 + q^2)^2] - 18655297772463958523904000*w + 
             22733156999199250411683840*Sqrt[-(-2 + q^2)^2]*w^2 - 
             1309022433642440495333376*w^3 + 4752588918016960481157120*
              Sqrt[-(-2 + q^2)^2]*w^4 + 7968539024018065658769408*w^5 - 
             365496019696696268574720*Sqrt[-(-2 + q^2)^2]*w^6 - 
             220866863494722495310080*w^7 + 3239017670420725430880*
              Sqrt[-(-2 + q^2)^2]*w^8 + 1033590768909120303480*w^9 - 
             4575888450884552760*Sqrt[-(-2 + q^2)^2]*w^10 - 
             845980202208750300*w^11 + 530857124906500*Sqrt[-(-2 + q^2)^2]*
              w^12 + 57681181751875*w^13) + 128*q^30*
            (86899380796920636112896000*Sqrt[-(-2 + q^2)^2] + 
             8881423244687572992000000*w + 41437848395495573783838720*
              Sqrt[-(-2 + q^2)^2]*w^2 + 2033243719117251570302976*w^3 + 
             9133903849563479394385920*Sqrt[-(-2 + q^2)^2]*w^4 + 
             16869485291212469246386176*w^5 - 969549457144943206702080*
              Sqrt[-(-2 + q^2)^2]*w^6 - 608615931371592117288960*w^7 + 
             12120639045394147604640*Sqrt[-(-2 + q^2)^2]*w^8 + 
             3969888073203462169464*w^9 - 28304619681232936080*
              Sqrt[-(-2 + q^2)^2]*w^10 - 5344033312587055608*w^11 + 
             9661648742576300*Sqrt[-(-2 + q^2)^2]*w^12 + 1069420848891125*
              w^13) + 96*q^28*(-174999348633153243709440000*
              Sqrt[-(-2 + q^2)^2] - 87410767463307295064064000*w - 
             78975014369187437960232960*Sqrt[-(-2 + q^2)^2]*w^2 + 
             5054329861438540238290944*w^3 - 21583341567096467397672960*
              Sqrt[-(-2 + q^2)^2]*w^4 - 41858018149692899618684928*w^5 + 
             2866334632894509497671680*Sqrt[-(-2 + q^2)^2]*w^6 + 
             1855230624394069501513728*w^7 - 47328149546849916324480*
              Sqrt[-(-2 + q^2)^2]*w^8 - 15873174464863096803264*w^9 + 
             162949608359319495360*Sqrt[-(-2 + q^2)^2]*w^10 + 
             31397017760412121656*w^11 - 108398035311043840*
              Sqrt[-(-2 + q^2)^2]*w^12 - 12224132888322100*w^13 + 
             6436780400000*Sqrt[-(-2 + q^2)^2]*w^14 + 406238759375*w^15) - 
           64*q^26*(-326416424719637154889728000*Sqrt[-(-2 + q^2)^2] - 
             268420962099113539456204800*w - 135246603313750602846044160*
              Sqrt[-(-2 + q^2)^2]*w^2 + 65213527590800979784630272*w^3 - 
             54473693624701483100405760*Sqrt[-(-2 + q^2)^2]*w^4 - 
             104323525227187670177021952*w^5 + 8148429018663162753392640*
              Sqrt[-(-2 + q^2)^2]*w^6 + 5376645423283915681108992*w^7 - 
             167749852245455817457920*Sqrt[-(-2 + q^2)^2]*w^8 - 
             57363710140140953410368*w^9 + 785817680819780529360*
              Sqrt[-(-2 + q^2)^2]*w^10 + 154233523432937714688*w^11 - 
             842211940910007560*Sqrt[-(-2 + q^2)^2]*w^12 - 96704102456181350*
              w^13 + 143331372626250*Sqrt[-(-2 + q^2)^2]*w^14 + 
             9213574096875*w^15) - 4*q^24*(5412503907062508429508608000*
              Sqrt[-(-2 + q^2)^2] + 5876847869586743633117184000*w + 
             2003511851405368200234270720*Sqrt[-(-2 + q^2)^2]*w^2 - 
             2873177053533442429704732672*w^3 + 1377596855729787714593095680*
              Sqrt[-(-2 + q^2)^2]*w^4 + 2487204768039619926250487808*w^5 - 
             214463667125999578091028480*Sqrt[-(-2 + q^2)^2]*w^6 - 
             142325385996044255626690560*w^7 + 5233103234899757808537600*
              Sqrt[-(-2 + q^2)^2]*w^8 + 1813468878118087296030720*w^9 - 
             31356165212132381879040*Sqrt[-(-2 + q^2)^2]*w^10 - 
             6249248315076880092672*w^11 + 48280242630300526720*
              Sqrt[-(-2 + q^2)^2]*w^12 + 5635309786728556480*w^13 - 
             15576725123004000*Sqrt[-(-2 + q^2)^2]*w^14 - 1019263687365000*
              w^15 + 448139062500*Sqrt[-(-2 + q^2)^2]*w^16 + 
             14138671875*w^17) + 12*q^22*(1577914289847671678042112000*
              Sqrt[-(-2 + q^2)^2] + 2045719751209697880834048000*w + 
             510013275373782560459980800*Sqrt[-(-2 + q^2)^2]*w^2 - 
             1724836307846338817027997696*w^3 + 658583369681264021864448000*
              Sqrt[-(-2 + q^2)^2]*w^4 + 1101636436820825427016679424*w^5 - 
             102784387071654019234529280*Sqrt[-(-2 + q^2)^2]*w^6 - 
             67723658468701717777219584*w^7 + 2850680903548345754910720*
              Sqrt[-(-2 + q^2)^2]*w^8 + 993765394014684257206272*w^9 - 
             20788544618191607239680*Sqrt[-(-2 + q^2)^2]*w^10 - 
             4188382608922672126464*w^11 + 42487778686638016000*
              Sqrt[-(-2 + q^2)^2]*w^12 + 5027396072873778304*w^13 - 
             21473719129661600*Sqrt[-(-2 + q^2)^2]*w^14 - 1428052220504000*
              w^15 + 1698432187500*Sqrt[-(-2 + q^2)^2]*w^16 + 
             54659765625*w^17) + 16384*(11046277928189952000*
              Sqrt[-(-2 + q^2)^2] + 24781798518659481600*w - 
             383565015212359680*Sqrt[-(-2 + q^2)^2]*w^2 + 
             94423792362297753600*w^3 - 53238225805561036800*
              Sqrt[-(-2 + q^2)^2]*w^4 - 59738557565082009600*w^5 + 
             10682012981043855360*Sqrt[-(-2 + q^2)^2]*w^6 + 
             5364646029386219520*w^7 - 497186470021017600*Sqrt[-(-2 + q^2)^2]*
              w^8 - 140027295364853760*w^9 + 7616520873619200*
              Sqrt[-(-2 + q^2)^2]*w^10 + 1291119359861376*w^11 - 
             42713761978400*Sqrt[-(-2 + q^2)^2]*w^12 - 4393677002840*w^13 + 
             86846884455*Sqrt[-(-2 + q^2)^2]*w^14 + 5171742804*w^15 - 
             56041800*Sqrt[-(-2 + q^2)^2]*w^16 - 1667040*w^17 + 
             7600*Sqrt[-(-2 + q^2)^2]*w^18 + 64*w^19) - 
           16384*q^2*(132555335138279424000*Sqrt[-(-2 + q^2)^2] + 
             296583795484655616000*w + 2729226256326328320*
              Sqrt[-(-2 + q^2)^2]*w^2 + 1394863829391475998720*w^3 - 
             743378380006977699840*Sqrt[-(-2 + q^2)^2]*w^4 - 
             850674282247146700800*w^5 + 144722062592397803520*
              Sqrt[-(-2 + q^2)^2]*w^6 + 74440103889316626432*w^7 - 
             6571714405300346880*Sqrt[-(-2 + q^2)^2]*w^8 - 
             1900215570303903744*w^9 + 98494379200408320*Sqrt[-(-2 + q^2)^2]*
              w^10 + 17172767319266880*w^11 - 541466836505200*
              Sqrt[-(-2 + q^2)^2]*w^12 - 57377827365748*w^13 + 
             1081088623695*Sqrt[-(-2 + q^2)^2]*w^14 + 66425000682*w^15 - 
             686305080*Sqrt[-(-2 + q^2)^2]*w^16 - 21098160*w^17 + 
             91760*Sqrt[-(-2 + q^2)^2]*w^18 + 800*w^19) + 
           12288*q^4*(946297809181605888000*Sqrt[-(-2 + q^2)^2] + 
             2128210827079267123200*w + 79633703704241111040*
              Sqrt[-(-2 + q^2)^2]*w^2 + 13246033738321423761408*w^3 - 
             6667939336063329239040*Sqrt[-(-2 + q^2)^2]*w^4 - 
             7790975664043544543232*w^5 + 1258649547935414353920*
              Sqrt[-(-2 + q^2)^2]*w^6 + 663371520097106460672*w^7 - 
             55622792402785873920*Sqrt[-(-2 + q^2)^2]*w^8 - 
             16507258783112011776*w^9 + 811830012099870720*
              Sqrt[-(-2 + q^2)^2]*w^10 + 145414266902039808*w^11 - 
             4342537732944320*Sqrt[-(-2 + q^2)^2]*w^12 - 473049723557000*
              w^13 + 8420996833810*Sqrt[-(-2 + q^2)^2]*w^14 + 
             532166171239*w^15 - 5178537900*Sqrt[-(-2 + q^2)^2]*w^16 - 
             163818840*w^17 + 668400*Sqrt[-(-2 + q^2)^2]*w^18 + 6000*w^19) - 
           8192*q^6*(4147877362035326976000*Sqrt[-(-2 + q^2)^2] + 
             9620046739551132057600*w + 720411306127754526720*
              Sqrt[-(-2 + q^2)^2]*w^2 + 90811008958546971721728*w^3 - 
             43155192085193215180800*Sqrt[-(-2 + q^2)^2]*w^4 - 
             51560253271344869277696*w^5 + 7894272935126018949120*
              Sqrt[-(-2 + q^2)^2]*w^6 + 4265411318192699523072*w^7 - 
             338609482604393287680*Sqrt[-(-2 + q^2)^2]*w^8 - 
             103095062070471023616*w^9 + 4787373666642341760*
              Sqrt[-(-2 + q^2)^2]*w^10 + 879714436301812800*w^11 - 
             24704238623574040*Sqrt[-(-2 + q^2)^2]*w^12 - 2759685815325730*
              w^13 + 45939959960700*Sqrt[-(-2 + q^2)^2]*w^14 + 
             2975369281977*w^15 - 26876013585*Sqrt[-(-2 + q^2)^2]*w^16 - 
             870743760*w^17 + 3265500*Sqrt[-(-2 + q^2)^2]*w^18 + 
             30000*w^19) - 3072*q^10*(-32549698961733058560000*
              Sqrt[-(-2 + q^2)^2] - 33654163105990154649600*w + 
             8425836972646040862720*Sqrt[-(-2 + q^2)^2]*w^2 + 
             2012521613621861145378816*w^3 - 852125045956041076899840*
              Sqrt[-(-2 + q^2)^2]*w^4 - 1070880203498403693330432*w^5 + 
             146384390006867819888640*Sqrt[-(-2 + q^2)^2]*w^6 + 
             83265554149936224288768*w^7 - 5860743429114769059840*
              Sqrt[-(-2 + q^2)^2]*w^8 - 1874289477269898378240*w^9 + 
             76245797419396020480*Sqrt[-(-2 + q^2)^2]*w^10 + 
             14662745018985103488*w^11 - 354575998758092560*
              Sqrt[-(-2 + q^2)^2]*w^12 - 41275740996607540*w^13 + 
             577944322864535*Sqrt[-(-2 + q^2)^2]*w^14 + 38828178815090*w^15 - 
             285566463045*Sqrt[-(-2 + q^2)^2]*w^16 - 9550897425*w^17 + 
             27825000*Sqrt[-(-2 + q^2)^2]*w^18 + 262500*w^19) + 
           512*q^8*(80947124657775968256000*Sqrt[-(-2 + q^2)^2] + 
             226758624525764945510400*w + 35699620182907378728960*
              Sqrt[-(-2 + q^2)^2]*w^2 + 4784304672388358495797248*w^3 - 
             2145800123819800657920000*Sqrt[-(-2 + q^2)^2]*w^4 - 
             2626287149034343350927360*w^5 + 380321816890673479680000*
              Sqrt[-(-2 + q^2)^2]*w^6 + 210782513948579361128448*w^7 - 
             15786832393353017548800*Sqrt[-(-2 + q^2)^2]*w^8 - 
             4928256607731085504512*w^9 + 214888544303390231040*
              Sqrt[-(-2 + q^2)^2]*w^10 + 40439621478291522048*w^11 - 
             1059040202820915200*Sqrt[-(-2 + q^2)^2]*w^12 - 
             120970589149696400*w^13 + 1860429426735630*Sqrt[-(-2 + q^2)^2]*
              w^14 + 122995758419940*w^15 - 1013376176865*Sqrt[-(-2 + q^2)^2]*
              w^16 - 33451301700*w^17 + 112402500*Sqrt[-(-2 + q^2)^2]*w^18 + 
             1050000*w^19) - 128*q^14*(-17026732798511992012800000*
              Sqrt[-(-2 + q^2)^2] - 28246625480176118739763200*w - 
             2265388356941514591436800*Sqrt[-(-2 + q^2)^2]*w^2 + 
             158699748854517046362243072*w^3 - 60229349077425718925721600*
              Sqrt[-(-2 + q^2)^2]*w^4 - 80650401144313731977576448*w^5 + 
             9768960374878944649543680*Sqrt[-(-2 + q^2)^2]*w^6 + 
             5862529552637148755263488*w^7 - 359336122688720698122240*
              Sqrt[-(-2 + q^2)^2]*w^8 - 120066431075679436388352*w^9 + 
             4147539115748843013120*Sqrt[-(-2 + q^2)^2]*w^10 + 
             825491890287185421312*w^11 - 16376870999986866080*
              Sqrt[-(-2 + q^2)^2]*w^12 - 1955638057523680280*w^13 + 
             21411590202571320*Sqrt[-(-2 + q^2)^2]*w^14 + 1463259429341568*
              w^15 - 7835094734625*Sqrt[-(-2 + q^2)^2]*w^16 - 
             264288301875*w^17 + 497578125*Sqrt[-(-2 + q^2)^2]*w^18 + 
             4687500*w^19) + 128*q^12*(-5432912965977520472064000*
              Sqrt[-(-2 + q^2)^2] - 8701929957913968771072000*w - 
             252376786971586398781440*Sqrt[-(-2 + q^2)^2]*w^2 + 
             97006318638314762891427840*w^3 - 38824103042020719219179520*
              Sqrt[-(-2 + q^2)^2]*w^4 - 50254772414715947787485184*w^5 + 
             6472124446531762142576640*Sqrt[-(-2 + q^2)^2]*w^6 + 
             3780536478948396592791552*w^7 - 248964669140650621378560*
              Sqrt[-(-2 + q^2)^2]*w^8 - 81461704898022870454272*w^9 + 
             3068032057912921927680*Sqrt[-(-2 + q^2)^2]*w^10 + 
             601273480242728028672*w^11 - 13266994345803404800*
              Sqrt[-(-2 + q^2)^2]*w^12 - 1567731977248769104*w^13 + 
             19630462210637400*Sqrt[-(-2 + q^2)^2]*w^14 + 1333645136719146*
              w^15 - 8519609273175*Sqrt[-(-2 + q^2)^2]*w^16 - 
             287014557375*w^17 + 693656250*Sqrt[-(-2 + q^2)^2]*w^18 + 
             6562500*w^19) + 36*q^16*(-137166964704481307000832000*
              Sqrt[-(-2 + q^2)^2] - 224395024617214618632192000*w - 
             25815824338081807041822720*Sqrt[-(-2 + q^2)^2]*w^2 + 
             761932883488607999600099328*w^3 - 276203976429006943640616960*
              Sqrt[-(-2 + q^2)^2]*w^4 - 384998658729166372721393664*w^5 + 
             43799097791262876043837440*Sqrt[-(-2 + q^2)^2]*w^6 + 
             27005416180935754444701696*w^7 - 1530806126165934363443200*
              Sqrt[-(-2 + q^2)^2]*w^8 - 520858019596561788502016*w^9 + 
             16310404091082029240320*Sqrt[-(-2 + q^2)^2]*w^10 + 
             3282761286264666286080*w^11 - 57484993767652318720*
              Sqrt[-(-2 + q^2)^2]*w^12 - 6902341410276628480*w^13 + 
             64201001789584640*Sqrt[-(-2 + q^2)^2]*w^14 + 4389597578327168*
              w^15 - 18771195000000*Sqrt[-(-2 + q^2)^2]*w^16 - 
             630282000000*w^17 + 838671875*Sqrt[-(-2 + q^2)^2]*w^18 + 
             7812500*w^19) + q^20*(-14143885082278001998036992000*
              Sqrt[-(-2 + q^2)^2] - 20602047320635635420836659200*w - 
             3922282225619338158460108800*Sqrt[-(-2 + q^2)^2]*w^2 + 
             28167611656805530055548600320*w^3 - 9956144226639955969462763520*
              Sqrt[-(-2 + q^2)^2]*w^4 - 15488595610115813755066515456*w^5 + 
             1548526519130023616713850880*Sqrt[-(-2 + q^2)^2]*w^6 + 
             1003025363309728156684910592*w^7 - 47293185989904280699207680*
              Sqrt[-(-2 + q^2)^2]*w^8 - 16459428732399060671987712*w^9 + 
             403157782197047042703360*Sqrt[-(-2 + q^2)^2]*w^10 + 
             81670246784055270420480*w^11 - 1031075644142693442560*
              Sqrt[-(-2 + q^2)^2]*w^12 - 123203550727590848000*w^13 + 
             728343927329792640*Sqrt[-(-2 + q^2)^2]*w^14 + 49090711048195200*
              w^15 - 104831916750000*Sqrt[-(-2 + q^2)^2]*w^16 - 
             3434698125000*w^17 + 1093750000*Sqrt[-(-2 + q^2)^2]*w^18 + 
             9765625*w^19) - 4*q^18*(-2268289722733387120115712000*
              Sqrt[-(-2 + q^2)^2] - 3557501938246978632469708800*w - 
             529588097155382839533895680*Sqrt[-(-2 + q^2)^2]*w^2 + 
             7668668850911547271076118528*w^3 - 2698081835210019200103874560*
              Sqrt[-(-2 + q^2)^2]*w^4 - 3949952967624587773747396608*w^5 + 
             421571937747345650346885120*Sqrt[-(-2 + q^2)^2]*w^6 + 
             266806567347946770235392000*w^7 - 13871481947153302711173120*
              Sqrt[-(-2 + q^2)^2]*w^8 - 4786659731841933593346048*w^9 + 
             133859890549552187658240*Sqrt[-(-2 + q^2)^2]*w^10 + 
             27106129577480601461760*w^11 - 409214544997832619520*
              Sqrt[-(-2 + q^2)^2]*w^12 - 49144639769779340800*w^13 + 
             373901199094789440*Sqrt[-(-2 + q^2)^2]*w^14 + 25442618185559328*
              w^15 - 81087975750000*Sqrt[-(-2 + q^2)^2]*w^16 - 
             2695667812500*w^17 + 2134765625*Sqrt[-(-2 + q^2)^2]*w^18 + 
             19531250*w^19)))*cphiH[0])/(3805072588800*(-2 + q^2)^10*
        (4 - 4*q^2 + q^4 - Sqrt[-(-2 + q^2)^2]*w)*(8 - 8*q^2 + 2*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(12 - 12*q^2 + 3*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (16 - 16*q^2 + 4*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(20 - 20*q^2 + 5*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(24 - 24*q^2 + 6*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (28 - 28*q^2 + 7*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(32 - 32*q^2 + 8*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(36 - 36*q^2 + 9*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (40 - 40*q^2 + 10*q^4 - Sqrt[-(-2 + q^2)^2]*w)), 
     cphiH[11] -> -((kk^22*(-2 + q^2)^22 - 11*kk^20*(-2 + q^2)^20*
           (-1600 - 2160*q^4 + 440*q^6 + 58*Sqrt[-(-2 + q^2)^2]*w + 4*w^2 - 
            q^2*(-3360 + 62*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
          11*kk^18*(-2 + q^2)^18*(-7725312*q^10 + 792000*q^12 - 
            4*q^8*(-7698096 + 58700*Sqrt[-(-2 + q^2)^2]*w + 9745*w^2) + 
            4*q^6*(-16011648 + 340040*Sqrt[-(-2 + q^2)^2]*w + 55955*w^2) + 
            4*(2679552 - 203680*Sqrt[-(-2 + q^2)^2]*w - 31000*w^2 + 
              575*Sqrt[-(-2 + q^2)^2]*w^3 + 20*w^4) - 
            8*q^2*(5458176 - 312320*Sqrt[-(-2 + q^2)^2]*w - 49450*w^2 + 
              660*Sqrt[-(-2 + q^2)^2]*w^3 + 25*w^4) + 
            q^4*(73207296 - 2826720*Sqrt[-(-2 + q^2)^2]*w - 458520*w^2 + 
              3100*Sqrt[-(-2 + q^2)^2]*w^3 + 125*w^4)) - 
          33*kk^16*(-2 + q^2)^16*(-3310095360*q^16 + 228096000*q^18 - 
            192*q^14*(-109891312 + 558450*Sqrt[-(-2 + q^2)^2]*w + 
              147223*w^2) + 192*q^12*(-403712224 + 5901184*Sqrt[
                -(-2 + q^2)^2]*w + 1554493*w^2) + 4*q^10*(45226767360 - 
              1258780512*Sqrt[-(-2 + q^2)^2]*w - 330883656*w^2 + 
              1085730*Sqrt[-(-2 + q^2)^2]*w^3 + 105125*w^4) - 
            4*q^8*(69609768960 - 3050984928*Sqrt[-(-2 + q^2)^2]*w - 
              798545448*w^2 + 7106940*Sqrt[-(-2 + q^2)^2]*w^3 + 684455*w^4) + 
            16*(-736665600 + 88472448*Sqrt[-(-2 + q^2)^2]*w + 21720480*w^2 - 
              776340*Sqrt[-(-2 + q^2)^2]*w^3 - 68230*w^4 + 
              855*Sqrt[-(-2 + q^2)^2]*w^5 + 20*w^6) - 
            4*q^2*(-17448812544 + 1746977280*Sqrt[-(-2 + q^2)^2]*w + 
              439787904*w^2 - 13018680*Sqrt[-(-2 + q^2)^2]*w^3 - 
              1188400*w^4 + 12045*Sqrt[-(-2 + q^2)^2]*w^5 + 300*w^6) - 
            q^6*(-283202273280 + 17466464256*Sqrt[-(-2 + q^2)^2]*w + 
              4536677376*w^2 - 71509320*Sqrt[-(-2 + q^2)^2]*w^3 - 
              6820760*w^4 + 23250*Sqrt[-(-2 + q^2)^2]*w^5 + 625*w^6) + 
            2*q^4*(-92087107584 + 7420445184*Sqrt[-(-2 + q^2)^2]*w + 
              1903367040*w^2 - 43491480*Sqrt[-(-2 + q^2)^2]*w^3 - 
              4079060*w^4 + 28725*Sqrt[-(-2 + q^2)^2]*w^5 + 750*w^6)) + 
          66*kk^14*(-2 + q^2)^14*(-978227712000*q^22 + 51093504000*q^24 - 
            9216*q^20*(-923730366 + 3695100*Sqrt[-(-2 + q^2)^2]*w + 
              1396315*w^2) + 768*q^18*(-57997564608 + 675056300*Sqrt[
                -(-2 + q^2)^2]*w + 255608173*w^2) + 16*q^16*(9759576456576 - 
              219457136064*Sqrt[-(-2 + q^2)^2]*w - 83209384464*w^2 + 
              189538416*Sqrt[-(-2 + q^2)^2]*w^3 + 30199165*w^4) - 
            32*q^14*(12088482647040 - 435745465152*Sqrt[-(-2 + q^2)^2]*w - 
              165263134368*w^2 + 1068463560*Sqrt[-(-2 + q^2)^2]*w^3 + 
              170307011*w^4) - 8*q^12*(-86928817876992 + 4501622529024*Sqrt[
                -(-2 + q^2)^2]*w + 1705012962816*w^2 - 20680934064*Sqrt[
                -(-2 + q^2)^2]*w^3 - 3292956794*w^4 + 6477200*Sqrt[
                -(-2 + q^2)^2]*w^5 + 457875*w^6) + 8*q^10*(-114510590853120 + 
              7921365826560*Sqrt[-(-2 + q^2)^2]*w + 2989354068480*w^2 - 
              56193497424*Sqrt[-(-2 + q^2)^2]*w^3 - 8917223912*w^4 + 
              47122380*Sqrt[-(-2 + q^2)^2]*w^5 + 3324525*w^6) + 
            64*(162042568704 - 27489546240*Sqrt[-(-2 + q^2)^2]*w - 
              9675494400*w^2 + 527268576*Sqrt[-(-2 + q^2)^2]*w^3 + 
              76575328*w^4 - 1866070*Sqrt[-(-2 + q^2)^2]*w^5 - 118935*w^6 + 
              1130*Sqrt[-(-2 + q^2)^2]*w^7 + 20*w^8) - 
            64*q^2*(1238456107008 - 183574788096*Sqrt[-(-2 + q^2)^2]*w - 
              65978732544*w^2 + 3150339936*Sqrt[-(-2 + q^2)^2]*w^3 + 
              471067696*w^4 - 9958860*Sqrt[-(-2 + q^2)^2]*w^5 - 658515*w^6 + 
              5365*Sqrt[-(-2 + q^2)^2]*w^7 + 100*w^8) - 
            16*q^6*(37647796764672 - 4037084387328*Sqrt[-(-2 + q^2)^2]*w - 
              1497951218688*w^2 + 50010045312*Sqrt[-(-2 + q^2)^2]*w^3 + 
              7790034400*w^4 - 105011470*Sqrt[-(-2 + q^2)^2]*w^5 - 
              7283790*w^6 + 31375*Sqrt[-(-2 + q^2)^2]*w^7 + 625*w^8) + 
            8*q^4*(34968978063360 - 4455512457216*Sqrt[-(-2 + q^2)^2]*w - 
              1630031683584*w^2 + 66310842240*Sqrt[-(-2 + q^2)^2]*w^3 + 
              10150626848*w^4 - 177457500*Sqrt[-(-2 + q^2)^2]*w^5 - 
              12070830*w^6 + 77325*Sqrt[-(-2 + q^2)^2]*w^7 + 1500*w^8) + 
            q^8*(879794181439488 - 77214759813120*Sqrt[-(-2 + q^2)^2]*w - 
              28945930887168*w^2 + 752863228800*Sqrt[-(-2 + q^2)^2]*w^3 + 
              118649835520*w^4 - 1104071040*Sqrt[-(-2 + q^2)^2]*w^5 - 
              77461440*w^6 + 155000*Sqrt[-(-2 + q^2)^2]*w^7 + 3125*w^8)) - 
          6*kk^12*(-2 + q^2)^12*(-3119258419200000*q^28 + 132189113548800*
             q^30 - 135168*q^26*(-252499911180 + 873021240*Sqrt[
                -(-2 + q^2)^2]*w + 450558983*w^2) + 24576*q^24*
             (-9352016357592 + 94633595595*Sqrt[-(-2 + q^2)^2]*w + 
              49040273480*w^2) + 384*q^22*(2776626239824512 - 
              54650444241888*Sqrt[-(-2 + q^2)^2]*w - 28424303363456*w^2 + 
              52752974120*Sqrt[-(-2 + q^2)^2]*w^3 + 12268494733*w^4) - 
            768*q^20*(4705399608167040 - 149626683000432*Sqrt[-(-2 + q^2)^2]*
               w - 78048585478512*w^2 + 418173528146*Sqrt[-(-2 + q^2)^2]*w^
                3 + 97557940865*w^4) - 16*q^18*(-578664459276226560 + 
              26668545402749184*Sqrt[-(-2 + q^2)^2]*w + 13935109790600064*w^
                2 - 142932590201280*Sqrt[-(-2 + q^2)^2]*w^3 - 
              33423414285096*w^4 + 48805823990*Sqrt[-(-2 + q^2)^2]*w^5 + 
              5798855293*w^6) + 32*q^16*(-571686154785607680 + 
              35531243130708864*Sqrt[-(-2 + q^2)^2]*w + 18567817643555136*w^
                2 - 302131111779024*Sqrt[-(-2 + q^2)^2]*w^3 - 
              70723472085288*w^4 + 291430352675*Sqrt[-(-2 + q^2)^2]*w^5 + 
              34709140851*w^6) + 16*q^14*(1760375146919067648 - 
              140172321114980352*Sqrt[-(-2 + q^2)^2]*w - 73098509875015680*w^
                2 + 1688850711026688*Sqrt[-(-2 + q^2)^2]*w^3 + 
              394970956986672*w^4 - 3036171973450*Sqrt[-(-2 + q^2)^2]*w^5 - 
              361963276521*w^6 + 484339625*Sqrt[-(-2 + q^2)^2]*w^7 + 
              27238750*w^8) - 8*q^12*(4233129541069307904 - 
              415719688113709056*Sqrt[-(-2 + q^2)^2]*w - 215769077578543104*w^
                2 + 6573273243453312*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1531779531128352*w^4 - 18153332910020*Sqrt[-(-2 + q^2)^2]*w^5 - 
              2161353316584*w^6 + 7740733000*Sqrt[-(-2 + q^2)^2]*w^7 + 
              435964375*w^8) + 1408*(-77187848601600 + 17468964642816*Sqrt[
                -(-2 + q^2)^2]*w + 8323022057472*w^2 - 633331238400*Sqrt[
                -(-2 + q^2)^2]*w^3 - 133394405760*w^4 + 4998728000*Sqrt[
                -(-2 + q^2)^2]*w^5 + 535919048*w^6 - 10092845*Sqrt[
                -(-2 + q^2)^2]*w^7 - 510650*w^8 + 3920*Sqrt[-(-2 + q^2)^2]*w^
                9 + 56*w^10) - 64*q^2*(-15687399001817088 + 3186547439910912*
               Sqrt[-(-2 + q^2)^2]*w + 1548079522209792*w^2 - 
              106407154664448*Sqrt[-(-2 + q^2)^2]*w^3 - 23001081793536*w^4 + 
              774986322880*Sqrt[-(-2 + q^2)^2]*w^5 + 85661334528*w^6 - 
              1441228250*Sqrt[-(-2 + q^2)^2]*w^7 - 75562795*w^8 + 
              515130*Sqrt[-(-2 + q^2)^2]*w^9 + 7700*w^10) + 
            32*q^4*(-136447549445505024 + 24651508576223232*Sqrt[
                -(-2 + q^2)^2]*w + 12193239628922880*w^2 - 746441936368128*
               Sqrt[-(-2 + q^2)^2]*w^3 - 165071901363072*w^4 + 
              4892381555600*Sqrt[-(-2 + q^2)^2]*w^5 + 554773181424*w^6 - 
              8053603635*Sqrt[-(-2 + q^2)^2]*w^7 - 434494830*w^8 + 
              2485175*Sqrt[-(-2 + q^2)^2]*w^9 + 38500*w^10) - 
            8*q^6*(-1482698393604587520 + 235654138565885952*Sqrt[
                -(-2 + q^2)^2]*w + 118443810448736256*w^2 - 6345539954552832*
               Sqrt[-(-2 + q^2)^2]*w^3 - 1430464982183424*w^4 + 
              36255383595200*Sqrt[-(-2 + q^2)^2]*w^5 + 4195042649952*w^6 - 
              50096920720*Sqrt[-(-2 + q^2)^2]*w^7 - 2760384550*w^8 + 
              12117875*Sqrt[-(-2 + q^2)^2]*w^9 + 192500*w^10) - 
            q^10*(-31601065795874979840 + 3718836363268325376*Sqrt[
                -(-2 + q^2)^2]*w + 1915320218361200640*w^2 - 
              72985910376124416*Sqrt[-(-2 + q^2)^2]*w^3 - 16889206746931200*w^
                4 + 275706635142400*Sqrt[-(-2 + q^2)^2]*w^5 + 
              32671496605440*w^6 - 205993658640*Sqrt[-(-2 + q^2)^2]*w^7 - 
              11582709600*w^8 + 14918750*Sqrt[-(-2 + q^2)^2]*w^9 + 
              240625*w^10) + 2*q^8*(-11255532186564034560 + 
              1552560650410328064*Sqrt[-(-2 + q^2)^2]*w + 791044143669018624*
               w^2 - 36267661134735360*Sqrt[-(-2 + q^2)^2]*w^3 - 
              8300764603270656*w^4 + 173277677767040*Sqrt[-(-2 + q^2)^2]*w^
                5 + 20344517608800*w^6 - 186439921360*Sqrt[-(-2 + q^2)^2]*w^
                7 - 10413131960*w^8 + 29885625*Sqrt[-(-2 + q^2)^2]*w^9 + 
              481250*w^10)) + 6*kk^10*(-2 + q^2)^10*
           (-440378589708288000*q^34 + 15862693625856000*q^36 - 
            16220160*q^32*(-354010090500 + 1133811000*Sqrt[-(-2 + q^2)^2]*w + 
              784207697*w^2) + 2949120*q^30*(-15856725115712 + 
              149193683100*Sqrt[-(-2 + q^2)^2]*w + 103885858021*w^2) + 
            3072*q^28*(86867891532499968 - 1596088367940000*Sqrt[
                -(-2 + q^2)^2]*w - 1118544428919816*w^2 + 1878420238464*Sqrt[
                -(-2 + q^2)^2]*w^3 + 606295875163*w^4) - 
            9216*q^26*(123137367242118144 - 3670435354274304*Sqrt[
                -(-2 + q^2)^2]*w - 2587257389754696*w^2 + 12660922747352*Sqrt[
                -(-2 + q^2)^2]*w^3 + 4109868277933*w^4) - 
            192*q^24*(-19447281322686216192 + 843677809490351616*Sqrt[
                -(-2 + q^2)^2]*w + 597557285586658944*w^2 - 5656426807441344*
               Sqrt[-(-2 + q^2)^2]*w^3 - 1845667255621376*w^4 + 
              2290584285572*Sqrt[-(-2 + q^2)^2]*w^5 + 401941788875*w^6) + 
            192*q^22*(-50726736641779384320 + 2980248679718863872*Sqrt[
                -(-2 + q^2)^2]*w + 2117746442951263872*w^2 - 
              32165506217375168*Sqrt[-(-2 + q^2)^2]*w^3 - 10540322036233616*w^
                4 + 37643388517328*Sqrt[-(-2 + q^2)^2]*w^5 + 6639069901079*w^
                6) + 176*q^20*(116271791513312624640 - 8786921564040744960*
               Sqrt[-(-2 + q^2)^2]*w - 6251377789016663040*w^2 + 
              136467439977902592*Sqrt[-(-2 + q^2)^2]*w^3 + 44846235772903872*
               w^4 - 305531841944400*Sqrt[-(-2 + q^2)^2]*w^5 - 
              54117838384380*w^6 + 57215618796*Sqrt[-(-2 + q^2)^2]*w^7 + 
              5494288765*w^8) - 352*q^18*(99353986069642739712 - 
              9294575412645642240*Sqrt[-(-2 + q^2)^2]*w - 6603229009652050944*
               w^2 + 192485276719906560*Sqrt[-(-2 + q^2)^2]*w^3 + 
              63306456235805568*w^4 - 681620334521520*Sqrt[-(-2 + q^2)^2]*w^
                5 - 121092282974490*w^6 + 360127628364*Sqrt[-(-2 + q^2)^2]*w^
                7 + 34747192711*w^8) - 44*q^16*(-1109726739243138023424 + 
              124804996972875546624*Sqrt[-(-2 + q^2)^2]*w + 
              88275919170387787776*w^2 - 3259376286555027456*Sqrt[
                -(-2 + q^2)^2]*w^3 - 1070002815546470400*w^4 + 
              16292896044635520*Sqrt[-(-2 + q^2)^2]*w^5 + 2897251082586720*w^
                6 - 16029694787232*Sqrt[-(-2 + q^2)^2]*w^7 - 1552009459812*w^
                8 + 1512262500*Sqrt[-(-2 + q^2)^2]*w^9 + 70853125*w^10) + 
            44*q^14*(-1264724544888665800704 + 167182422569532260352*Sqrt[
                -(-2 + q^2)^2]*w + 117355919274118545408*w^2 - 
              5276055330144681984*Sqrt[-(-2 + q^2)^2]*w^3 - 
              1723315942675832832*w^4 + 34459810370411904*Sqrt[-(-2 + q^2)^2]*
               w^5 + 6116466964415040*w^6 - 52065373469088*Sqrt[
                -(-2 + q^2)^2]*w^7 - 5047480816896*w^8 + 13154946000*Sqrt[
                -(-2 + q^2)^2]*w^9 + 619294375*w^10) + 
            256*(212995204542627840 - 62348011111710720*Sqrt[-(-2 + q^2)^2]*
               w - 39110370853847040*w^2 + 3993982078918656*Sqrt[
                -(-2 + q^2)^2]*w^3 + 1152987507032064*w^4 - 60936644186880*
               Sqrt[-(-2 + q^2)^2]*w^5 - 9585443683200*w^6 + 
              280925409072*Sqrt[-(-2 + q^2)^2]*w^7 + 24275251616*w^8 - 
              376256265*Sqrt[-(-2 + q^2)^2]*w^9 - 15882020*w^10 + 
              102564*Sqrt[-(-2 + q^2)^2]*w^11 + 1232*w^12) - 
            256*q^2*(2280807944599633920 - 609620964769529856*Sqrt[
                -(-2 + q^2)^2]*w - 389834165625716736*w^2 + 36658522819928064*
               Sqrt[-(-2 + q^2)^2]*w^3 + 10845559259910144*w^4 - 
              526669950136704*Sqrt[-(-2 + q^2)^2]*w^5 - 85179636888192*w^6 + 
              2285365925304*Sqrt[-(-2 + q^2)^2]*w^7 + 203658085708*w^8 - 
              2878337385*Sqrt[-(-2 + q^2)^2]*w^9 - 125761790*w^10 + 
              738276*Sqrt[-(-2 + q^2)^2]*w^11 + 9240*w^12) - 
            88*q^10*(432217938684731719680 - 75184206590414684160*Sqrt[
                -(-2 + q^2)^2]*w - 51526879394076426240*w^2 + 
              3159938275419193344*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1010818688027246592*w^4 - 30162554330791680*Sqrt[-(-2 + q^2)^2]*
               w^5 - 5274848766280320*w^6 + 78943964865360*Sqrt[
                -(-2 + q^2)^2]*w^7 + 7590604392840*w^8 - 50970037020*Sqrt[
                -(-2 + q^2)^2]*w^9 - 2398458650*w^10 + 4856250*Sqrt[
                -(-2 + q^2)^2]*w^11 + 65625*w^12) + 
            11*q^12*(4675566648291691069440 - 713865705035824889856*Sqrt[
                -(-2 + q^2)^2]*w - 495800651922044092416*w^2 + 
              26336620083290701824*Sqrt[-(-2 + q^2)^2]*w^3 + 
              8528487164120825856*w^4 - 212429594667930624*Sqrt[
                -(-2 + q^2)^2]*w^5 - 37502984028782592*w^6 + 
              439187594655936*Sqrt[-(-2 + q^2)^2]*w^7 + 42493443306048*w^8 - 
              195400346400*Sqrt[-(-2 + q^2)^2]*w^9 - 9217537000*w^10 + 
              8137500*Sqrt[-(-2 + q^2)^2]*w^11 + 109375*w^12) + 
            64*q^4*(46509173335092363264 - 11287155876519739392*Sqrt[
                -(-2 + q^2)^2]*w - 7354626844360900608*w^2 + 
              631785192616427520*Sqrt[-(-2 + q^2)^2]*w^3 + 191254914592591872*
               w^4 - 8433588003227904*Sqrt[-(-2 + q^2)^2]*w^5 - 
              1398403841767680*w^6 + 33748239486192*Sqrt[-(-2 + q^2)^2]*w^7 + 
              3088133490288*w^8 - 38755647315*Sqrt[-(-2 + q^2)^2]*w^9 - 
              1742296325*w^10 + 8928150*Sqrt[-(-2 + q^2)^2]*w^11 + 
              115500*w^12) - 64*q^6*(150088916848412196864 - 
              32859798314284744704*Sqrt[-(-2 + q^2)^2]*w - 
              21801582209929936896*w^2 + 1694707150959820800*Sqrt[
                -(-2 + q^2)^2]*w^3 + 523900221216632832*w^4 - 
              20679700758752640*Sqrt[-(-2 + q^2)^2]*w^5 - 3503934965720640*w^
                6 + 74409336211056*Sqrt[-(-2 + q^2)^2]*w^7 + 6958220599176*w^
                8 - 74891516700*Sqrt[-(-2 + q^2)^2]*w^9 - 3441710195*w^10 + 
              14524125*Sqrt[-(-2 + q^2)^2]*w^11 + 192500*w^12) + 
            4*q^8*(5501539612189802889216 - 1078451300547365437440*Sqrt[
                -(-2 + q^2)^2]*w - 727785296413187899392*w^2 + 
              50608022780040118272*Sqrt[-(-2 + q^2)^2]*w^3 + 
              15937853116284076032*w^4 - 553212799475973120*Sqrt[
                -(-2 + q^2)^2]*w^5 - 95425804148336640*w^6 + 
              1733438672040768*Sqrt[-(-2 + q^2)^2]*w^7 + 164804935901760*w^
                8 - 1450386084840*Sqrt[-(-2 + q^2)^2]*w^9 - 67674091100*w^
                10 + 214685625*Sqrt[-(-2 + q^2)^2]*w^11 + 2887500*w^12)) - 
          6*kk^8*(-2 + q^2)^8*(-28502087906938060800*q^40 + 
            906439635763200000*q^42 - 5190451200*q^38*(-81769830318 + 
              259222950*Sqrt[-(-2 + q^2)^2]*w + 241756315*w^2) + 
            25952256*q^36*(-153557979093200 + 1435593476520*Sqrt[
                -(-2 + q^2)^2]*w + 1354104318009*w^2) + 245760*q^34*
             (107879317467045120 - 1976510395393776*Sqrt[-(-2 + q^2)^2]*w - 
              1885615359529176*w^2 + 3139638140100*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1382412722603*w^4) - 24576*q^32*(5418283556005793280 - 
              161538533360286720*Sqrt[-(-2 + q^2)^2]*w - 155814055433372352*w^
                2 + 761805765870600*Sqrt[-(-2 + q^2)^2]*w^3 + 
              338519526212333*w^4) - 3072*q^30*(-171044846881144934400 + 
              7439080440580394496*Sqrt[-(-2 + q^2)^2]*w + 7248164910747280320*
               w^2 - 69089590545560112*Sqrt[-(-2 + q^2)^2]*w^3 - 
              30976702888703248*w^4 + 35994307366446*Sqrt[-(-2 + q^2)^2]*w^
                5 + 8846157118755*w^6) + 6144*q^28*(-272439827592213196800 + 
              16068333383505304704*Sqrt[-(-2 + q^2)^2]*w + 
              15788837306487991392*w^2 - 243386485958494912*Sqrt[
                -(-2 + q^2)^2]*w^3 - 110034210428818464*w^4 + 
              372155488452583*Sqrt[-(-2 + q^2)^2]*w^5 + 92192912181953*w^6) + 
            64*q^26*(68570978493911865753600 - 5203655090830876078080*Sqrt[
                -(-2 + q^2)^2]*w - 5143864164949519340544*w^2 + 
              114832213135739100672*Sqrt[-(-2 + q^2)^2]*w^3 + 
              52287377828787245952*w^4 - 341568112362950880*Sqrt[
                -(-2 + q^2)^2]*w^5 - 85255070481398664*w^6 + 
              79550869508550*Sqrt[-(-2 + q^2)^2]*w^7 + 11381662883855*w^8) - 
            64*q^24*(149996824365805771161600 - 14079305260128980348928*Sqrt[
                -(-2 + q^2)^2]*w - 13954863157837115931648*w^2 + 
              418917264038439530496*Sqrt[-(-2 + q^2)^2]*w^3 + 
              191766472942007150208*w^4 - 2006146785059790912*Sqrt[
                -(-2 + q^2)^2]*w^5 - 504075616052321544*w^6 + 
              1351312672453920*Sqrt[-(-2 + q^2)^2]*w^7 + 194759486566315*w^
                8) - 176*q^22*(-100454599618796590202880 + 
              11316082144346788331520*Sqrt[-(-2 + q^2)^2]*w + 
              11201000546991639232512*w^2 - 428518512412133323776*Sqrt[
                -(-2 + q^2)^2]*w^3 - 196707836008140621312*w^4 + 
              2950491114641020416*Sqrt[-(-2 + q^2)^2]*w^5 + 
              745220530195125024*w^6 - 3804578883042960*Sqrt[-(-2 + q^2)^2]*w^
                7 - 551999738308980*w^8 + 449221006150*Sqrt[-(-2 + q^2)^2]*w^
                9 + 36392717375*w^10) + 352*q^20*(-78260844555642234470400 + 
              10338627331616930463744*Sqrt[-(-2 + q^2)^2]*w + 
              10174778022288628039680*w^2 - 476356658989318007808*Sqrt[
                -(-2 + q^2)^2]*w^3 - 218569133487122068992*w^4 + 
              4364931286328011200*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1105849497273162192*w^6 - 8907235364648040*Sqrt[-(-2 + q^2)^2]*
               w^7 - 1299326475835690*w^8 + 2969589870485*Sqrt[-(-2 + q^2)^2]*
               w^9 + 242323664275*w^10) + 44*q^18*(825942486496166962790400 - 
              125724311934754190524416*Sqrt[-(-2 + q^2)^2]*w - 
              122489419153719156277248*w^2 + 6802035393749075017728*Sqrt[
                -(-2 + q^2)^2]*w^3 + 3107922997138931490816*w^4 - 
              78347502903306949632*Sqrt[-(-2 + q^2)^2]*w^5 - 
              19853314411722687744*w^6 + 225775427128396320*Sqrt[
                -(-2 + q^2)^2]*w^7 + 33047092212386080*w^8 - 
              140362645984120*Sqrt[-(-2 + q^2)^2]*w^9 - 11523672653780*w^10 + 
              8537593750*Sqrt[-(-2 + q^2)^2]*w^11 + 343109375*w^12) - 
            132*q^16*(306484134297147644313600 - 53041512297125353881600*Sqrt[
                -(-2 + q^2)^2]*w - 50963768674604709838848*w^2 + 
              3276836969669228199936*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1485029296961847771136*w^4 - 45406587959375078400*Sqrt[
                -(-2 + q^2)^2]*w^5 - 11468491534649814528*w^6 + 
              170997104169142080*Sqrt[-(-2 + q^2)^2]*w^7 + 25044689556451680*
               w^8 - 163604283489640*Sqrt[-(-2 + q^2)^2]*w^9 - 
              13485995519640*w^10 + 26756012500*Sqrt[-(-2 + q^2)^2]*w^11 + 
              1083796875*w^12) + 11264*(-1188612841616179200 + 
              443653993974988800*Sqrt[-(-2 + q^2)^2]*w + 364246896865443840*w^
                2 - 49321454543339520*Sqrt[-(-2 + q^2)^2]*w^3 - 
              19097954023096320*w^4 + 1373410856143872*Sqrt[-(-2 + q^2)^2]*w^
                5 + 299712900149760*w^6 - 12524576265600*Sqrt[-(-2 + q^2)^2]*
               w^7 - 1605422541440*w^8 + 39169513880*Sqrt[-(-2 + q^2)^2]*w^
                9 + 2861374978*w^10 - 37911545*Sqrt[-(-2 + q^2)^2]*w^11 - 
              1378300*w^12 + 7700*Sqrt[-(-2 + q^2)^2]*w^13 + 80*w^14) - 
            256*q^2*(-630454926488465571840 + 217425352207399649280*Sqrt[
                -(-2 + q^2)^2]*w + 182093549074268553216*w^2 - 
              23011851872805126144*Sqrt[-(-2 + q^2)^2]*w^3 - 
              9126714584867635200*w^4 + 611890891791151104*Sqrt[
                -(-2 + q^2)^2]*w^5 + 137093147225717760*w^6 - 
              5329133386832640*Sqrt[-(-2 + q^2)^2]*w^7 - 702780883893440*w^
                8 + 15910471256680*Sqrt[-(-2 + q^2)^2]*w^9 + 1198461597872*w^
                10 - 14699503665*Sqrt[-(-2 + q^2)^2]*w^11 - 552621300*w^12 + 
              2853620*Sqrt[-(-2 + q^2)^2]*w^13 + 30800*w^14) + 
            128*q^4*(-7284900466650827980800 + 2312443553239076438016*Sqrt[
                -(-2 + q^2)^2]*w + 1976215211701793980416*w^2 - 
              231964518359818371072*Sqrt[-(-2 + q^2)^2]*w^3 - 
              94181532133136695296*w^4 + 5846343131658399744*Sqrt[
                -(-2 + q^2)^2]*w^5 + 1342827760366169088*w^6 - 
              48074655628982400*Sqrt[-(-2 + q^2)^2]*w^7 - 6505735919812800*w^
                8 + 134704818562160*Sqrt[-(-2 + q^2)^2]*w^9 + 
              10422556774168*w^10 - 115880453535*Sqrt[-(-2 + q^2)^2]*w^11 - 
              4481333010*w^12 + 20743800*Sqrt[-(-2 + q^2)^2]*w^13 + 
              231000*w^14) - 11*q^14*(-3429034180419402281779200 + 
              667775879271897196658688*Sqrt[-(-2 + q^2)^2]*w + 
              630907532071918211432448*w^2 - 46102751006796229902336*Sqrt[
                -(-2 + q^2)^2]*w^3 - 20643955060661668282368*w^4 + 
              742613537602182316032*Sqrt[-(-2 + q^2)^2]*w^5 + 
              186228827615251759104*w^6 - 3453352998086223360*Sqrt[
                -(-2 + q^2)^2]*w^7 - 504311558523659520*w^8 + 
              4533925081224000*Sqrt[-(-2 + q^2)^2]*w^9 + 374090443594560*w^
                10 - 1314045495000*Sqrt[-(-2 + q^2)^2]*w^11 - 
              53515875000*w^12 + 33906250*Sqrt[-(-2 + q^2)^2]*w^13 + 
              390625*w^14) - 64*q^6*(-53694157790685796761600 + 
              15622039090321340497920*Sqrt[-(-2 + q^2)^2]*w + 
              13626767072889573212160*w^2 - 1477515662635436802048*Sqrt[
                -(-2 + q^2)^2]*w^3 - 613665234003454230528*w^4 + 
              34988030308680007680*Sqrt[-(-2 + q^2)^2]*w^5 + 
              8223604985588754432*w^6 - 267951673765226880*Sqrt[
                -(-2 + q^2)^2]*w^7 - 37098725200285760*w^8 + 
              690256728010080*Sqrt[-(-2 + q^2)^2]*w^9 + 54625849599552*w^10 - 
              536091398535*Sqrt[-(-2 + q^2)^2]*w^11 - 21203962395*w^12 + 
              84411250*Sqrt[-(-2 + q^2)^2]*w^13 + 962500*w^14) - 
            12*q^10*(-1520987221357892311449600 + 366393540596095877382144*
               Sqrt[-(-2 + q^2)^2]*w + 332998486276948434616320*w^2 - 
              30193894374662058016768*Sqrt[-(-2 + q^2)^2]*w^3 - 
              13075481473993645228032*w^4 + 609843787795681804288*Sqrt[
                -(-2 + q^2)^2]*w^5 + 149021133564495847424*w^6 - 
              3837807134716346880*Sqrt[-(-2 + q^2)^2]*w^7 - 
              550263441213784320*w^8 + 7689185237284320*Sqrt[-(-2 + q^2)^2]*w^
                9 + 627524818526144*w^10 - 4266102071000*Sqrt[-(-2 + q^2)^2]*
               w^11 - 173273446500*w^12 + 412671875*Sqrt[-(-2 + q^2)^2]*w^
                13 + 4812500*w^14) + 16*q^8*(-566896934007501697843200 + 
              150470920930387971538944*Sqrt[-(-2 + q^2)^2]*w + 
              133984036803947189501952*w^2 - 13334885365732045750272*Sqrt[
                -(-2 + q^2)^2]*w^3 - 5659556923523087990784*w^4 + 
              293551246661601189888*Sqrt[-(-2 + q^2)^2]*w^5 + 
              70447112639789174784*w^6 - 2059113813004258560*Sqrt[
                -(-2 + q^2)^2]*w^7 - 290680525238477440*w^8 + 
              4753931129196480*Sqrt[-(-2 + q^2)^2]*w^9 + 383004513935736*w^
                10 - 3204028292850*Sqrt[-(-2 + q^2)^2]*w^11 - 
              128824904670*w^12 + 415559375*Sqrt[-(-2 + q^2)^2]*w^13 + 
              4812500*w^14) + 2*q^12*(-14550341972481676494766080 + 
              3162297300338165258649600*Sqrt[-(-2 + q^2)^2]*w + 
              2932008947885470994399232*w^2 - 240015046805093513428992*Sqrt[
                -(-2 + q^2)^2]*w^3 - 105835240061598619140096*w^4 + 
              4374935464516457398272*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1085013137698941394944*w^6 - 24064310230535646720*Sqrt[
                -(-2 + q^2)^2]*w^7 - 3489668176684419840*w^8 + 
              40130208082493760*Sqrt[-(-2 + q^2)^2]*w^9 + 3300877547352000*w^
                10 - 17020084851000*Sqrt[-(-2 + q^2)^2]*w^11 - 
              694089742500*w^12 + 1033484375*Sqrt[-(-2 + q^2)^2]*w^13 + 
              12031250*w^14)) + 3*kk^6*(-2 + q^2)^6*
           (-1488881488119201792000*q^46 + 43509102516633600000*q^48 - 
            124570828800*q^44*(-194330882592 + 663975900*Sqrt[-(-2 + q^2)^2]*
               w + 869792153*w^2) + 6228541440*q^42*(-40010502726480 + 
              406570563000*Sqrt[-(-2 + q^2)^2]*w + 544389622441*w^2) + 
            2359296*q^40*(774541819803225600 - 15549651878048640*Sqrt[
                -(-2 + q^2)^2]*w - 21312747332103568*w^2 + 39014656241660*
               Sqrt[-(-2 + q^2)^2]*w^3 + 23589533428417*w^4) - 
            1179648*q^38*(8637515063823283200 - 284156935852387840*Sqrt[
                -(-2 + q^2)^2]*w - 399075342310445200*w^2 + 2168863882022112*
               Sqrt[-(-2 + q^2)^2]*w^3 + 1331110135973971*w^4) - 
            49152*q^36*(-917172553698167500800 + 44234998993507660800*Sqrt[
                -(-2 + q^2)^2]*w + 63665486413577639424*w^2 - 
              682030418955221952*Sqrt[-(-2 + q^2)^2]*w^3 - 425056690947783048*
               w^4 + 504816288223940*Sqrt[-(-2 + q^2)^2]*w^5 + 
              170451484778853*w^6) + 24576*q^34*(-6641416136897838489600 + 
              435158490937664102400*Sqrt[-(-2 + q^2)^2]*w + 
              641062170093342739968*w^2 - 11222758796956964928*Sqrt[
                -(-2 + q^2)^2]*w^3 - 7101999626393642864*w^4 + 
              24798422940541052*Sqrt[-(-2 + q^2)^2]*w^5 + 8473912768955501*w^
                6) + 768*q^32*(644865368992452123033600 - 
              54238458753272477122560*Sqrt[-(-2 + q^2)^2]*w - 
              81529520217125193990144*w^2 + 2086102481598469238784*Sqrt[
                -(-2 + q^2)^2]*w^3 + 1339499492017344701184*w^4 - 
              9127863193884164224*Sqrt[-(-2 + q^2)^2]*w^5 - 
              3156623057532028256*w^6 + 2833174599302080*Sqrt[-(-2 + q^2)^2]*
               w^7 + 570940772669773*w^8) - 3072*q^30*
             (417692553873660680601600 - 43154162383836246589440*Sqrt[
                -(-2 + q^2)^2]*w - 65827377464940468467712*w^2 + 
              2281159111210637864448*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1483834362286258761344*w^4 - 16361909172740829984*Sqrt[
                -(-2 + q^2)^2]*w^5 - 5723880647172467192*w^6 + 
              14952743804576336*Sqrt[-(-2 + q^2)^2]*w^7 + 3044714506902695*w^
                8) - 256*q^28*(-11242807804088292055449600 + 
              1378811579129131392368640*Sqrt[-(-2 + q^2)^2]*w + 
              2117699386087135958581248*w^2 - 93931087305816984858624*Sqrt[
                -(-2 + q^2)^2]*w^3 - 61727772820064543632128*w^4 + 
              985747538610490364544*Sqrt[-(-2 + q^2)^2]*w^5 + 
              348475941443432942304*w^6 - 1757968251763223280*Sqrt[
                -(-2 + q^2)^2]*w^7 - 361604136682367370*w^8 + 
              268498403171680*Sqrt[-(-2 + q^2)^2]*w^9 + 32629468920125*w^
                10) + 256*q^26*(-22021387876771519109529600 + 
              3124821920989146419036160*Sqrt[-(-2 + q^2)^2]*w + 
              4786643356576092619702272*w^2 - 260106421512218404552704*Sqrt[
                -(-2 + q^2)^2]*w^3 - 172016130246544099243008*w^4 + 
              3691181848151751267072*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1316260965794842233216*w^6 - 10630121525370819120*Sqrt[
                -(-2 + q^2)^2]*w^7 - 2207168708077233516*w^8 + 
              4705193755132860*Sqrt[-(-2 + q^2)^2]*w^9 + 577355804885255*w^
                10) + 32*q^24*(302319745816565433080217600 - 
              48754508641177904653271040*Sqrt[-(-2 + q^2)^2]*w - 
              73756072844897720370462720*w^2 + 4744127419147266760507392*Sqrt[
                -(-2 + q^2)^2]*w^3 + 3141772778604157402939392*w^4 - 
              85778987489282139807744*Sqrt[-(-2 + q^2)^2]*w^5 - 
              30773305108829243174400*w^6 + 356128660261480786944*Sqrt[
                -(-2 + q^2)^2]*w^7 + 74539142682284866872*w^8 - 
              302428060705302400*Sqrt[-(-2 + q^2)^2]*w^9 - 37449898744679080*
               w^10 + 24342645789000*Sqrt[-(-2 + q^2)^2]*w^11 + 
              1708884148125*w^12) - 64*q^22*(226924943588354326265856000 - 
              41104700440517821417390080*Sqrt[-(-2 + q^2)^2]*w - 
              60888539399570746218381312*w^2 + 4513978570761742655029248*Sqrt[
                -(-2 + q^2)^2]*w^3 + 2976858482452847020572672*w^4 - 
              99209250221222864363520*Sqrt[-(-2 + q^2)^2]*w^5 - 
              35681580997598023792128*w^6 + 549331434599393485248*Sqrt[
                -(-2 + q^2)^2]*w^7 + 115657615576636762464*w^8 - 
              739985370691429280*Sqrt[-(-2 + q^2)^2]*w^9 - 92366797395457420*
               w^10 + 168517309468200*Sqrt[-(-2 + q^2)^2]*w^11 + 
              11945443615875*w^12) - 176*q^20*(-107812632046599400115404800 + 
              21769414008287764980695040*Sqrt[-(-2 + q^2)^2]*w + 
              31383316975541183116738560*w^2 - 2628284071893542391250944*Sqrt[
                -(-2 + q^2)^2]*w^3 - 1716428810623891994247168*w^4 + 
              67617489279867560742912*Sqrt[-(-2 + q^2)^2]*w^5 + 
              24279731523901685861376*w^6 - 471318489538917727488*Sqrt[
                -(-2 + q^2)^2]*w^7 - 99531240173318902272*w^8 + 
              898775048003641920*Sqrt[-(-2 + q^2)^2]*w^9 + 112871653307533280*
               w^10 - 382715354547120*Sqrt[-(-2 + q^2)^2]*w^11 - 
              27365092787550*w^12 + 15889125000*Sqrt[-(-2 + q^2)^2]*w^13 + 
              558984375*w^14) + 16*q^18*(-1338203075154019414651699200 + 
              299614158938292931704913920*Sqrt[-(-2 + q^2)^2]*w + 
              418961792086388276516093952*w^2 - 39058029929263445682683904*
               Sqrt[-(-2 + q^2)^2]*w^3 - 25134200033084445506666496*w^4 + 
              1141639590188370938413056*Sqrt[-(-2 + q^2)^2]*w^5 + 
              407437038894952196714496*w^6 - 9579309955084122080256*Sqrt[
                -(-2 + q^2)^2]*w^7 - 2021744531640100844544*w^8 + 
              23930597909614665280*Sqrt[-(-2 + q^2)^2]*w^9 + 
              3015427526557937920*w^10 - 15736844904303600*Sqrt[
                -(-2 + q^2)^2]*w^11 - 1132847903852280*w^12 + 
              1765547437500*Sqrt[-(-2 + q^2)^2]*w^13 + 62784046875*w^14) + 
            4096*(676439915122969804800 - 322179478993030348800*Sqrt[
                -(-2 + q^2)^2]*w - 354009622596676485120*w^2 + 
              64594242739088916480*Sqrt[-(-2 + q^2)^2]*w^3 + 
              33773488033400094720*w^4 - 3289316299466588160*Sqrt[
                -(-2 + q^2)^2]*w^5 - 978288340244582400*w^6 + 
              56344182184452096*Sqrt[-(-2 + q^2)^2]*w^7 + 10131456328435200*w^
                8 - 356073192548480*Sqrt[-(-2 + q^2)^2]*w^9 - 
              38972949152720*w^10 + 821291932692*Sqrt[-(-2 + q^2)^2]*w^11 + 
              52270778175*w^12 - 607266660*Sqrt[-(-2 + q^2)^2]*w^13 - 
              19444920*w^14 + 95920*Sqrt[-(-2 + q^2)^2]*w^15 + 880*w^16) - 
            8192*q^2*(4490470859158742630400 - 1993139664571072512000*Sqrt[
                -(-2 + q^2)^2]*w - 2238499578217884549120*w^2 + 
              385116444325281005568*Sqrt[-(-2 + q^2)^2]*w^3 + 
              206223701076842250240*w^4 - 18920731185989935104*Sqrt[
                -(-2 + q^2)^2]*w^5 - 5772191976733808640*w^6 + 
              312716655620903424*Sqrt[-(-2 + q^2)^2]*w^7 + 57765603610868736*
               w^8 - 1906695127877760*Sqrt[-(-2 + q^2)^2]*w^9 - 
              214731452442232*w^10 + 4243379307090*Sqrt[-(-2 + q^2)^2]*w^11 + 
              278392347387*w^12 - 3029025615*Sqrt[-(-2 + q^2)^2]*w^13 - 
              100207800*w^14 + 462660*Sqrt[-(-2 + q^2)^2]*w^15 + 4400*w^16) + 
            1024*q^4*(229492249198130626560000 - 94656761757792133447680*Sqrt[
                -(-2 + q^2)^2]*w - 108770904920783572697088*w^2 + 
              17591535042903568023552*Sqrt[-(-2 + q^2)^2]*w^3 + 
              9649708226947392995328*w^4 - 830549106393959546880*Sqrt[
                -(-2 + q^2)^2]*w^5 - 259769308673595396096*w^6 + 
              13159125076058176512*Sqrt[-(-2 + q^2)^2]*w^7 + 
              2493700983433718784*w^8 - 76646083147374400*Sqrt[-(-2 + q^2)^2]*
               w^9 - 8860774898941328*w^10 + 162218888427288*Sqrt[
                -(-2 + q^2)^2]*w^11 + 10932775639170*w^12 - 109511448585*Sqrt[
                -(-2 + q^2)^2]*w^13 - 3725625420*w^14 + 15715700*Sqrt[
                -(-2 + q^2)^2]*w^15 + 154000*w^16) - 1024*q^6*
             (939140014668837499699200 - 358856547388818519490560*Sqrt[
                -(-2 + q^2)^2]*w - 422389896881676390236160*w^2 + 
              64009036645253416747008*Sqrt[-(-2 + q^2)^2]*w^3 + 
              35974329723544945557504*w^4 - 2890993892834945728512*Sqrt[
                -(-2 + q^2)^2]*w^5 - 926373658571772567552*w^6 + 
              43577226360918260736*Sqrt[-(-2 + q^2)^2]*w^7 + 
              8457718724817314304*w^8 - 239652631708526080*Sqrt[
                -(-2 + q^2)^2]*w^9 - 28363030303886080*w^10 + 
              474130107873576*Sqrt[-(-2 + q^2)^2]*w^11 + 32699132873946*w^
                12 - 295243385745*Sqrt[-(-2 + q^2)^2]*w^13 - 10276278210*w^
                14 + 38384500*Sqrt[-(-2 + q^2)^2]*w^15 + 385000*w^16) - 
            32*q^14*(527185966272242386364006400 - 
              143274060770508875665244160*Sqrt[-(-2 + q^2)^2]*w - 
              188213807641049169030807552*w^2 + 21113677601593062064128000*
               Sqrt[-(-2 + q^2)^2]*w^3 + 13054776578731193662439424*w^4 - 
              747505953640178157748224*Sqrt[-(-2 + q^2)^2]*w^5 - 
              260217934547130454769664*w^6 + 8239132607825292349440*Sqrt[
                -(-2 + q^2)^2]*w^7 + 1715670530897553297408*w^8 - 
              30194665753378579200*Sqrt[-(-2 + q^2)^2]*w^9 - 
              3788404034156605248*w^10 + 34912532900432880*Sqrt[
                -(-2 + q^2)^2]*w^11 + 2523040144712472*w^12 - 
              10317310368750*Sqrt[-(-2 + q^2)^2]*w^13 - 371771606250*w^14 + 
              420234375*Sqrt[-(-2 + q^2)^2]*w^15 + 4296875*w^16) - 
            128*q^10*(49900409496572956508160000 - 16200489492246404278517760*
               Sqrt[-(-2 + q^2)^2]*w - 20085373771321231766716416*w^2 + 
              2642621695637681684348928*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1559183420451134161551360*w^4 - 107385622802009891733504*Sqrt[
                -(-2 + q^2)^2]*w^5 - 35999932751947473764352*w^6 + 
              1423056788203490660352*Sqrt[-(-2 + q^2)^2]*w^7 + 
              287817523582205472768*w^8 - 6669273321866911360*Sqrt[
                -(-2 + q^2)^2]*w^9 - 819142399765009760*w^10 + 
              10777354713256824*Sqrt[-(-2 + q^2)^2]*w^11 + 768180831548592*w^
                12 - 5157920404560*Sqrt[-(-2 + q^2)^2]*w^13 - 
              184782126375*w^14 + 468015625*Sqrt[-(-2 + q^2)^2]*w^15 + 
              4812500*w^16) + 128*q^8*(22121198801246148467097600 - 
              7805103958280704496762880*Sqrt[-(-2 + q^2)^2]*w - 
              9422121226956566119317504*w^2 + 1333074326039759966699520*Sqrt[
                -(-2 + q^2)^2]*w^3 + 767682248046928868671488*w^4 - 
              57292396790599697498112*Sqrt[-(-2 + q^2)^2]*w^5 - 
              18790313253303893409792*w^6 + 814198090526955577344*Sqrt[
                -(-2 + q^2)^2]*w^7 + 161516059511629886976*w^8 - 
              4168977355626948480*Sqrt[-(-2 + q^2)^2]*w^9 - 
              503535813661680800*w^10 + 7550813361883176*Sqrt[-(-2 + q^2)^2]*
               w^11 + 530630080962366*w^12 - 4204671443280*Sqrt[
                -(-2 + q^2)^2]*w^13 - 148904767935*w^14 + 472106250*Sqrt[
                -(-2 + q^2)^2]*w^15 + 4812500*w^16) + 
            q^16*(20667588572950244051071795200 - 
              5108564267028713815922442240*Sqrt[-(-2 + q^2)^2]*w - 
              6922045246331211787473518592*w^2 + 710703566402393762565193728*
               Sqrt[-(-2 + q^2)^2]*w^3 + 448905099823399553476853760*w^4 - 
              23063084592266084830937088*Sqrt[-(-2 + q^2)^2]*w^5 - 
              8145025557589253180424192*w^6 + 224895279528127130959872*Sqrt[
                -(-2 + q^2)^2]*w^7 + 47245532360585465364480*w^8 - 
              695372536239568788480*Sqrt[-(-2 + q^2)^2]*w^9 - 
              87611242970427686400*w^10 + 630098361359470080*Sqrt[
                -(-2 + q^2)^2]*w^11 + 45534142334123520*w^12 - 
              126164068800000*Sqrt[-(-2 + q^2)^2]*w^13 - 4524597000000*w^14 + 
              2131250000*Sqrt[-(-2 + q^2)^2]*w^15 + 21484375*w^16) + 
            16*q^12*(717370291554609303178444800 - 
              213502768288415402290053120*Sqrt[-(-2 + q^2)^2]*w - 
              272264346432486192225189888*w^2 + 33162642018275337871294464*
               Sqrt[-(-2 + q^2)^2]*w^3 + 20038993255745474226290688*w^4 - 
              1264181860157154876850176*Sqrt[-(-2 + q^2)^2]*w^5 - 
              432400561004844702400512*w^6 + 15410190772247481458688*Sqrt[
                -(-2 + q^2)^2]*w^7 + 3168125895859890696192*w^8 - 
              64718564937811910400*Sqrt[-(-2 + q^2)^2]*w^9 - 
              8051190961379408832*w^10 + 90333321386660352*Sqrt[
                -(-2 + q^2)^2]*w^11 + 6499001826550464*w^12 - 
              35248393141500*Sqrt[-(-2 + q^2)^2]*w^13 - 1269980538750*w^14 + 
              2337671875*Sqrt[-(-2 + q^2)^2]*w^15 + 24062500*w^16)) - 
          kk^4*(-2 + q^2)^4*(-36547646113972224000000*q^52 + 
            1044218460399206400000*q^54 - 59793997824000*q^50*
             (-10048555440 + 43385895*Sqrt[-(-2 + q^2)^2]*w + 89616598*w^2) + 
            2989699891200*q^48*(-2059762264560 + 27510480900*Sqrt[
                -(-2 + q^2)^2]*w + 60019925123*w^2) + 2076180480*q^46*
             (21213795654374400 - 588423618357120*Sqrt[-(-2 + q^2)^2]*w - 
              1370995314359328*w^2 + 3185428618710*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2725603272119*w^4) - 75497472*q^44*(3090257127292608000 - 
              149631903332485200*Sqrt[-(-2 + q^2)^2]*w - 377448865536414780*w^
                2 + 2671566214012245*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2345042234415199*w^4) - 1179648*q^42*(-805338561291522048000 + 
              61857290115052185600*Sqrt[-(-2 + q^2)^2]*w + 
              171736596711173744640*w^2 - 2465136282210144576*Sqrt[
                -(-2 + q^2)^2]*w^3 - 2224949170847780224*w^4 + 
              2972571386690664*Sqrt[-(-2 + q^2)^2]*w^5 + 1382114435814675*w^
                6) + 1179648*q^40*(-2597320013298425856000 + 
              297594051841233100800*Sqrt[-(-2 + q^2)^2]*w + 
              926273937212826554880*w^2 - 22394387142138421344*Sqrt[
                -(-2 + q^2)^2]*w^3 - 20825779741249239472*w^4 + 
              82961200771991982*Sqrt[-(-2 + q^2)^2]*w^5 + 39280292127119541*w^
                6) + 18432*q^38*(440886883834982301696000 - 
              71440491354402049228800*Sqrt[-(-2 + q^2)^2]*w - 
              253588615623997946265600*w^2 + 9234687844599593570304*Sqrt[
                -(-2 + q^2)^2]*w^3 + 8860576501421486982400*w^4 - 
              69900330038950274688*Sqrt[-(-2 + q^2)^2]*w^5 - 
              33732220875081490080*w^6 + 31546324690655808*Sqrt[
                -(-2 + q^2)^2]*w^7 + 8757211696606065*w^8) - 
            36864*q^36*(514001224945975689216000 - 109152819952974227865600*
               Sqrt[-(-2 + q^2)^2]*w - 445124183604593224089600*w^2 + 
              22549408481014368645120*Sqrt[-(-2 + q^2)^2]*w^3 + 
              22324901231238977623808*w^4 - 289200890355774027840*Sqrt[
                -(-2 + q^2)^2]*w^5 - 142308016396718368224*w^6 + 
              391953212270791380*Sqrt[-(-2 + q^2)^2]*w^7 + 110408296277807957*
               w^8) - 2304*q^34*(-18738744048205481115648000 + 
              4588753516981567252070400*Sqrt[-(-2 + q^2)^2]*w + 
              21118834482449635592110080*w^2 - 1395814222739643711307776*Sqrt[
                -(-2 + q^2)^2]*w^3 - 1423106153795632050616320*w^4 + 
              27070721791942237736448*Sqrt[-(-2 + q^2)^2]*w^5 + 
              13580049666815678169600*w^6 - 73122108919890911232*Sqrt[
                -(-2 + q^2)^2]*w^7 - 20907004818289218288*w^8 + 
              15270108165558466*Sqrt[-(-2 + q^2)^2]*w^9 + 2623239381578915*w^
                10) + 4608*q^32*(-22659954497127048019968000 + 
              5531017705867581751296000*Sqrt[-(-2 + q^2)^2]*w + 
              27108464999966926267023360*w^2 - 2210522554477433953050624*Sqrt[
                -(-2 + q^2)^2]*w^3 - 2309757500299389230702592*w^4 + 
              59749240421998513968384*Sqrt[-(-2 + q^2)^2]*w^5 + 
              30520574811911944692864*w^6 - 266376467088805118144*Sqrt[
                -(-2 + q^2)^2]*w^7 - 77294052815484615792*w^8 + 
              164397243013893087*Sqrt[-(-2 + q^2)^2]*w^9 + 28604654614113556*
               w^10) + 512*q^30*(507458445317133324779520000 - 
              115823965102555391852544000*Sqrt[-(-2 + q^2)^2]*w - 
              552686800502392276616478720*w^2 + 52945680327177230641078272*
               Sqrt[-(-2 + q^2)^2]*w^3 + 56242381845653406981679104*w^4 - 
              1867715784784782988349184*Sqrt[-(-2 + q^2)^2]*w^5 - 
              969101890156031806316160*w^6 + 12267633015422523680832*Sqrt[
                -(-2 + q^2)^2]*w^7 + 3609734056047851207652*w^8 - 
              14833930989127633218*Sqrt[-(-2 + q^2)^2]*w^9 - 
              2614068870302238525*w^10 + 1596751318347075*Sqrt[-(-2 + q^2)^2]*
               w^11 + 169038561069125*w^12) - 768*q^28*
             (787543528939832588894208000 - 173705524945336105382707200*Sqrt[
                -(-2 + q^2)^2]*w - 744664690339493367722803200*w^2 + 
              80525885783318279654473728*Sqrt[-(-2 + q^2)^2]*w^3 + 
              86025598203521676223168512*w^4 - 3504484968582872010299904*Sqrt[
                -(-2 + q^2)^2]*w^5 - 1839905988334463466554112*w^6 + 
              31332765488868878493888*Sqrt[-(-2 + q^2)^2]*w^7 + 
              9334242089039187928080*w^8 - 61437877977303355572*Sqrt[
                -(-2 + q^2)^2]*w^9 - 10959002187875381244*w^10 + 
              19217320159924920*Sqrt[-(-2 + q^2)^2]*w^11 + 2058910881554725*w^
                12) - 96*q^26*(-12839483783737982903648256000 + 
              2902611924714744333729792000*Sqrt[-(-2 + q^2)^2]*w + 
              10762727419979554186372055040*w^2 - 
              1277142713775105556622082048*Sqrt[-(-2 + q^2)^2]*w^3 - 
              1355689011767630905727385600*w^4 + 65332197596797057445511168*
               Sqrt[-(-2 + q^2)^2]*w^5 + 34524752719886559559286784*w^6 - 
              748551863573933667578880*Sqrt[-(-2 + q^2)^2]*w^7 - 
              225193216650595498381824*w^8 + 2124916326228180329328*Sqrt[
                -(-2 + q^2)^2]*w^9 + 383196141425089977864*w^10 - 
              1279037619513376800*Sqrt[-(-2 + q^2)^2]*w^11 - 
              138627952436614960*w^12 + 73782985526250*Sqrt[-(-2 + q^2)^2]*w^
                13 + 4571673184375*w^14) + 64*q^24*
             (-33459147555583272620654592000 + 8078247834211915130732544000*
               Sqrt[-(-2 + q^2)^2]*w + 25936517614636961924193976320*w^2 - 
              3322173405255544776453783552*Sqrt[-(-2 + q^2)^2]*w^3 - 
              3465470969157269949118414848*w^4 + 191999225228318996201201664*
               Sqrt[-(-2 + q^2)^2]*w^5 + 101493039923634908192495616*w^6 - 
              2686046513672577247847424*Sqrt[-(-2 + q^2)^2]*w^7 - 
              813140322485914071335808*w^8 + 10210626269628659405784*Sqrt[
                -(-2 + q^2)^2]*w^9 + 1857828631865441392080*w^10 - 
              9781621944129866160*Sqrt[-(-2 + q^2)^2]*w^11 - 
              1071420028691039500*w^12 + 1600891433323875*Sqrt[-(-2 + q^2)^2]*
               w^13 + 100396483831875*w^14) + 24*q^22*
             (131296937879852146231345152000 - 34528705241067007092405043200*
               Sqrt[-(-2 + q^2)^2]*w - 97924599716477759265964032000*w^2 + 
              13439249040709879169462304768*Sqrt[-(-2 + q^2)^2]*w^3 + 
              13662727501735729621861662720*w^4 - 851648617231127112361181184*
               Sqrt[-(-2 + q^2)^2]*w^5 - 447427188154654075400749056*w^6 + 
              13987103104966000845090816*Sqrt[-(-2 + q^2)^2]*w^7 + 
              4242413289986055593773056*w^8 - 67180506015448199497728*Sqrt[
                -(-2 + q^2)^2]*w^9 - 12298080552416231874048*w^10 + 
              91432787832765952320*Sqrt[-(-2 + q^2)^2]*w^11 + 
              10103264416336643200*w^12 - 28078819839516600*Sqrt[
                -(-2 + q^2)^2]*w^13 - 1780638825619500*w^14 + 
              828846562500*Sqrt[-(-2 + q^2)^2]*w^15 + 25914453125*w^16) - 
            192*q^20*(20456794817142033852923904000 - 
              5896956765857928300409651200*Sqrt[-(-2 + q^2)^2]*w - 
              15122025425718939506222039040*w^2 + 
              2218418208588812074767876096*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2187426713822006897871421440*w^4 - 151016542393417367267082240*
               Sqrt[-(-2 + q^2)^2]*w^5 - 78385857696173872471375872*w^6 + 
              2821383161359489449389568*Sqrt[-(-2 + q^2)^2]*w^7 + 
              853289180017153466577408*w^8 - 16363750686195443000448*Sqrt[
                -(-2 + q^2)^2]*w^9 - 3003003355776639339168*w^10 + 
              29284437758590956480*Sqrt[-(-2 + q^2)^2]*w^11 + 
              3255940760795675920*w^12 - 13947481320752595*Sqrt[
                -(-2 + q^2)^2]*w^13 - 892818886542550*w^14 + 
              1118889750000*Sqrt[-(-2 + q^2)^2]*w^15 + 35452656250*w^16) + 
            8192*(-31171894962372476928000 + 19346077703167436390400*Sqrt[
                -(-2 + q^2)^2]*w + 31496730109078929408000*w^2 - 
              8352051454039346380800*Sqrt[-(-2 + q^2)^2]*w^3 - 
              6209189486723680174080*w^4 + 845510843964169912320*Sqrt[
                -(-2 + q^2)^2]*w^5 + 348043096154482606080*w^6 - 
              27638445950270115840*Sqrt[-(-2 + q^2)^2]*w^7 - 
              6868209421458063360*w^8 + 336531855251142144*Sqrt[
                -(-2 + q^2)^2]*w^9 + 52192498225139712*w^10 - 
              1599085983456720*Sqrt[-(-2 + q^2)^2]*w^11 - 153865423457680*w^
                12 + 2869452453483*Sqrt[-(-2 + q^2)^2]*w^13 + 
              162454057854*w^14 - 1685478960*Sqrt[-(-2 + q^2)^2]*w^15 - 
              48330480*w^16 + 213840*Sqrt[-(-2 + q^2)^2]*w^17 + 1760*w^18) - 
            12288*q^2*(-298148392628241039360000 + 173628892254183830323200*
               Sqrt[-(-2 + q^2)^2]*w + 290744660437563825192960*w^2 - 
              73311074768025708134400*Sqrt[-(-2 + q^2)^2]*w^3 - 
              55817726397001456680960*w^4 + 7215198127946652450816*Sqrt[
                -(-2 + q^2)^2]*w^5 + 3043814271312348315648*w^6 - 
              229195546121900802048*Sqrt[-(-2 + q^2)^2]*w^7 - 
              58438851452351631360*w^8 + 2712515121282177024*Sqrt[
                -(-2 + q^2)^2]*w^9 + 432200293812334080*w^10 - 
              12532748338811712*Sqrt[-(-2 + q^2)^2]*w^11 - 1240675250540528*w^
                12 + 21881313245022*Sqrt[-(-2 + q^2)^2]*w^13 + 
              1276533009257*w^14 - 12518290620*Sqrt[-(-2 + q^2)^2]*w^15 - 
              370579880*w^16 + 1549680*Sqrt[-(-2 + q^2)^2]*w^17 + 
              13200*w^18) + 12288*q^4*(-2062624545461193670656000 + 
              1124472507744627405619200*Sqrt[-(-2 + q^2)^2]*w + 
              1940300686188136586280960*w^2 - 464308038678992960618496*Sqrt[
                -(-2 + q^2)^2]*w^3 - 362322573813347845668864*w^4 + 
              44343183202468881629184*Sqrt[-(-2 + q^2)^2]*w^5 + 
              19174629775159501258752*w^6 - 1363995070057595492352*Sqrt[
                -(-2 + q^2)^2]*w^7 - 356659129841705551872*w^8 + 
              15599994209807462400*Sqrt[-(-2 + q^2)^2]*w^9 + 
              2550388555562855040*w^10 - 69476986053581304*Sqrt[
                -(-2 + q^2)^2]*w^11 - 7060732267267096*w^12 + 
              116553466117935*Sqrt[-(-2 + q^2)^2]*w^13 + 6984609203022*w^14 - 
              63820839225*Sqrt[-(-2 + q^2)^2]*w^15 - 1942257020*w^16 + 
              7527300*Sqrt[-(-2 + q^2)^2]*w^17 + 66000*w^18) - 
            1024*q^6*(-109921358418229176827904000 + 
              55956548918515043244441600*Sqrt[-(-2 + q^2)^2]*w + 
              99713488421935395027025920*w^2 - 22598483545395700420313088*
               Sqrt[-(-2 + q^2)^2]*w^3 - 18089196908526931040796672*w^4 + 
              2090143554178757794725888*Sqrt[-(-2 + q^2)^2]*w^5 + 
              926537227383626567516160*w^6 - 62008539264857232875520*Sqrt[
                -(-2 + q^2)^2]*w^7 - 16616815809037429911552*w^8 + 
              680794784193343868928*Sqrt[-(-2 + q^2)^2]*w^9 + 
              114023923757138571264*w^10 - 2893188074582713248*Sqrt[
                -(-2 + q^2)^2]*w^11 - 301092102133006448*w^12 + 
              4595653472272632*Sqrt[-(-2 + q^2)^2]*w^13 + 281901033552930*w^
                14 - 2359041538095*Sqrt[-(-2 + q^2)^2]*w^15 - 
              73464579540*w^16 + 257449500*Sqrt[-(-2 + q^2)^2]*w^17 + 
              2310000*w^18) + 768*q^8*(-469229668817024959119360000 + 
              222436896389317273426329600*Sqrt[-(-2 + q^2)^2]*w + 
              410422357475634544902144000*w^2 - 87906337559345984088047616*
               Sqrt[-(-2 + q^2)^2]*w^3 - 72247133151123221866610688*w^4 + 
              7857147229758439766360064*Sqrt[-(-2 + q^2)^2]*w^5 + 
              3570771270318487544659968*w^6 - 223782201606456817336320*Sqrt[
                -(-2 + q^2)^2]*w^7 - 61403236137254461317120*w^8 + 
              2340163617243520240128*Sqrt[-(-2 + q^2)^2]*w^9 + 
              400785683761896170496*w^10 - 9376799564861472480*Sqrt[
                -(-2 + q^2)^2]*w^11 - 996429438010155424*w^12 + 
              13858934325544770*Sqrt[-(-2 + q^2)^2]*w^13 + 866802851340580*w^
                14 - 6503426059845*Sqrt[-(-2 + q^2)^2]*w^15 - 
              206209723170*w^16 + 632940000*Sqrt[-(-2 + q^2)^2]*w^17 + 
              5775000*w^18) - 384*q^10*(-2305745851053698357133312000 + 
              1014837669788778917108121600*Sqrt[-(-2 + q^2)^2]*w + 
              1945090313298138332481454080*w^2 - 392871158413768901951225856*
               Sqrt[-(-2 + q^2)^2]*w^3 - 331874416322008947458310144*w^4 + 
              33856328376796418229141504*Sqrt[-(-2 + q^2)^2]*w^5 + 
              15772986474292776495218688*w^6 - 920711972240728621645824*Sqrt[
                -(-2 + q^2)^2]*w^7 - 258366978029549203144704*w^8 + 
              9085186157877760601088*Sqrt[-(-2 + q^2)^2]*w^9 + 
              1587445721147967453696*w^10 - 33833821740421992960*Sqrt[
                -(-2 + q^2)^2]*w^11 - 3659208667744933600*w^12 + 
              45556951860053172*Sqrt[-(-2 + q^2)^2]*w^13 + 2892909360865986*w^
                14 - 18942633873240*Sqrt[-(-2 + q^2)^2]*w^15 - 
              608310450825*w^16 + 1566468750*Sqrt[-(-2 + q^2)^2]*w^17 + 
              14437500*w^18) - 144*q^14*(-19303069977617288103198720000 + 
              7251097710592036765591142400*Sqrt[-(-2 + q^2)^2]*w + 
              15201732460240219056950476800*w^2 - 
              2713415915568717030475431936*Sqrt[-(-2 + q^2)^2]*w^3 - 
              2430522771767425345473478656*w^4 + 215639005293633077174599680*
               Sqrt[-(-2 + q^2)^2]*w^5 + 105437915644640024822022144*w^6 - 
              5233206678105602519662592*Sqrt[-(-2 + q^2)^2]*w^7 - 
              1527589463695602488180736*w^8 + 44306782706903410704384*Sqrt[
                -(-2 + q^2)^2]*w^9 + 7987513798720229847040*w^10 - 
              134677931021634321024*Sqrt[-(-2 + q^2)^2]*w^11 - 
              14915238710476937536*w^12 + 138287127033058080*Sqrt[
                -(-2 + q^2)^2]*w^13 + 8927413486300672*w^14 - 
              39549916120000*Sqrt[-(-2 + q^2)^2]*w^15 - 1281547643750*w^16 + 
              1865703125*Sqrt[-(-2 + q^2)^2]*w^17 + 17187500*w^18) + 
            18*q^16*(-205763755238315987986022400000 + 
              71013522217090069113392332800*Sqrt[-(-2 + q^2)^2]*w + 
              157303480549177198199156244480*w^2 - 
              26324724376658594248695742464*Sqrt[-(-2 + q^2)^2]*w^3 - 
              24329849408144313299062751232*w^4 + 
              1998871710951098720823803904*Sqrt[-(-2 + q^2)^2]*w^5 + 
              999637104180642622422908928*w^6 - 45155944421196446181949440*
               Sqrt[-(-2 + q^2)^2]*w^7 - 13390015323384566731898880*w^8 + 
              345406737562978869673984*Sqrt[-(-2 + q^2)^2]*w^9 + 
              62906063472261386043392*w^10 - 913334243588866463232*Sqrt[
                -(-2 + q^2)^2]*w^11 - 101707872973961976832*w^12 + 
              772654759949200128*Sqrt[-(-2 + q^2)^2]*w^13 + 49941984295030080*
               w^14 - 165849170300000*Sqrt[-(-2 + q^2)^2]*w^15 - 
              5356012750000*w^16 + 4713671875*Sqrt[-(-2 + q^2)^2]*w^17 + 
              42968750*w^18) + 64*q^12*(-27106088014334609250582528000 + 
              11041096400036962034201395200*Sqrt[-(-2 + q^2)^2]*w + 
              22072477757821025750687416320*w^2 - 
              4195188311553006987714232320*Sqrt[-(-2 + q^2)^2]*w^3 - 
              3646860538345819538611765248*w^4 + 347682878410633890683682816*
               Sqrt[-(-2 + q^2)^2]*w^5 + 165998034467717513398714368*w^6 - 
              8968731874469007561474048*Sqrt[-(-2 + q^2)^2]*w^7 - 
              2569708972760050472288256*w^8 + 82559706691767447250944*Sqrt[
                -(-2 + q^2)^2]*w^9 + 14676943543338818700288*w^10 - 
              280794034725940482912*Sqrt[-(-2 + q^2)^2]*w^11 - 
              30793469439413165408*w^12 + 335598732919617552*Sqrt[
                -(-2 + q^2)^2]*w^13 + 21538122625119672*w^14 - 
              118820540621475*Sqrt[-(-2 + q^2)^2]*w^15 - 3843372629250*w^16 + 
              7807078125*Sqrt[-(-2 + q^2)^2]*w^17 + 72187500*w^18) - 
            q^18*(-4147996186163884661214806016000 + 
              1310289880263488158783714099200*Sqrt[-(-2 + q^2)^2]*w + 
              3099552059375093773034009395200*w^2 - 
              485785179041905607448975114240*Sqrt[-(-2 + q^2)^2]*w^3 - 
              463723300031502538014902452224*w^4 + 
              35064948936611058517127725056*Sqrt[-(-2 + q^2)^2]*w^5 + 
              17895997786575307764928610304*w^6 - 727125992826630396922036224*
               Sqrt[-(-2 + q^2)^2]*w^7 - 218227170077018492142551040*w^8 + 
              4912792300540784030367744*Sqrt[-(-2 + q^2)^2]*w^9 + 
              900091959090672628482048*w^10 - 10922016848264385177600*Sqrt[
                -(-2 + q^2)^2]*w^11 - 1217729709468806887936*w^12 + 
              7202839864944810240*Sqrt[-(-2 + q^2)^2]*w^13 + 
              464152864431505920*w^14 - 1038761509500000*Sqrt[-(-2 + q^2)^2]*
               w^15 - 33285004500000*w^16 + 11988281250*Sqrt[-(-2 + q^2)^2]*w^
                17 + 107421875*w^18)) + kk^2*(-2 + q^2)^2*
           (-50122486099161907200000*q^58 + 1670749536638730240000*q^60 - 
            95670396518400*q^56*(-6234505200 + 60849495*Sqrt[-(-2 + q^2)^2]*
               w + 281486752*w^2) + 956703965184000*q^54*(-2444904000 + 
              166940487*Sqrt[-(-2 + q^2)^2]*w + 956807156*w^2) + 
            3321888768*q^52*(-8027611764480000 - 525059427312000*Sqrt[
                -(-2 + q^2)^2]*w - 4364568868140000*w^2 + 15856368575310*Sqrt[
                -(-2 + q^2)^2]*w^3 + 20325215148293*w^4) - 
            6643777536*q^50*(-77071080925440000 - 997904958624000*Sqrt[
                -(-2 + q^2)^2]*w - 21291926931842400*w^2 + 253158573435390*
               Sqrt[-(-2 + q^2)^2]*w^3 + 339340597831279*w^4) - 
            18874368*q^48*(240249636613324800000 - 2927268454682880000*Sqrt[
                -(-2 + q^2)^2]*w + 50070818457641433600*w^2 - 
              1334400995520758880*Sqrt[-(-2 + q^2)^2]*w^3 - 
              1886641974122161552*w^4 + 3190827280563010*Sqrt[-(-2 + q^2)^2]*
               w^5 + 2085515021351113*w^6) + 28311552*q^46*
             (966859545653084160000 - 35505949823511552000*Sqrt[
                -(-2 + q^2)^2]*w + 159947324060610816000*w^2 - 
              8300318619721054080*Sqrt[-(-2 + q^2)^2]*w^3 - 
              12513146571143433824*w^4 + 64837531613435988*Sqrt[
                -(-2 + q^2)^2]*w^5 + 43579342101732311*w^6) + 
            442368*q^44*(-281478816836105011200000 + 18036406557485826048000*
               Sqrt[-(-2 + q^2)^2]*w - 35530962213460398489600*w^2 + 
              3463514510289503662080*Sqrt[-(-2 + q^2)^2]*w^3 + 
              5642853983401612506880*w^4 - 59746239403472402176*Sqrt[
                -(-2 + q^2)^2]*w^5 - 41420577146661825184*w^6 + 
              43966978078749440*Sqrt[-(-2 + q^2)^2]*w^7 + 16783484779501699*w^
                8) - 884736*q^42*(-504256023631524003840000 + 
              48093378662544703488000*Sqrt[-(-2 + q^2)^2]*w - 
              43140503726232448819200*w^2 + 8400613314430618490880*Sqrt[
                -(-2 + q^2)^2]*w^3 + 15030740155592795462144*w^4 - 
              270735037580081313536*Sqrt[-(-2 + q^2)^2]*w^5 - 
              194176732718093561552*w^6 + 616632015189219568*Sqrt[
                -(-2 + q^2)^2]*w^7 + 240332310015819207*w^8) - 
            9216*q^40*(139922784560811689902080000 - 
              18367348068515784425472000*Sqrt[-(-2 + q^2)^2]*w + 
              5987855078172431843328000*w^2 - 3036457543062965876490240*Sqrt[
                -(-2 + q^2)^2]*w^3 - 6071507155672622107721728*w^4 + 
              166855929065138582184960*Sqrt[-(-2 + q^2)^2]*w^5 + 
              124127836948944672645888*w^6 - 783684068738701342080*Sqrt[
                -(-2 + q^2)^2]*w^7 - 312270713219125958640*w^8 + 
              241082830785623860*Sqrt[-(-2 + q^2)^2]*w^9 + 57094888414518823*
               w^10) + 9216*q^38*(330936243930721891123200000 - 
              57026395346366292295680000*Sqrt[-(-2 + q^2)^2]*w + 
              257536174770744990105600*w^2 - 9207719069331641408225280*Sqrt[
                -(-2 + q^2)^2]*w^3 - 20874827396082686591991808*w^4 + 
              810797181540862585884672*Sqrt[-(-2 + q^2)^2]*w^5 + 
              626632408086612984033024*w^6 - 6525482092865537853568*Sqrt[
                -(-2 + q^2)^2]*w^7 - 2660913585334022876992*w^8 + 
              6060867916998959592*Sqrt[-(-2 + q^2)^2]*w^9 + 
              1460048324692257377*w^10) + 256*q^36*
             (-23263050840963684457512960000 + 5096961179074318244511744000*
               Sqrt[-(-2 + q^2)^2]*w + 751721741891043498550886400*w^2 + 
              845040736512379807220367360*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2175180175918269979472609280*w^4 - 112226387762487144022880256*
               Sqrt[-(-2 + q^2)^2]*w^5 - 90085794045175214091924480*w^6 + 
              1384294980292304696022528*Sqrt[-(-2 + q^2)^2]*w^7 + 
              577872032208809255190720*w^8 - 2578234103912386358208*Sqrt[
                -(-2 + q^2)^2]*w^9 - 632130544091269507680*w^10 + 
              387193115293148340*Sqrt[-(-2 + q^2)^2]*w^11 + 58079861108807791*
               w^12) - 3072*q^34*(-3145713918440108772556800000 + 
              856021268279885448609792000*Sqrt[-(-2 + q^2)^2]*w + 
              117419715116423056746086400*w^2 + 159664082436151883095080960*
               Sqrt[-(-2 + q^2)^2]*w^3 + 454100044027411457110523904*w^4 - 
              29425433347898083356715008*Sqrt[-(-2 + q^2)^2]*w^5 - 
              24454770365517869714459904*w^6 + 513606499576909560759168*Sqrt[
                -(-2 + q^2)^2]*w^7 + 219361472824416765786144*w^8 - 
              1589664170626214414688*Sqrt[-(-2 + q^2)^2]*w^9 - 
              396739216804784634066*w^10 + 708222954551061180*Sqrt[
                -(-2 + q^2)^2]*w^11 + 107844316768908379*w^12) - 
            128*q^32*(102571680842952507591229440000 - 
              33988446852271617601437696000*Sqrt[-(-2 + q^2)^2]*w + 
              2910980154764968335507456000*w^2 - 8210248601628253139954565120*
               Sqrt[-(-2 + q^2)^2]*w^3 - 24206336185073172527483191296*w^4 + 
              1869117462869159370768924672*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1597086961378883934466535424*w^6 - 43266681749058919398567936*
               Sqrt[-(-2 + q^2)^2]*w^7 - 18870291112197482157962880*w^8 + 
              198758327422640208179616*Sqrt[-(-2 + q^2)^2]*w^9 + 
              50469443167391429668344*w^10 - 174228898109503457880*Sqrt[
                -(-2 + q^2)^2]*w^11 - 26936075102314882020*w^12 + 
              13833036444639500*Sqrt[-(-2 + q^2)^2]*w^13 + 1297798943519375*w^
                14) + 128*q^30*(118301748486777831979745280000 - 
              46710500383157196574162944000*Sqrt[-(-2 + q^2)^2]*w + 
              30084842630452378729866854400*w^2 - 
              17161102781226784277586247680*Sqrt[-(-2 + q^2)^2]*w^3 - 
              48462578819793633127729987584*w^4 + 
              4256226822703937397362196480*Sqrt[-(-2 + q^2)^2]*w^5 + 
              3698901397445234712366145536*w^6 - 123417557374153045991454720*
               Sqrt[-(-2 + q^2)^2]*w^7 - 54773363915380307069609472*w^8 + 
              777673952377429653006912*Sqrt[-(-2 + q^2)^2]*w^9 + 
              200643330230981816789160*w^10 - 1110522407538602773440*Sqrt[
                -(-2 + q^2)^2]*w^11 - 174248005852979833368*w^12 + 
              256984912141903000*Sqrt[-(-2 + q^2)^2]*w^13 + 24453879584756875*
               w^14) + 96*q^28*(-158988704119825477769625600000 + 
              72413846079775624019312640000*Sqrt[-(-2 + q^2)^2]*w - 
              127380257051727798229952102400*w^2 + 
              45807426763905531228633169920*Sqrt[-(-2 + q^2)^2]*w^3 + 
              117272533412200722379145478144*w^4 - 
              11304395663868081139733102592*Sqrt[-(-2 + q^2)^2]*w^5 - 
              9859813341072168750647574528*w^6 + 390218316908974169029337088*
               Sqrt[-(-2 + q^2)^2]*w^7 + 175317878825201070405126144*w^8 - 
              3174640393640202884466432*Sqrt[-(-2 + q^2)^2]*w^9 - 
              830279869443719295463104*w^10 + 6595004860469418988320*Sqrt[
                -(-2 + q^2)^2]*w^11 + 1049134619895776815016*w^12 - 
              2946932031521215760*Sqrt[-(-2 + q^2)^2]*w^13 - 
              284346806492450900*w^14 + 126166914362500*Sqrt[-(-2 + q^2)^2]*w^
                15 + 6993262134375*w^16) - 64*q^26*
             (-221262532562541907091128320000 + 
              110252751247110121394798592000*Sqrt[-(-2 + q^2)^2]*w - 
              410228575390797952006383206400*w^2 + 
              126054133212385615551953633280*Sqrt[-(-2 + q^2)^2]*w^3 + 
              288109198606424218247198932992*w^4 - 
              29822383416001284725286371328*Sqrt[-(-2 + q^2)^2]*w^5 - 
              25761087242231868595485278208*w^6 + 
              1173408100797154663432138752*Sqrt[-(-2 + q^2)^2]*w^7 + 
              530257749301065096432552960*w^8 - 11735433132941114074139904*
               Sqrt[-(-2 + q^2)^2]*w^9 - 3100595960593197139068864*w^10 + 
              32808846845484582491520*Sqrt[-(-2 + q^2)^2]*w^11 + 
              5281783942470590742528*w^12 - 23422375429956888880*Sqrt[
                -(-2 + q^2)^2]*w^13 - 2289634720240631170*w^14 + 
              2854198326952500*Sqrt[-(-2 + q^2)^2]*w^15 + 160479791690625*w^
                16) - 4*q^24*(3211634372842884879404236800000 - 
              1635987094511046458848837632000*Sqrt[-(-2 + q^2)^2]*w + 
              10910677836781098490323271680000*w^2 - 
              3268851209655998945449098608640*Sqrt[-(-2 + q^2)^2]*w^3 - 
              6743803273472817655192404099072*w^4 + 
              742276493638211052106590191616*Sqrt[-(-2 + q^2)^2]*w^5 + 
              628258894229378950112178339840*w^6 - 
              32182474647097860868788977664*Sqrt[-(-2 + q^2)^2]*w^7 - 
              14525141744163563141408980992*w^8 + 379982454579747098604011520*
               Sqrt[-(-2 + q^2)^2]*w^9 + 100978904130467093160781824*w^10 - 
              1348755763581486803600640*Sqrt[-(-2 + q^2)^2]*w^11 - 
              219136846420005078799872*w^12 + 1373707593216398105600*Sqrt[
                -(-2 + q^2)^2]*w^13 + 135823900653675903680*w^14 - 
              315348698527368000*Sqrt[-(-2 + q^2)^2]*w^15 - 17971343748765000*
               w^16 + 6826307812500*Sqrt[-(-2 + q^2)^2]*w^17 + 
              191919921875*w^18) + 12*q^22*(968464072873940549401313280000 - 
              481315554017314573614317568000*Sqrt[-(-2 + q^2)^2]*w + 
              4934349402604059594619197849600*w^2 - 
              1529401411038424606487944888320*Sqrt[-(-2 + q^2)^2]*w^3 - 
              2904063126253922829552221945856*w^4 + 
              339084043079263410701337624576*Sqrt[-(-2 + q^2)^2]*w^5 + 
              279306941482719205058949414912*w^6 - 
              15820533407457374443106992128*Sqrt[-(-2 + q^2)^2]*w^7 - 
              7083888603809171733298151424*w^8 + 213380191629726123954192384*
               Sqrt[-(-2 + q^2)^2]*w^9 + 56752551445544867195289600*w^10 - 
              918700887926458263475200*Sqrt[-(-2 + q^2)^2]*w^11 - 
              150111997418145372865024*w^12 + 1235813620798862082560*Sqrt[
                -(-2 + q^2)^2]*w^13 + 123285049888428162944*w^14 - 
              442035288632555200*Sqrt[-(-2 + q^2)^2]*w^15 - 25491155149944000*
               w^16 + 26159409375000*Sqrt[-(-2 + q^2)^2]*w^17 + 
              747076171875*w^18) + 16384*(9720724576807157760000 - 
              7117923422759288832000*Sqrt[-(-2 + q^2)^2]*w - 
              131093313132464544153600*w^2 + 77610175893491071057920*Sqrt[
                -(-2 + q^2)^2]*w^3 + 101154383621568803635200*w^4 - 
              21725755491494028902400*Sqrt[-(-2 + q^2)^2]*w^5 - 
              13323525134184795340800*w^6 + 1524432282212043325440*Sqrt[
                -(-2 + q^2)^2]*w^7 + 535437633510057738240*w^8 - 
              36744369057956229120*Sqrt[-(-2 + q^2)^2]*w^9 - 
              7973612267011522560*w^10 + 344124645955706880*Sqrt[
                -(-2 + q^2)^2]*w^11 + 47345162619120256*w^12 - 
              1294452700295920*Sqrt[-(-2 + q^2)^2]*w^13 - 111692421452920*w^
                14 + 1875366405825*Sqrt[-(-2 + q^2)^2]*w^15 + 
              95899616604*w^16 - 900930360*Sqrt[-(-2 + q^2)^2]*w^17 - 
              23434400*w^18 + 94160*Sqrt[-(-2 + q^2)^2]*w^19 + 704*w^20) - 
            32768*q^2*(58324347460842946560000 - 40242160340066893824000*Sqrt[
                -(-2 + q^2)^2]*w - 992511118510782205132800*w^2 + 
              560049395768003395584000*Sqrt[-(-2 + q^2)^2]*w^3 + 
              745910060476521963847680*w^4 - 152784411399026166988800*Sqrt[
                -(-2 + q^2)^2]*w^5 - 95848932639690585538560*w^6 + 
              10455315414017840087040*Sqrt[-(-2 + q^2)^2]*w^7 + 
              3761996475701312741376*w^8 - 246054530928005572608*Sqrt[
                -(-2 + q^2)^2]*w^9 - 54774332451834817536*w^10 + 
              2252325982318410240*Sqrt[-(-2 + q^2)^2]*w^11 + 
              318312259408403040*w^12 - 8289479826964336*Sqrt[-(-2 + q^2)^2]*
               w^13 - 735717659200942*w^14 + 11763748984845*Sqrt[
                -(-2 + q^2)^2]*w^15 + 619640697951*w^16 - 5543386200*Sqrt[
                -(-2 + q^2)^2]*w^17 - 148760040*w^18 + 569360*Sqrt[
                -(-2 + q^2)^2]*w^19 + 4400*w^20) + 12288*q^4*
             (810060381400596480000000 - 522448121531782397952000*Sqrt[
                -(-2 + q^2)^2]*w - 19377603459409007502950400*w^2 + 
              10400079013166623626362880*Sqrt[-(-2 + q^2)^2]*w^3 + 
              14168902686245172415561728*w^4 - 2763018613447206641860608*Sqrt[
                -(-2 + q^2)^2]*w^5 - 1774259256265584506044416*w^6 + 
              184079553169778936119296*Sqrt[-(-2 + q^2)^2]*w^7 + 
              67859323792736586301440*w^8 - 4216100842827295961088*Sqrt[
                -(-2 + q^2)^2]*w^9 - 962303240244313718784*w^10 + 
              37525394054434260480*Sqrt[-(-2 + q^2)^2]*w^11 + 
              5440929270616218368*w^12 - 134083461750927568*Sqrt[
                -(-2 + q^2)^2]*w^13 - 12215825908858792*w^14 + 
              184345873457570*Sqrt[-(-2 + q^2)^2]*w^15 + 9973105246269*w^16 - 
              83934497460*Sqrt[-(-2 + q^2)^2]*w^17 - 2314895880*w^18 + 
              8302800*Sqrt[-(-2 + q^2)^2]*w^19 + 66000*w^20) - 
            8192*q^6*(3178676936615940587520000 - 1865230568849059872768000*
               Sqrt[-(-2 + q^2)^2]*w - 137023198633485732623155200*w^2 + 
              69790217978324669851238400*Sqrt[-(-2 + q^2)^2]*w^3 + 
              97375813750852123600355328*w^4 - 18045814877777127454801920*
               Sqrt[-(-2 + q^2)^2]*w^5 - 11869367611890367263670272*w^6 + 
              1168305636536304590979072*Sqrt[-(-2 + q^2)^2]*w^7 + 
              441276943346386977669120*w^8 - 25948228519245570582528*Sqrt[
                -(-2 + q^2)^2]*w^9 - 6068475127366777838592*w^10 + 
              223234804251341562240*Sqrt[-(-2 + q^2)^2]*w^11 + 
              33159233617820735040*w^12 - 767533094001445112*Sqrt[
                -(-2 + q^2)^2]*w^13 - 71615090574539534*w^14 + 
              1009425385474935*Sqrt[-(-2 + q^2)^2]*w^15 + 55907742074877*w^
                16 - 436312802145*Sqrt[-(-2 + q^2)^2]*w^17 - 12315109400*w^
                18 + 40573500*Sqrt[-(-2 + q^2)^2]*w^19 + 330000*w^20) - 
            1536*q^10*(-124049406566161742561280000 + 
              78538576216971622219776000*Sqrt[-(-2 + q^2)^2]*w - 
              6546524266219756165949030400*w^2 + 2980227750455647849383198720*
               Sqrt[-(-2 + q^2)^2]*w^3 + 4381244783657968538046431232*w^4 - 
              729234557504079915279974400*Sqrt[-(-2 + q^2)^2]*w^5 - 
              504421228314678722102820864*w^6 + 44314812698332502888939520*
               Sqrt[-(-2 + q^2)^2]*w^7 + 17569873746866723800449024*w^8 - 
              913637820487694905810944*Sqrt[-(-2 + q^2)^2]*w^9 - 
              223705666026054409562112*w^10 + 7185001672158105354240*Sqrt[
                -(-2 + q^2)^2]*w^11 + 1113906889652133972736*w^12 - 
              22129886583951122944*Sqrt[-(-2 + q^2)^2]*w^13 - 
              2147822313993055480*w^14 + 25394871978437720*Sqrt[
                -(-2 + q^2)^2]*w^15 + 1457898584520180*w^16 - 
              9248454825885*Sqrt[-(-2 + q^2)^2]*w^17 - 269597577150*w^18 + 
              690112500*Sqrt[-(-2 + q^2)^2]*w^19 + 5775000*w^20) + 
            512*q^8*(21871630297816104960000000 - 4401713815315336396800000*
               Sqrt[-(-2 + q^2)^2]*w - 7476066129650948110496563200*w^2 + 
              3604721750501918788194140160*Sqrt[-(-2 + q^2)^2]*w^3 + 
              5158214315610865926194331648*w^4 - 906780459221651798756425728*
               Sqrt[-(-2 + q^2)^2]*w^5 - 611367161071923166256824320*w^6 + 
              56935977379417354017964032*Sqrt[-(-2 + q^2)^2]*w^7 + 
              22034073797796715682660352*w^8 - 1221252307583473932484608*Sqrt[
                -(-2 + q^2)^2]*w^9 - 292403351910303520837632*w^10 + 
              10085965312115831339520*Sqrt[-(-2 + q^2)^2]*w^11 + 
              1532154075881721143808*w^12 - 33023974212400056160*Sqrt[
                -(-2 + q^2)^2]*w^13 - 3147376933811499664*w^14 + 
              40931026560797010*Sqrt[-(-2 + q^2)^2]*w^15 + 2312579473968060*w^
                16 - 16447007341215*Sqrt[-(-2 + q^2)^2]*w^17 - 
              472923659340*w^18 + 1395817500*Sqrt[-(-2 + q^2)^2]*w^19 + 
              11550000*w^20) - 128*q^14*(-19034734037320704039321600000 + 
              10117829321892491169890304000*Sqrt[-(-2 + q^2)^2]*w - 
              285886029634718104065304166400*w^2 + 
              114998616034900154845715496960*Sqrt[-(-2 + q^2)^2]*w^3 + 
              179737984980533628792672878592*w^4 - 
              26675752831363463599557181440*Sqrt[-(-2 + q^2)^2]*w^5 - 
              19482701903764750038944710656*w^6 + 
              1507916344060511542972514304*Sqrt[-(-2 + q^2)^2]*w^7 + 
              626829037656197534224220160*w^8 - 28205383343407411339984896*
               Sqrt[-(-2 + q^2)^2]*w^9 - 7187416364171406204610560*w^10 + 
              194913896873313452313600*Sqrt[-(-2 + q^2)^2]*w^11 + 
              31220991968724377352192*w^12 - 506591230071091790944*Sqrt[
                -(-2 + q^2)^2]*w^13 - 50447041617003377896*w^14 + 
              465029857723776840*Sqrt[-(-2 + q^2)^2]*w^15 + 27206991465943608*
               w^16 - 125537096322000*Sqrt[-(-2 + q^2)^2]*w^17 - 
              3703435869375*w^18 + 6138515625*Sqrt[-(-2 + q^2)^2]*w^19 + 
              51562500*w^20) + 128*q^12*(-6980802264689985045135360000 + 
              3970290028967002990706688000*Sqrt[-(-2 + q^2)^2]*w - 
              165299472580195861957863014400*w^2 + 
              70843334716275199195270348800*Sqrt[-(-2 + q^2)^2]*w^3 + 
              107230011117688761229718323200*w^4 - 
              16867764113358864071289470976*Sqrt[-(-2 + q^2)^2]*w^5 - 
              11982338800698186754185756672*w^6 + 989834994074148831090966528*
               Sqrt[-(-2 + q^2)^2]*w^7 + 401955923132328025057001472*w^8 - 
              19505081902997959176978432*Sqrt[-(-2 + q^2)^2]*w^9 - 
              4876876924943706730156032*w^10 + 144648835068358013184000*Sqrt[
                -(-2 + q^2)^2]*w^11 + 22828744172331118044672*w^12 - 
              412950970350288944288*Sqrt[-(-2 + q^2)^2]*w^13 - 
              40675054834537756688*w^14 + 429440823248302800*Sqrt[
                -(-2 + q^2)^2]*w^15 + 24944310009320526*w^16 - 
              137366528000625*Sqrt[-(-2 + q^2)^2]*w^17 - 4038782488125*w^18 + 
              8583093750*Sqrt[-(-2 + q^2)^2]*w^19 + 72187500*w^20) - 
            8*q^18*(-954273422151598797855129600000 + 
              465845349701838147063644160000*Sqrt[-(-2 + q^2)^2]*w - 
              8093002188786381318720061440000*w^2 + 
              2845508127557698210214235340800*Sqrt[-(-2 + q^2)^2]*w^3 + 
              4809952353873786370576890200064*w^4 - 
              633190435289152882106966212608*Sqrt[-(-2 + q^2)^2]*w^5 - 
              490623619405928151664142843904*w^6 + 
              32902795134378203787249057792*Sqrt[-(-2 + q^2)^2]*w^7 + 
              14278020101597806120992374784*w^8 - 538857192644674837511897088*
               Sqrt[-(-2 + q^2)^2]*w^9 - 141429764467095743992725504*w^10 + 
              3081525286588378296606720*Sqrt[-(-2 + q^2)^2]*w^11 + 
              502824539350812632983040*w^12 - 6179169938622680581120*Sqrt[
                -(-2 + q^2)^2]*w^13 - 621044330846703647488*w^14 + 
              3968828883888491040*Sqrt[-(-2 + q^2)^2]*w^15 + 
              232379693745773904*w^16 - 638215136625000*Sqrt[-(-2 + q^2)^2]*w^
                17 - 18673967468750*w^18 + 13062500000*Sqrt[-(-2 + q^2)^2]*w^
                19 + 107421875*w^20) + q^20*
             (-10008851830274705241271173120000 + 
              4859141233349174871912873984000*Sqrt[-(-2 + q^2)^2]*w - 
              67266803280695289341025661747200*w^2 + 
              22112383916297349694207222087680*Sqrt[-(-2 + q^2)^2]*w^3 + 
              39349051868932914483256193187840*w^4 - 
              4876554528251804344866035466240*Sqrt[-(-2 + q^2)^2]*w^5 - 
              3897046512800456351266935668736*w^6 + 
              241194124712577681809284792320*Sqrt[-(-2 + q^2)^2]*w^7 + 
              106542276491774891347320766464*w^8 - 
              3620626287402089957339234304*Sqrt[-(-2 + q^2)^2]*w^9 - 
              958883951953955799985618944*w^10 + 18230400039315927714324480*
               Sqrt[-(-2 + q^2)^2]*w^11 + 2983331942514982678794240*w^12 - 
              30601658154954065124352*Sqrt[-(-2 + q^2)^2]*w^13 - 
              3070174478367838420480*w^14 + 15236042577290705280*Sqrt[
                -(-2 + q^2)^2]*w^15 + 886836502705507200*w^16 - 
              1632718444500000*Sqrt[-(-2 + q^2)^2]*w^17 - 47270870625000*w^
                18 + 13320312500*Sqrt[-(-2 + q^2)^2]*w^19 + 107421875*w^20) + 
            12*q^16*(-404343052121412895632261120000 + 
              204059542555718658708996096000*Sqrt[-(-2 + q^2)^2]*w - 
              4411141998341296115785767321600*w^2 + 
              1660565954559281031612192522240*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2690951851225775568546686828544*w^4 - 
              376285961982562852485426315264*Sqrt[-(-2 + q^2)^2]*w^5 - 
              282900875186919166554685833216*w^6 + 
              20431269364517543694940766208*Sqrt[-(-2 + q^2)^2]*w^7 + 
              8685214332765207006436392960*w^8 - 359622541271396771605315584*
               Sqrt[-(-2 + q^2)^2]*w^9 - 93157949468303569339809792*w^10 + 
              2281802318350885394718720*Sqrt[-(-2 + q^2)^2]*w^11 + 
              369641121145021294131200*w^12 - 5281125400176814864896*Sqrt[
                -(-2 + q^2)^2]*w^13 - 529480141169535739392*w^14 + 
              4141010716278395520*Sqrt[-(-2 + q^2)^2]*w^15 + 
              242908629100245504*w^16 - 894997872450000*Sqrt[-(-2 + q^2)^2]*w^
                17 - 26357438250000*w^18 + 30924609375*Sqrt[-(-2 + q^2)^2]*w^
                19 + 257812500*w^20)) + w*(32875827167232000*q^60*
             (240240*Sqrt[-(-2 + q^2)^2] - 28581229*w) + 16437913583616000*
             q^62*(18480*Sqrt[-(-2 + q^2)^2] + 1658291*w) - 
            54358179840*q^58*(8969304960000*Sqrt[-(-2 + q^2)^2] - 
              271932121339200*w + 1697921062640*Sqrt[-(-2 + q^2)^2]*w^2 + 
              3585657575159*w^3) + 108716359680*q^56*(83476008000000*Sqrt[
                -(-2 + q^2)^2] - 1268385779253600*w + 27189542212800*Sqrt[
                -(-2 + q^2)^2]*w^2 + 61498890552011*w^3) + 
            301989888*q^54*(-310523373135360000*Sqrt[-(-2 + q^2)^2] + 
              2693460849083424000*w - 142724792096251200*Sqrt[-(-2 + q^2)^2]*
               w^2 - 354419847461692980*w^3 + 883076966368861*Sqrt[
                -(-2 + q^2)^2]*w^4 + 847361767793585*w^5) - 
            150994944*q^52*(-3988897703239680000*Sqrt[-(-2 + q^2)^2] + 
              18306996902546688000*w - 2459853509696668800*Sqrt[
                -(-2 + q^2)^2]*w^2 - 7003049521609534680*w^3 + 
              56583656784797560*Sqrt[-(-2 + q^2)^2]*w^4 + 56635065581721399*w^
                5) - 4718592*q^50*(473960032286146560000*Sqrt[
                -(-2 + q^2)^2] - 202224807805741056000*w + 
              425939849703508377600*Sqrt[-(-2 + q^2)^2]*w^2 + 
              1519398896542490580480*w^3 - 27195599265089849792*Sqrt[
                -(-2 + q^2)^2]*w^4 - 28627536364034975328*w^5 + 
              38189194307605484*Sqrt[-(-2 + q^2)^2]*w^6 + 20372108481057505*w^
                7) + 18874368*q^48*(57948080762880000000*Sqrt[
                -(-2 + q^2)^2] + 2626287050929909248000*w + 
              323150709134436480000*Sqrt[-(-2 + q^2)^2]*w^2 + 
              1851658812422961534720*w^3 - 63574184088263335168*Sqrt[
                -(-2 + q^2)^2]*w^4 - 71126667810781652608*w^5 + 
              291502763037993452*Sqrt[-(-2 + q^2)^2]*w^6 + 160176698746904567*
               w^7) + 442368*q^46*(102963154622585241600000*Sqrt[
                -(-2 + q^2)^2] - 759161011193416581120000*w + 
              1117772421072708403200*Sqrt[-(-2 + q^2)^2]*w^2 - 
              279417023985080144977920*w^3 + 17691144657225011337728*Sqrt[
                -(-2 + q^2)^2]*w^4 + 21323464337763235967744*w^5 - 
              179299453521024350272*Sqrt[-(-2 + q^2)^2]*w^6 - 
              101839670681208342976*w^7 + 89780807011546178*Sqrt[
                -(-2 + q^2)^2]*w^8 + 29180609999530935*w^9) - 
            147456*q^44*(2373980061544659025920000*Sqrt[-(-2 + q^2)^2] - 
              9074169651952773365760000*w + 779986579711234432204800*Sqrt[
                -(-2 + q^2)^2]*w^2 - 2063882833348337634631680*w^3 + 
              256579797136232558512128*Sqrt[-(-2 + q^2)^2]*w^4 + 
              338971602862188499157760*w^5 - 4877483614686696095808*Sqrt[
                -(-2 + q^2)^2]*w^6 - 2874174122944688043040*w^7 + 
              7600745343360904020*Sqrt[-(-2 + q^2)^2]*w^8 + 
              2527752894609331653*w^9) - 9216*q^42*
             (-175200502861462398566400000*Sqrt[-(-2 + q^2)^2] + 
              406956148662209526890496000*w - 76767037652703753968025600*Sqrt[
                -(-2 + q^2)^2]*w^2 + 45691846729812996164812800*w^3 - 
              15292979364708112034480128*Sqrt[-(-2 + q^2)^2]*w^4 - 
              22617511815810201449240576*w^5 + 500760317468218046519808*Sqrt[
                -(-2 + q^2)^2]*w^6 + 307239259306556529627136*w^7 - 
              1620577048610191054944*Sqrt[-(-2 + q^2)^2]*w^8 - 
              552402844734416513288*w^9 + 361944895036369546*Sqrt[
                -(-2 + q^2)^2]*w^10 + 74848815591967145*w^11) + 
            9216*q^40*(-595756906313083005173760000*Sqrt[-(-2 + q^2)^2] + 
              821357403756516086906880000*w - 292333516513202751956582400*
               Sqrt[-(-2 + q^2)^2]*w^2 - 26194583886559083138908160*w^3 - 
              45270245975011172012564480*Sqrt[-(-2 + q^2)^2]*w^4 - 
              76715490898021233138051072*w^5 + 2428892712020304625615872*Sqrt[
                -(-2 + q^2)^2]*w^6 + 1556159868621043177020672*w^7 - 
              13591170149973120656864*Sqrt[-(-2 + q^2)^2]*w^8 - 
              4755273553474709375176*w^9 + 9207910565700274868*Sqrt[
                -(-2 + q^2)^2]*w^10 + 1941087153575748887*w^11) + 
            256*q^38*(57355562582591371267276800000*Sqrt[-(-2 + q^2)^2] - 
              39631605461652674300608512000*w + 29486956584430530971880652800*
               Sqrt[-(-2 + q^2)^2]*w^2 + 12168612961625959698082037760*w^3 + 
              3966453194491627665949753344*Sqrt[-(-2 + q^2)^2]*w^4 + 
              7846067106434222566272294912*w^5 - 335066174531942917127860224*
               Sqrt[-(-2 + q^2)^2]*w^6 - 224484335784894522861444096*w^7 + 
              2906134274689521904347264*Sqrt[-(-2 + q^2)^2]*w^8 + 
              1044621000254694958850304*w^9 - 3969793445189439010968*Sqrt[
                -(-2 + q^2)^2]*w^10 - 853807612936340298528*w^11 + 
              447237427102838482*Sqrt[-(-2 + q^2)^2]*w^12 + 59545146944405705*
               w^13) - 512*q^36*(62141995841523090142003200000*Sqrt[
                -(-2 + q^2)^2] - 9420211496317723921612800000*w + 
              32168007990573435118367539200*Sqrt[-(-2 + q^2)^2]*w^2 + 
              18059862696106213811917946880*w^3 + 
              4171762980484347786702962688*Sqrt[-(-2 + q^2)^2]*w^4 + 
              9607402517724692997931929600*w^5 - 524623948550930639627606016*
               Sqrt[-(-2 + q^2)^2]*w^6 - 367067143050373685671690752*w^7 + 
              6527428246049918120001792*Sqrt[-(-2 + q^2)^2]*w^8 + 
              2410530685365454508425536*w^9 - 14911211738168641687176*Sqrt[
                -(-2 + q^2)^2]*w^10 - 3273435122960736542592*w^11 + 
              5001968801829060017*Sqrt[-(-2 + q^2)^2]*w^12 + 
              677472627067337552*w^13) - 128*q^34*
             (-443878781697312403300024320000*Sqrt[-(-2 + q^2)^2] - 
              129237694564732617778790400000*w - 
              224411016405086683203738009600*Sqrt[-(-2 + q^2)^2]*w^2 - 
              127593159100158297505875886080*w^3 - 
              32598130082758226019656663040*Sqrt[-(-2 + q^2)^2]*w^4 - 
              83405371560945808909802471424*w^5 + 
              5524895568347418957734227968*Sqrt[-(-2 + q^2)^2]*w^6 + 
              4015826871519194150567233536*w^7 - 92595481337080632313370880*
               Sqrt[-(-2 + q^2)^2]*w^8 - 35085031002828687478340160*w^9 + 
              316181546869272965041392*Sqrt[-(-2 + q^2)^2]*w^10 + 
              70835063044283380770696*w^11 - 209557728491293982448*Sqrt[
                -(-2 + q^2)^2]*w^12 - 28882577878711571124*w^13 + 
              12663687374181250*Sqrt[-(-2 + q^2)^2]*w^14 + 1066131912003125*w^
                15) + 128*q^32*(-660897025522567790513356800000*Sqrt[
                -(-2 + q^2)^2] - 440028181712985400063033344000*w - 
              317591123152481333177588121600*Sqrt[-(-2 + q^2)^2]*w^2 - 
              123840393875584932109866762240*w^3 - 
              63258310199042979376801775616*Sqrt[-(-2 + q^2)^2]*w^4 - 
              164046888984247710809514246144*w^5 + 
              12531790573653300701325336576*Sqrt[-(-2 + q^2)^2]*w^6 + 
              9369807962331778692251000832*w^7 - 267401702110336591686577920*
               Sqrt[-(-2 + q^2)^2]*w^8 - 103648279625832909507439680*w^9 + 
              1262121069539137536688608*Sqrt[-(-2 + q^2)^2]*w^10 + 
              288262039543487431425720*w^11 - 1369046558588223390216*Sqrt[
                -(-2 + q^2)^2]*w^12 - 191979707305069160400*w^13 + 
              241893002577897000*Sqrt[-(-2 + q^2)^2]*w^14 + 20697606016773125*
               w^15) + 32*q^30*(3317084078578832531458621440000*Sqrt[
                -(-2 + q^2)^2] + 3279119765981327790597734400000*w + 
              1476387043424255239946816716800*Sqrt[-(-2 + q^2)^2]*w^2 - 
              163596696925101862087620034560*w^3 + 
              492406904127054644324610342912*Sqrt[-(-2 + q^2)^2]*w^4 + 
              1182911397648712483333497421824*w^5 - 
              99873205623910692197416304640*Sqrt[-(-2 + q^2)^2]*w^6 - 
              75770724929957551695106768896*w^7 + 
              2575381598617702510791733248*Sqrt[-(-2 + q^2)^2]*w^8 + 
              1016276340913518313924162560*w^9 - 15819607959229037958679872*
               Sqrt[-(-2 + q^2)^2]*w^10 - 3675827825529856651053504*w^11 + 
              25089826256846557836432*Sqrt[-(-2 + q^2)^2]*w^12 + 
              3576619147258470983208*w^13 - 8591077738688838800*Sqrt[
                -(-2 + q^2)^2]*w^14 - 747027449745846500*w^15 + 
              280137520368750*Sqrt[-(-2 + q^2)^2]*w^16 + 14034571546875*w^
                17) - 64*q^28*(1777012378555346666599219200000*Sqrt[
                -(-2 + q^2)^2] + 2250892531710704684101533696000*w + 
              714901737412621834252399411200*Sqrt[-(-2 + q^2)^2]*w^2 - 
              876711294701231972469335654400*w^3 + 
              457136980753754487494428065792*Sqrt[-(-2 + q^2)^2]*w^4 + 
              975608119925799798980952981504*w^5 - 
              88471586618413560217254297600*Sqrt[-(-2 + q^2)^2]*w^6 - 
              67097228581564614680231190528*w^7 + 
              2632030451898288274221189120*Sqrt[-(-2 + q^2)^2]*w^8 + 
              1050614814664289449508871168*w^9 - 20028805518465975679233984*
               Sqrt[-(-2 + q^2)^2]*w^10 - 4719435601922019791859744*w^11 + 
              42977714380451205568488*Sqrt[-(-2 + q^2)^2]*w^12 + 
              6217765459588239739776*w^13 - 23607620071608218360*Sqrt[
                -(-2 + q^2)^2]*w^14 - 2084550975950530450*w^15 + 
              2198692432509375*Sqrt[-(-2 + q^2)^2]*w^16 + 111966853556250*w^
                17) - 4*q^26*(-26493622727877642542697676800000*Sqrt[
                -(-2 + q^2)^2] - 39719769671742702976153681920000*w - 
              9440644257407079693428981760000*Sqrt[-(-2 + q^2)^2]*w^2 + 
              33040574435719753969268529561600*w^3 - 
              12260335140035683288753624842240*Sqrt[-(-2 + q^2)^2]*w^4 - 
              23314029187633223026113886814208*w^5 + 
              2239262698301617338005713846272*Sqrt[-(-2 + q^2)^2]*w^6 + 
              1675681353930515353097690677248*w^7 - 
              74015483790136840765460545536*Sqrt[-(-2 + q^2)^2]*w^8 - 
              29666636935576210295822942208*w^9 + 669566720240868566565402624*
               Sqrt[-(-2 + q^2)^2]*w^10 + 159312877060375016757983232*w^11 - 
              1834034790102423341376768*Sqrt[-(-2 + q^2)^2]*w^12 - 
              268598667967147404429312*w^13 + 1443752539117859150400*Sqrt[
                -(-2 + q^2)^2]*w^14 + 129264103514665979200*w^15 - 
              254370444712230000*Sqrt[-(-2 + q^2)^2]*w^16 - 13157859909150000*
               w^17 + 4137675781250*Sqrt[-(-2 + q^2)^2]*w^18 + 
              105595703125*w^19) + 4*q^24*(-21976013110286487430858014720000*
               Sqrt[-(-2 + q^2)^2] - 36899387049296411912621260800000*w - 
              6848707240316477563851925094400*Sqrt[-(-2 + q^2)^2]*w^2 + 
              53180921230582142162776841256960*w^3 - 
              17972297726259248167479612014592*Sqrt[-(-2 + q^2)^2]*w^4 - 
              31121874125655636927558784647168*w^5 + 
              3154237415526350917274412515328*Sqrt[-(-2 + q^2)^2]*w^6 + 
              2308120566397509351168907149312*w^7 - 
              112723303102152039761654513664*Sqrt[-(-2 + q^2)^2]*w^8 - 
              45038260017657116966129172480*w^9 + 
              1171583355174508139437043712*Sqrt[-(-2 + q^2)^2]*w^10 + 
              280076187450481656098641920*w^11 - 3912978407131502888847360*
               Sqrt[-(-2 + q^2)^2]*w^12 - 578133701663162839738368*w^13 + 
              4087881045641953926784*Sqrt[-(-2 + q^2)^2]*w^14 + 
              370257862401307524160*w^15 - 1127688716165814000*Sqrt[
                -(-2 + q^2)^2]*w^16 - 59162867173245000*w^17 + 
              50450417187500*Sqrt[-(-2 + q^2)^2]*w^18 + 1310568359375*w^19) - 
            65536*(-4860362288403578880000*Sqrt[-(-2 + q^2)^2] - 
              11633045691470708736000*w + 517203060925346611200*Sqrt[
                -(-2 + q^2)^2]*w^2 - 64037717076305573314560*w^3 + 
              38669783823755111301120*Sqrt[-(-2 + q^2)^2]*w^4 + 
              46355644967275619942400*w^5 - 8902540121571223142400*Sqrt[
                -(-2 + q^2)^2]*w^6 - 4843111489242808320000*w^7 + 
              491515536624660725760*Sqrt[-(-2 + q^2)^2]*w^8 + 
              153584540444684574720*w^9 - 9414521977042575360*Sqrt[
                -(-2 + q^2)^2]*w^10 - 1832665999591180800*w^11 + 
              71242500668228032*Sqrt[-(-2 + q^2)^2]*w^12 + 8861702817147136*w^
                13 - 219780474329900*Sqrt[-(-2 + q^2)^2]*w^14 - 
              17252177978750*w^15 + 264176624283*Sqrt[-(-2 + q^2)^2]*w^16 + 
              12345360324*w^17 - 106162760*Sqrt[-(-2 + q^2)^2]*w^18 - 
              2530880*w^19 + 9328*Sqrt[-(-2 + q^2)^2]*w^20 + 64*w^21) + 
            16384*q^2*(-252738838996986101760000*Sqrt[-(-2 + q^2)^2] - 
              603681192828519579648000*w + 11932385159662062796800*Sqrt[
                -(-2 + q^2)^2]*w^2 - 4174970541337780703723520*w^3 + 
              2390894111798503491502080*Sqrt[-(-2 + q^2)^2]*w^4 + 
              2913440476727943175864320*w^5 - 534355503152587289395200*Sqrt[
                -(-2 + q^2)^2]*w^6 - 296834658207106604728320*w^7 + 
              28814601697424298049536*Sqrt[-(-2 + q^2)^2]*w^8 + 
              9216443960295880163328*w^9 - 540723363150455857152*Sqrt[
                -(-2 + q^2)^2]*w^10 - 107936384931537739776*w^11 + 
              4017154868665197952*Sqrt[-(-2 + q^2)^2]*w^12 + 
              513145454708416640*w^13 - 12187031005195464*Sqrt[-(-2 + q^2)^2]*
               w^14 - 983739125583632*w^15 + 14428409925369*Sqrt[
                -(-2 + q^2)^2]*w^16 + 694271632428*w^17 - 5720558360*Sqrt[
                -(-2 + q^2)^2]*w^18 - 140615200*w^19 + 496848*Sqrt[
                -(-2 + q^2)^2]*w^20 + 3520*w^21) - 8192*q^4*
             (-2935658822195761643520000*Sqrt[-(-2 + q^2)^2] - 
              7043012475307161550848000*w - 62976430895187728793600*Sqrt[
                -(-2 + q^2)^2]*w^2 - 65867497304914071084072960*w^3 + 
              35741080635466004022951936*Sqrt[-(-2 + q^2)^2]*w^4 + 
              44310729833973093318524928*w^5 - 7749474572566156189630464*Sqrt[
                -(-2 + q^2)^2]*w^6 - 4397836493064060163325952*w^7 + 
              407467591361537580859392*Sqrt[-(-2 + q^2)^2]*w^8 + 
              133411691282253636206592*w^9 - 7468976621305018626048*Sqrt[
                -(-2 + q^2)^2]*w^10 - 1528010767268167136256*w^11 + 
              54218200130961647616*Sqrt[-(-2 + q^2)^2]*w^12 + 
              7103846934160720128*w^13 - 160626356854212392*Sqrt[
                -(-2 + q^2)^2]*w^14 - 13307477180706940*w^15 + 
              185482868576181*Sqrt[-(-2 + q^2)^2]*w^16 + 9165298604814*w^17 - 
              71602470720*Sqrt[-(-2 + q^2)^2]*w^18 - 1808355120*w^19 + 
              6041200*Sqrt[-(-2 + q^2)^2]*w^20 + 44000*w^21) + 
            4096*q^6*(-18663791187469742899200000*Sqrt[-(-2 + q^2)^2] - 
              45912373656603668250624000*w - 2219944645560660236697600*Sqrt[
                -(-2 + q^2)^2]*w^2 - 669746105351942657015808000*w^3 + 
              344042742460590025045180416*Sqrt[-(-2 + q^2)^2]*w^4 + 
              434401624282920107705892864*w^5 - 72326472560893224107900928*
               Sqrt[-(-2 + q^2)^2]*w^6 - 41954895900306741959589888*w^7 + 
              3701696672882509568999424*Sqrt[-(-2 + q^2)^2]*w^8 + 
              1240651807154417974542336*w^9 - 66060672046356134264832*Sqrt[
                -(-2 + q^2)^2]*w^10 - 13841924399834713325568*w^11 + 
              466065272511824418048*Sqrt[-(-2 + q^2)^2]*w^12 + 
              62549351875319358720*w^13 - 1337719809346238120*Sqrt[
                -(-2 + q^2)^2]*w^14 - 113502000957576440*w^15 + 
              1489929289380576*Sqrt[-(-2 + q^2)^2]*w^16 + 75377750888121*w^
                17 - 551527705300*Sqrt[-(-2 + q^2)^2]*w^18 - 14256231880*w^
                19 + 44286000*Sqrt[-(-2 + q^2)^2]*w^20 + 330000*w^21) - 
            2048*q^8*(-50596371422281256140800000*Sqrt[-(-2 + q^2)^2] - 
              144528800639497468379136000*w - 20443233275984169507225600*Sqrt[
                -(-2 + q^2)^2]*w^2 - 4930668309835128046218117120*w^3 + 
              2395729124150044638377410560*Sqrt[-(-2 + q^2)^2]*w^4 + 
              3084460560006405851141111808*w^5 - 488105330339068038283788288*
               Sqrt[-(-2 + q^2)^2]*w^6 - 289592043613100802688942080*w^7 + 
              24272065137760182703521792*Sqrt[-(-2 + q^2)^2]*w^8 + 
              8326875446801519592112128*w^9 - 420163903599499383109632*Sqrt[
                -(-2 + q^2)^2]*w^10 - 90096397891876679980032*w^11 + 
              2863443086574058957056*Sqrt[-(-2 + q^2)^2]*w^12 + 
              392996102691105712128*w^13 - 7890184721115115320*Sqrt[
                -(-2 + q^2)^2]*w^14 - 683942882325616540*w^15 + 
              8367287549810376*Sqrt[-(-2 + q^2)^2]*w^16 + 431977075131690*w^
                17 - 2917504085705*Sqrt[-(-2 + q^2)^2]*w^18 - 
              76860991900*w^19 + 217552500*Sqrt[-(-2 + q^2)^2]*w^20 + 
              1650000*w^21) + 512*q^10*(475032368619412185415680000*Sqrt[
                -(-2 + q^2)^2] + 619887248895853260177408000*w - 
              187626774958430838010675200*Sqrt[-(-2 + q^2)^2]*w^2 - 
              55976266374015495110173655040*w^3 + 
              25704929144658561945047138304*Sqrt[-(-2 + q^2)^2]*w^4 + 
              33795504149908523984747495424*w^5 - 
              5074597468562609841043931136*Sqrt[-(-2 + q^2)^2]*w^6 - 
              3081570077328621405893296128*w^7 + 244709760944412871654440960*
               Sqrt[-(-2 + q^2)^2]*w^8 + 85920463039850411347279872*w^9 - 
              4091690879634776639975424*Sqrt[-(-2 + q^2)^2]*w^10 - 
              896972326006104439418880*w^11 + 26745593710413068282880*Sqrt[
                -(-2 + q^2)^2]*w^12 + 3746614551898951890432*w^13 - 
              69999986320034912240*Sqrt[-(-2 + q^2)^2]*w^14 - 
              6181756921798870720*w^15 + 69615366281197770*Sqrt[
                -(-2 + q^2)^2]*w^16 + 3654249881679540*w^17 - 
              22384844183295*Sqrt[-(-2 + q^2)^2]*w^18 - 598340763900*w^19 + 
              1504387500*Sqrt[-(-2 + q^2)^2]*w^20 + 11550000*w^21) - 
            256*q^12*(7324915914708958429839360000*Sqrt[-(-2 + q^2)^2] + 
              13542802779169117238722560000*w - 201332046044445660728524800*
               Sqrt[-(-2 + q^2)^2]*w^2 - 254695039823964181707997839360*w^3 + 
              110465709460376271715244703744*Sqrt[-(-2 + q^2)^2]*w^4 + 
              148585027738460198092501155840*w^5 - 
              21135866400231134877443948544*Sqrt[-(-2 + q^2)^2]*w^6 - 
              13147608003423277145491243008*w^7 + 986388318257369042109726720*
               Sqrt[-(-2 + q^2)^2]*w^8 + 354364376545834582660153344*w^9 - 
              15852756354406261352460288*Sqrt[-(-2 + q^2)^2]*w^10 - 
              3548061064672841628186624*w^11 + 98555163159179974663680*Sqrt[
                -(-2 + q^2)^2]*w^12 + 14058956339399901963264*w^13 - 
              241926565443808037936*Sqrt[-(-2 + q^2)^2]*w^14 - 
              21697106564417445128*w^15 + 221600239973346234*Sqrt[
                -(-2 + q^2)^2]*w^16 + 11780345624957052*w^17 - 
              64051141689975*Sqrt[-(-2 + q^2)^2]*w^18 - 1728845654250*w^19 + 
              3736425000*Sqrt[-(-2 + q^2)^2]*w^20 + 28875000*w^21) + 
            q^22*(66277859862745885930684416000000*Sqrt[-(-2 + q^2)^2] + 
              119344457293251535854083506176000*w + 
              17935982708726845205576574566400*Sqrt[-(-2 + q^2)^2]*w^2 - 
              270156393416375607971256603770880*w^3 + 
              91006836310979835409975555915776*Sqrt[-(-2 + q^2)^2]*w^4 + 
              146828418073076230720778296885248*w^5 - 
              15718044975194486703139665739776*Sqrt[-(-2 + q^2)^2]*w^6 - 
              11194382471191810300913796513792*w^7 + 
              596752366235274601451888836608*Sqrt[-(-2 + q^2)^2]*w^8 + 
              236165408660991930212160110592*w^9 - 
              6933349669933839954728779776*Sqrt[-(-2 + q^2)^2]*w^10 - 
              1656521765631893697916502016*w^11 + 27211562220260475741302784*
               Sqrt[-(-2 + q^2)^2]*w^12 + 4039512639254620608909312*w^13 - 
              35650118061434636401664*Sqrt[-(-2 + q^2)^2]*w^14 - 
              3256411804516682048512*w^15 + 13763439963557750400*Sqrt[
                -(-2 + q^2)^2]*w^16 + 730633775473008000*w^17 - 
              1122916348125000*Sqrt[-(-2 + q^2)^2]*w^18 - 29638021875000*w^
                19 + 6660156250*Sqrt[-(-2 + q^2)^2]*w^20 + 48828125*w^21) + 
            128*q^14*(48863827239507762798919680000*Sqrt[-(-2 + q^2)^2] + 
              93604576733320494018723840000*w + 3582212108251400130841804800*
               Sqrt[-(-2 + q^2)^2]*w^2 - 953111377662191195691103027200*w^3 + 
              390299024039075254449425350656*Sqrt[-(-2 + q^2)^2]*w^4 + 
              538403531537607980736785154048*w^5 - 
              72443484521756102225100275712*Sqrt[-(-2 + q^2)^2]*w^6 - 
              46206011299946082467988897792*w^7 + 
              3264887085758725915460763648*Sqrt[-(-2 + q^2)^2]*w^8 + 
              1199555321965061051514028032*w^9 - 50138997362003553812582400*
               Sqrt[-(-2 + q^2)^2]*w^10 - 11437182086661982775881728*w^11 + 
              293474602712465441541120*Sqrt[-(-2 + q^2)^2]*w^12 + 
              42514423409571951856128*w^13 - 665496989889016153968*Sqrt[
                -(-2 + q^2)^2]*w^14 - 60397859878879998640*w^15 + 
              549386419049970876*Sqrt[-(-2 + q^2)^2]*w^16 + 29452144845724722*
               w^17 - 138303099565125*Sqrt[-(-2 + q^2)^2]*w^18 - 
              3751138441875*w^19 + 6667031250*Sqrt[-(-2 + q^2)^2]*w^20 + 
              51562500*w^21) - 2*q^20*(22818153891740293404945285120000*Sqrt[
                -(-2 + q^2)^2] + 42679057854714736833284014080000*w + 
              5277309819265288181391556608000*Sqrt[-(-2 + q^2)^2]*w^2 - 
              142178431746623157425386322657280*w^3 + 
              49547184574682926969162303537152*Sqrt[-(-2 + q^2)^2]*w^4 + 
              75800137925057466832069790269440*w^5 - 
              8586459408972345731810901098496*Sqrt[-(-2 + q^2)^2]*w^6 - 
              5942953378743130553049617006592*w^7 + 
              342736497905703780013779714048*Sqrt[-(-2 + q^2)^2]*w^8 + 
              133686922162954518625833713664*w^9 - 
              4357833324478512965676564480*Sqrt[-(-2 + q^2)^2]*w^10 - 
              1035324066874734106234896384*w^11 + 19506250722764411761295360*
               Sqrt[-(-2 + q^2)^2]*w^12 + 2896511997199002393333760*w^13 - 
              30677261677587527185920*Sqrt[-(-2 + q^2)^2]*w^14 - 
              2815386081657698024960*w^15 + 15367490954356202112*Sqrt[
                -(-2 + q^2)^2]*w^16 + 822820023311806080*w^17 - 
              1896252128375000*Sqrt[-(-2 + q^2)^2]*w^18 - 50705225312500*w^
                19 + 28681640625*Sqrt[-(-2 + q^2)^2]*w^20 + 214843750*w^21) - 
            16*q^16*(925496189114418888022425600000*Sqrt[-(-2 + q^2)^2] + 
              1778272524500003052910018560000*w + 
              127724654199268101306345062400*Sqrt[-(-2 + q^2)^2]*w^2 - 
              11937760530349893596215498506240*w^3 + 
              4617242632268510414179984736256*Sqrt[-(-2 + q^2)^2]*w^4 + 
              6554271552758231512779212193792*w^5 - 
              833140455504057932133087313920*Sqrt[-(-2 + q^2)^2]*w^6 - 
              545461396322792468127066095616*w^7 + 
              36173783638767834723828105216*Sqrt[-(-2 + q^2)^2]*w^8 + 
              13581132377930492304785670144*w^9 - 526986439597304535465492480*
               Sqrt[-(-2 + q^2)^2]*w^10 - 122240686630522417700511744*w^11 + 
              2868254092331393749834752*Sqrt[-(-2 + q^2)^2]*w^12 + 
              420593026688957462630400*w^13 - 5898890057926304095360*Sqrt[
                -(-2 + q^2)^2]*w^14 - 539632576457586201920*w^15 + 
              4273808732422048512*Sqrt[-(-2 + q^2)^2]*w^16 + 
              230029053166302192*w^17 - 900291956850000*Sqrt[-(-2 + q^2)^2]*w^
                18 - 24415986993750*w^19 + 33502734375*Sqrt[-(-2 + q^2)^2]*w^
                20 + 257812500*w^21) + 4*q^18*
             (7025259415298537972721254400000*Sqrt[-(-2 + q^2)^2] + 
              13388850896800900732931801088000*w + 
              1325382339261982333089506918400*Sqrt[-(-2 + q^2)^2]*w^2 - 
              63227554065158902203971021045760*w^3 + 
              23144208349405332636019917324288*Sqrt[-(-2 + q^2)^2]*w^4 + 
              33976240639982303362345957588992*w^5 - 
              4076977894076398602359465312256*Sqrt[-(-2 + q^2)^2]*w^6 - 
              2743066834251562788766573658112*w^7 + 
              170054612090729305733721489408*Sqrt[-(-2 + q^2)^2]*w^8 + 
              65150033613154660736088145920*w^9 - 
              2328496442222207855337603072*Sqrt[-(-2 + q^2)^2]*w^10 - 
              547634449559421565551378432*w^11 + 11604325964815918761687040*
               Sqrt[-(-2 + q^2)^2]*w^12 + 1715958777377223064913920*w^13 - 
              21162112171955000266240*Sqrt[-(-2 + q^2)^2]*w^14 - 
              1943197064160738749440*w^15 + 13019121878884068288*Sqrt[
                -(-2 + q^2)^2]*w^16 + 700395989251170432*w^17 - 
              2177138932375000*Sqrt[-(-2 + q^2)^2]*w^18 - 58757565625000*w^
                19 + 56439453125*Sqrt[-(-2 + q^2)^2]*w^20 + 429687500*w^21)))*
         cphiH[0])/(15220290355200*(-2 + q^2)^13*
        (121 + (11*w)/Sqrt[-(-2 + q^2)^2])*(4 - 4*q^2 + q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(8 - 8*q^2 + 2*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (12 - 12*q^2 + 3*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(16 - 16*q^2 + 4*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(20 - 20*q^2 + 5*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (24 - 24*q^2 + 6*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(28 - 28*q^2 + 7*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)*(32 - 32*q^2 + 8*q^4 - Sqrt[-(-2 + q^2)^2]*w)*
        (36 - 36*q^2 + 9*q^4 - Sqrt[-(-2 + q^2)^2]*w)*(40 - 40*q^2 + 10*q^4 - 
         Sqrt[-(-2 + q^2)^2]*w)), cphiH[12] -> 
      -((kk^24*(-2 + q^2)^24 - 12*kk^22*(-2 + q^2)^22*(-2596*q^4 + 528*q^6 + 
            4*(-484 + 16*Sqrt[-(-2 + q^2)^2]*w + w^2) - 
            q^2*(-4048 + 68*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
          66*kk^20*(-2 + q^2)^20*(-2271392*q^10 + 232320*q^12 - 
            4*q^8*(-2269496 + 15664*Sqrt[-(-2 + q^2)^2]*w + 2353*w^2) + 
            4*q^6*(-4734848 + 91044*Sqrt[-(-2 + q^2)^2]*w + 13543*w^2) + 
            4*(798592 - 55104*Sqrt[-(-2 + q^2)^2]*w - 7568*w^2 + 
              127*Sqrt[-(-2 + q^2)^2]*w^3 + 4*w^4) - 
            4*q^2*(3248512 - 168656*Sqrt[-(-2 + q^2)^2]*w - 24092*w^2 + 
              291*Sqrt[-(-2 + q^2)^2]*w^3 + 10*w^4) + 
            q^4*(21719296 - 759936*Sqrt[-(-2 + q^2)^2]*w - 111312*w^2 + 
              680*Sqrt[-(-2 + q^2)^2]*w^3 + 25*w^4)) - 44*kk^18*(-2 + q^2)^18*
           (-6089707008*q^16 + 418176000*q^18 - 96*q^14*(-405853920 + 
              1852400*Sqrt[-(-2 + q^2)^2]*w + 438247*w^2) + 
            48*q^12*(-2993678928 + 39315536*Sqrt[-(-2 + q^2)^2]*w + 
              9286969*w^2) + 4*q^10*(84174743808 - 2106216000*Sqrt[
                -(-2 + q^2)^2]*w - 496084020*w^2 + 1455000*Sqrt[
                -(-2 + q^2)^2]*w^3 + 127175*w^4) - 8*q^8*(65020199040 - 
              2564468592*Sqrt[-(-2 + q^2)^2]*w - 601019736*w^2 + 
              4783110*Sqrt[-(-2 + q^2)^2]*w^3 + 415285*w^4) + 
            16*(-1381653504 + 149801856*Sqrt[-(-2 + q^2)^2]*w + 
              32975808*w^2 - 1058220*Sqrt[-(-2 + q^2)^2]*w^3 - 83620*w^4 + 
              945*Sqrt[-(-2 + q^2)^2]*w^5 + 20*w^6) - 
            4*q^2*(-32776261632 + 2962071552*Sqrt[-(-2 + q^2)^2]*w + 
              667840320*w^2 - 17740320*Sqrt[-(-2 + q^2)^2]*w^3 - 
              1455520*w^4 + 13305*Sqrt[-(-2 + q^2)^2]*w^5 + 300*w^6) + 
            4*q^4*(-86459581440 + 6284134656*Sqrt[-(-2 + q^2)^2]*w + 
              1442725824*w^2 - 29550540*Sqrt[-(-2 + q^2)^2]*w^3 - 
              2492140*w^4 + 15825*Sqrt[-(-2 + q^2)^2]*w^5 + 375*w^6) - 
            q^6*(-530721939456 + 29489722368*Sqrt[-(-2 + q^2)^2]*w + 
              6855583104*w^2 - 96726960*Sqrt[-(-2 + q^2)^2]*w^3 - 
              8305760*w^4 + 25500*Sqrt[-(-2 + q^2)^2]*w^5 + 625*w^6)) + 
          99*kk^16*(-2 + q^2)^16*(-2317877084160*q^22 + 120434688000*q^24 - 
            18432*q^20*(-1100334986 + 3912975*Sqrt[-(-2 + q^2)^2]*w + 
              1313296*w^2) + 6144*q^18*(-17367631572 + 179776762*Sqrt[
                -(-2 + q^2)^2]*w + 60406277*w^2) + 48*q^16*(7836560164608 - 
              156815908224*Sqrt[-(-2 + q^2)^2]*w - 52716427312*w^2 + 
              105877784*Sqrt[-(-2 + q^2)^2]*w^3 + 15070615*w^4) - 
            32*q^14*(29272954116096 - 939918234816*Sqrt[-(-2 + q^2)^2]*w - 
              315804007224*w^2 + 1800780264*Sqrt[-(-2 + q^2)^2]*w^3 + 
              256134253*w^4) - 8*q^12*(-211488547479552 + 9767809956096*Sqrt[
                -(-2 + q^2)^2]*w + 3275396985792*w^2 - 35065907328*Sqrt[
                -(-2 + q^2)^2]*w^3 - 4976610122*w^4 + 8700800*Sqrt[
                -(-2 + q^2)^2]*w^5 + 554375*w^6) + 8*q^10*(-279628278792192 + 
              17277097439232*Sqrt[-(-2 + q^2)^2]*w + 5770385460096*w^2 - 
              95855815632*Sqrt[-(-2 + q^2)^2]*w^3 - 13543544832*w^4 + 
              63639720*Sqrt[-(-2 + q^2)^2]*w^5 + 4039925*w^6) + 
            64*(393232859136 - 59818395648*Sqrt[-(-2 + q^2)^2]*w - 
              18720210432*w^2 + 907604448*Sqrt[-(-2 + q^2)^2]*w^3 + 
              117454912*w^4 - 2557930*Sqrt[-(-2 + q^2)^2]*w^5 - 146175*w^6 + 
              1250*Sqrt[-(-2 + q^2)^2]*w^7 + 20*w^8) - 
            64*q^2*(3019877941248 - 401411395584*Sqrt[-(-2 + q^2)^2]*w - 
              128075666688*w^2 + 5436662112*Sqrt[-(-2 + q^2)^2]*w^3 + 
              723617696*w^4 - 13663440*Sqrt[-(-2 + q^2)^2]*w^5 - 809585*w^6 + 
              5935*Sqrt[-(-2 + q^2)^2]*w^7 + 100*w^8) - 
            8*q^6*(184415382798336 - 17711415226368*Sqrt[-(-2 + q^2)^2]*w - 
              5819863079424*w^2 + 172275080448*Sqrt[-(-2 + q^2)^2]*w^3 + 
              23865046016*w^4 - 286731260*Sqrt[-(-2 + q^2)^2]*w^5 - 
              17837680*w^6 + 69125*Sqrt[-(-2 + q^2)^2]*w^7 + 1250*w^8) + 
            8*q^4*(85537286258688 - 9769458659328*Sqrt[-(-2 + q^2)^2]*w - 
              3168486822912*w^2 + 114460217472*Sqrt[-(-2 + q^2)^2]*w^3 + 
              15584970912*w^4 - 243134100*Sqrt[-(-2 + q^2)^2]*w^5 - 
              14820790*w^6 + 85425*Sqrt[-(-2 + q^2)^2]*w^7 + 1500*w^8) + 
            q^8*(2153454368587776 - 169056468688896*Sqrt[-(-2 + q^2)^2]*w - 
              56092406962176*w^2 + 1291312391040*Sqrt[-(-2 + q^2)^2]*w^3 + 
              181050694016*w^4 - 1499542560*Sqrt[-(-2 + q^2)^2]*w^5 - 
              94499920*w^6 + 170000*Sqrt[-(-2 + q^2)^2]*w^7 + 3125*w^8)) - 
          72*kk^14*(-2 + q^2)^14*(-1411628359680000*q^28 + 
            59350214246400*q^30 - 811008*q^26*(-19201536816 + 
              58200120*Sqrt[-(-2 + q^2)^2]*w + 26308039*w^2) + 
            6144*q^24*(-17210920896516 + 152726846140*Sqrt[-(-2 + q^2)^2]*w + 
              69233876943*w^2) + 3072*q^22*(161008627312992 - 
              2780920402392*Sqrt[-(-2 + q^2)^2]*w - 1263683618835*w^2 + 
              2030349882*Sqrt[-(-2 + q^2)^2]*w^3 + 416459362*w^4) - 
            64*q^20*(26401898706039936 - 737506880073216*Sqrt[-(-2 + q^2)^2]*
               w - 335708489172144*w^2 + 1557287948040*Sqrt[-(-2 + q^2)^2]*w^
                3 + 320003030479*w^4) - 16*q^18*(-272535941829150720 + 
              11049361697206272*Sqrt[-(-2 + q^2)^2]*w + 5033197961569536*w^
                2 - 44721352497888*Sqrt[-(-2 + q^2)^2]*w^3 - 9198742667576*w^
                4 + 11749120460*Sqrt[-(-2 + q^2)^2]*w^5 + 1243817399*w^6) + 
            64*q^16*(-135454595628630528 + 7419207472427520*Sqrt[
                -(-2 + q^2)^2]*w + 3377371024383840*w^2 - 47656468429944*Sqrt[
                -(-2 + q^2)^2]*w^3 - 9800020997415*w^4 + 35327961614*Sqrt[
                -(-2 + q^2)^2]*w^5 + 3743217489*w^6) + 
            8*q^14*(1676163813019287552 - 117856075824267264*Sqrt[
                -(-2 + q^2)^2]*w - 53520316772769792*w^2 + 1073977338637632*
               Sqrt[-(-2 + q^2)^2]*w^3 + 220407898760544*w^4 - 
              1483175721016*Sqrt[-(-2 + q^2)^2]*w^5 - 157062162114*w^6 + 
              186109000*Sqrt[-(-2 + q^2)^2]*w^7 + 9425625*w^8) - 
            4*q^12*(4041741326297923584 - 351212975360704512*Sqrt[
                -(-2 + q^2)^2]*w - 158763618007695360*w^2 + 4209325286787456*
               Sqrt[-(-2 + q^2)^2]*w^3 + 860093220588096*w^4 - 
              8933491233920*Sqrt[-(-2 + q^2)^2]*w^5 - 943398646080*w^6 + 
              2992897600*Sqrt[-(-2 + q^2)^2]*w^7 + 151485125*w^8) + 
            2816*(-17954331918336 + 3612664233984*Sqrt[-(-2 + q^2)^2]*w + 
              1513256110080*w^2 - 101242971264*Sqrt[-(-2 + q^2)^2]*w^3 - 
              18784636928*w^4 + 622138632*Sqrt[-(-2 + q^2)^2]*w^5 + 
              59173436*w^6 - 992720*Sqrt[-(-2 + q^2)^2]*w^7 - 44935*w^8 + 
              310*Sqrt[-(-2 + q^2)^2]*w^9 + 4*w^10) - 
            64*q^2*(-7359148208553984 + 1329323991367680*Sqrt[-(-2 + q^2)^2]*
               w + 566677563555840*w^2 - 34218170477568*Sqrt[-(-2 + q^2)^2]*w^
                3 - 6506022161408*w^4 + 193594544000*Sqrt[-(-2 + q^2)^2]*w^
                5 + 18962292096*w^6 - 284013290*Sqrt[-(-2 + q^2)^2]*w^7 - 
              13311045*w^8 + 81510*Sqrt[-(-2 + q^2)^2]*w^9 + 1100*w^10) + 
            32*q^4*(-64467081031385088 + 10356139847319552*Sqrt[
                -(-2 + q^2)^2]*w + 4485965953277952*w^2 - 240960972907776*
               Sqrt[-(-2 + q^2)^2]*w^3 - 46806326320512*w^4 + 
              1223783749408*Sqrt[-(-2 + q^2)^2]*w^5 + 122871232176*w^6 - 
              1586624820*Sqrt[-(-2 + q^2)^2]*w^7 - 76502580*w^8 + 
              392975*Sqrt[-(-2 + q^2)^2]*w^9 + 5500*w^10) - 
            8*q^6*(-704459479223107584 + 99501375856312320*Sqrt[
                -(-2 + q^2)^2]*w + 43715298825437184*w^2 - 2051608973804544*
               Sqrt[-(-2 + q^2)^2]*w^3 - 405780816207360*w^4 + 
              9059714143744*Sqrt[-(-2 + q^2)^2]*w^5 + 927822794976*w^6 - 
              9845972180*Sqrt[-(-2 + q^2)^2]*w^7 - 485101210*w^8 + 
              1912625*Sqrt[-(-2 + q^2)^2]*w^9 + 27500*w^10) - 
            q^10*(-15095253146608336896 + 1574761948533227520*Sqrt[
                -(-2 + q^2)^2]*w + 706897709288128512*w^2 - 23496680009121792*
               Sqrt[-(-2 + q^2)^2]*w^3 - 4765999275012096*w^4 + 
              68297081743616*Sqrt[-(-2 + q^2)^2]*w^5 + 7169828109312*w^6 - 
              40077565440*Sqrt[-(-2 + q^2)^2]*w^7 - 2020999200*w^8 + 
              2337500*Sqrt[-(-2 + q^2)^2]*w^9 + 34375*w^10) + 
            4*q^8*(-2683901571528130560 + 328671869395009536*Sqrt[
                -(-2 + q^2)^2]*w + 146138751842992128*w^2 - 5857550811492864*
               Sqrt[-(-2 + q^2)^2]*w^3 - 1175397023209728*w^4 + 
              21577278351200*Sqrt[-(-2 + q^2)^2]*w^5 + 2242660297680*w^6 - 
              18242005760*Sqrt[-(-2 + q^2)^2]*w^7 - 912110100*w^8 + 
              2351250*Sqrt[-(-2 + q^2)^2]*w^9 + 34375*w^10)) + 
          12*kk^12*(-2 + q^2)^12*(-1961940032343244800*q^34 + 
            69795851953766400*q^36 - 6488064*q^32*(-3994106634540 + 
              10988679240*Sqrt[-(-2 + q^2)^2]*w + 6523605403*w^2) + 
            294912*q^30*(-725097455847178 + 5860938442590*Sqrt[-(-2 + q^2)^2]*
               w + 3495687807887*w^2) + 6144*q^28*(201244604152828896 - 
              3178250090006112*Sqrt[-(-2 + q^2)^2]*w - 1903840871036964*w^2 + 
              2696419199628*Sqrt[-(-2 + q^2)^2]*w^3 + 754810695001*w^4) - 
            1536*q^26*(3467186460367226496 - 88928292711047616*Sqrt[
                -(-2 + q^2)^2]*w - 53470199460848832*w^2 + 220577361348168*
               Sqrt[-(-2 + q^2)^2]*w^3 + 61983699625243*w^4) - 
            192*q^24*(-92354569453035009024 + 3453346735517445120*Sqrt[
                -(-2 + q^2)^2]*w + 2082414453693795456*w^2 - 
              16618435275634368*Sqrt[-(-2 + q^2)^2]*w^3 - 4685216851606280*w^
                4 + 4979735270488*Sqrt[-(-2 + q^2)^2]*w^5 + 767918583487*w^
                6) + 192*q^22*(-243434532059311325184 + 12355170319753615872*
               Sqrt[-(-2 + q^2)^2]*w + 7462923643302162432*w^2 - 
              95632066953807296*Sqrt[-(-2 + q^2)^2]*w^3 - 27026199570443656*w^
                4 + 82639867669524*Sqrt[-(-2 + q^2)^2]*w^5 + 12785691748731*w^
                6) + 16*q^20*(6189978523892311425024 - 405235421491953364992*
               Sqrt[-(-2 + q^2)^2]*w - 244804675631263884288*w^2 + 
              4515258395815816704*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1277480363733523488*w^4 - 7453580070343968*Sqrt[-(-2 + q^2)^2]*
               w^5 - 1156025760561804*w^6 + 1063405262304*Sqrt[-(-2 + q^2)^2]*
               w^7 + 90857912915*w^8) - 64*q^18*(2660415430618576502784 - 
              216266855207841220608*Sqrt[-(-2 + q^2)^2]*w - 
              130412646740958299136*w^2 + 3218957445142070016*Sqrt[
                -(-2 + q^2)^2]*w^3 + 910184779277526720*w^4 - 
              8399897622331116*Sqrt[-(-2 + q^2)^2]*w^5 - 1304332957105167*w^
                6 + 3374899574277*Sqrt[-(-2 + q^2)^2]*w^7 + 289176050548*w^
                8) - 4*q^16*(-59611095538819622240256 + 
              5843840780132404494336*Sqrt[-(-2 + q^2)^2]*w + 
              3509845035962001702912*w^2 - 110038706995506195456*Sqrt[
                -(-2 + q^2)^2]*w^3 - 31027840318026427392*w^4 + 
              405555878523426048*Sqrt[-(-2 + q^2)^2]*w^5 + 62932992906712896*
               w^6 - 303078843842544*Sqrt[-(-2 + q^2)^2]*w^7 - 
              26008401178452*w^8 + 22381590000*Sqrt[-(-2 + q^2)^2]*w^9 + 
              943971875*w^10) + 4*q^14*(-67935192862965469544448 + 
              7850475727974059212800*Sqrt[-(-2 + q^2)^2]*w + 
              4685121219583940493312*w^2 - 179420435709424386048*Sqrt[
                -(-2 + q^2)^2]*w^3 - 50319498096258969600*w^4 + 
              865438871353752960*Sqrt[-(-2 + q^2)^2]*w^5 + 133878294082361664*
               w^6 - 992973682617840*Sqrt[-(-2 + q^2)^2]*w^7 - 
              85161235757136*w^8 + 196046812500*Sqrt[-(-2 + q^2)^2]*w^9 + 
              8288328125*w^10) + 256*(979332341689221120 - 252031422178787328*
               Sqrt[-(-2 + q^2)^2]*w - 136786042214350848*w^2 + 
              12083102866255872*Sqrt[-(-2 + q^2)^2]*w^3 + 3025335349284864*w^
                4 - 139274418581760*Sqrt[-(-2 + q^2)^2]*w^5 - 
              19175327533824*w^6 + 494361422016*Sqrt[-(-2 + q^2)^2]*w^7 + 
              37768543736*w^8 - 520164645*Sqrt[-(-2 + q^2)^2]*w^9 - 
              19607588*w^10 + 113652*Sqrt[-(-2 + q^2)^2]*w^11 + 1232*w^12) - 
            512*q^2*(5307815239780663296 - 1247727894188064768*Sqrt[
                -(-2 + q^2)^2]*w - 688705176353144832*w^2 + 55967657915203584*
               Sqrt[-(-2 + q^2)^2]*w^3 + 14335031200512000*w^4 - 
              605847355591104*Sqrt[-(-2 + q^2)^2]*w^5 - 85636900360704*w^6 + 
              2019618867420*Sqrt[-(-2 + q^2)^2]*w^7 + 158929364594*w^8 - 
              1994393940*Sqrt[-(-2 + q^2)^2]*w^9 - 77741587*w^10 + 
              409332*Sqrt[-(-2 + q^2)^2]*w^11 + 4620*w^12) + 
            64*q^4*(218987065441379155968 - 46746802274307932160*Sqrt[
                -(-2 + q^2)^2]*w - 26224847503844769792*w^2 + 
              1944256918971924480*Sqrt[-(-2 + q^2)^2]*w^3 + 
              508579399443793920*w^4 - 19494561586224384*Sqrt[-(-2 + q^2)^2]*
               w^5 - 2821206984228864*w^6 + 59785073731152*Sqrt[
                -(-2 + q^2)^2]*w^7 + 4826430573888*w^8 - 53738612235*Sqrt[
                -(-2 + q^2)^2]*w^9 - 2154343037*w^10 + 9898350*Sqrt[
                -(-2 + q^2)^2]*w^11 + 115500*w^12) - 
            64*q^6*(714269245445574230016 - 137523820813395296256*Sqrt[
                -(-2 + q^2)^2]*w - 78344657109973204992*w^2 + 
              5246659281174626304*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1398884006766360576*w^4 - 47922730615072896*Sqrt[-(-2 + q^2)^2]*
               w^5 - 7078495181664192*w^6 + 131820675874272*Sqrt[
                -(-2 + q^2)^2]*w^7 + 10869593707896*w^8 - 103702794195*Sqrt[
                -(-2 + q^2)^2]*w^9 - 4250595041*w^10 + 16083375*Sqrt[
                -(-2 + q^2)^2]*w^11 + 192500*w^12) + 
            q^12*(250402215756073996910592 - 33501676007315384303616*Sqrt[
                -(-2 + q^2)^2]*w - 19820242062078456102912*w^2 + 
              899775046889061285888*Sqrt[-(-2 + q^2)^2]*w^3 + 
              250262976500746665984*w^4 - 5374113055822494720*Sqrt[
                -(-2 + q^2)^2]*w^5 - 826233118408608768*w^6 + 
              8443062463606848*Sqrt[-(-2 + q^2)^2]*w^7 + 721536198280128*w^
                8 - 2932513768800*Sqrt[-(-2 + q^2)^2]*w^9 - 123935504000*w^
                10 + 98175000*Sqrt[-(-2 + q^2)^2]*w^11 + 1203125*w^12) - 
            4*q^10*(46036603906442863312896 - 7029860170008968036352*Sqrt[
                -(-2 + q^2)^2]*w - 4114050941483623120896*w^2 + 
              216287662816304234496*Sqrt[-(-2 + q^2)^2]*w^3 + 
              59482593390507589632*w^4 - 1533930300717940224*Sqrt[
                -(-2 + q^2)^2]*w^5 - 233563216080902400*w^6 + 
              3055383431543520*Sqrt[-(-2 + q^2)^2]*w^7 + 259188548258640*w^
                8 - 1539723764040*Sqrt[-(-2 + q^2)^2]*w^9 - 64776611900*w^
                10 + 117665625*Sqrt[-(-2 + q^2)^2]*w^11 + 1443750*w^12) + 
            4*q^8*(26429699365007014232064 - 4553384630814850940928*Sqrt[
                -(-2 + q^2)^2]*w - 2631087244490793025536*w^2 + 
              157270171632555294720*Sqrt[-(-2 + q^2)^2]*w^3 + 
              42642699585601437696*w^4 - 1282083963242683392*Sqrt[
                -(-2 + q^2)^2]*w^5 - 192623388401055744*w^6 + 
              3063710762082432*Sqrt[-(-2 + q^2)^2]*w^7 + 256837700639520*w^
                8 - 2001700368360*Sqrt[-(-2 + q^2)^2]*w^9 - 83373618020*w^
                10 + 237208125*Sqrt[-(-2 + q^2)^2]*w^11 + 2887500*w^12)) - 
          72*kk^10*(-2 + q^2)^10*(-38407660246558310400*q^40 + 
            1196500319207424000*q^42 - 778567680*q^38*(-750727639860 + 
              1979623800*Sqrt[-(-2 + q^2)^2]*w + 1534550161*w^2) + 
            25952256*q^36*(-216295890761100 + 1680290294760*Sqrt[
                -(-2 + q^2)^2]*w + 1312102539007*w^2) + 49152*q^34*
             (777407444177571264 - 11831392041707040*Sqrt[-(-2 + q^2)^2]*w - 
              9304896546810788*w^2 + 12556560960636*Sqrt[-(-2 + q^2)^2]*w^3 + 
              4685479415991*w^4) - 24576*q^32*(7988502352748814528 - 
              197944792800023616*Sqrt[-(-2 + q^2)^2]*w - 156711759348163468*w^
                2 + 619755517108332*Sqrt[-(-2 + q^2)^2]*w^3 + 
              232709804268385*w^4) - 1536*q^30*(-515401429041095368704 + 
              18661011244258710528*Sqrt[-(-2 + q^2)^2]*w + 
              14859841572817104832*w^2 - 114423129156501120*Sqrt[
                -(-2 + q^2)^2]*w^3 - 43216717585604952*w^4 + 
              41767346912104*Sqrt[-(-2 + q^2)^2]*w^5 + 8864983651227*w^6) + 
            768*q^28*(-3348665642086763464704 + 164893343393838400512*Sqrt[
                -(-2 + q^2)^2]*w + 131905869511980185984*w^2 - 
              1641903492618326784*Sqrt[-(-2 + q^2)^2]*w^3 - 
              623346802374466192*w^4 + 1751451616558248*Sqrt[-(-2 + q^2)^2]*w^
                5 + 373800076837715*w^6) + 192*q^26*
             (35699998430809018564608 - 2271156834833764589568*Sqrt[
                -(-2 + q^2)^2]*w - 1822018457461866437120*w^2 + 
              32867743625293008896*Sqrt[-(-2 + q^2)^2]*w^3 + 
              12529445784047522880*w^4 - 67954828768050048*Sqrt[
                -(-2 + q^2)^2]*w^5 - 14575701387024228*w^6 + 
              11569688451992*Sqrt[-(-2 + q^2)^2]*w^7 + 1452298647459*w^8) - 
            128*q^24*(118585606088568479956992 - 9378993688925907142656*Sqrt[
                -(-2 + q^2)^2]*w - 7529625799602174852096*w^2 + 
              183008568006311748864*Sqrt[-(-2 + q^2)^2]*w^3 + 
              69945038210795237664*w^4 - 607589038976687856*Sqrt[
                -(-2 + q^2)^2]*w^5 - 130857328883824950*w^6 + 
              298220605135398*Sqrt[-(-2 + q^2)^2]*w^7 + 37626249358555*w^8) - 
            16*q^22*(-1760122823723961944113152 + 168018733630063778070528*
               Sqrt[-(-2 + q^2)^2]*w + 134644667721070712930304*w^2 - 
              4184071186142660972544*Sqrt[-(-2 + q^2)^2]*w^3 - 
              1600097916403835109888*w^4 + 19948316214595203072*Sqrt[
                -(-2 + q^2)^2]*w^5 + 4308159580274759088*w^6 - 
              18695701707760176*Sqrt[-(-2 + q^2)^2]*w^7 - 2369095974756852*w^
                8 + 1671147575020*Sqrt[-(-2 + q^2)^2]*w^9 + 120387241975*w^
                10) + 176*q^20*(-249857723316101750194176 + 
              28129839058126420180992*Sqrt[-(-2 + q^2)^2]*w + 
              22439667511553344831488*w^2 - 857023764419993155584*Sqrt[
                -(-2 + q^2)^2]*w^3 - 327150000479398732800*w^4 + 
              5440379556498558336*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1176010898108652864*w^6 - 8055872647207776*Sqrt[-(-2 + q^2)^2]*
               w^7 - 1024002080176272*w^8 + 2027963029316*Sqrt[-(-2 + q^2)^2]*
               w^9 + 146820568335*w^10) + 44*q^18*
             (1314720582504728160632832 - 171431296902053983420416*Sqrt[
                -(-2 + q^2)^2]*w - 135753533014433927135232*w^2 + 
              6180791810412144525312*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2348542116582923329536*w^4 - 49430642671922339328*Sqrt[
                -(-2 + q^2)^2]*w^5 - 10669632490133578752*w^6 + 
              103314895373696448*Sqrt[-(-2 + q^2)^2]*w^7 + 13149428260333376*
               w^8 - 48407006703104*Sqrt[-(-2 + q^2)^2]*w^9 - 
              3517737272056*w^10 + 2297225000*Sqrt[-(-2 + q^2)^2]*w^11 + 
              83103125*w^12) - 176*q^16*(363271275025962111074304 - 
              54081625824858551353344*Sqrt[-(-2 + q^2)^2]*w - 
              42403724831529330671616*w^2 + 2247188371253195563008*Sqrt[
                -(-2 + q^2)^2]*w^3 + 847442504025211576320*w^4 - 
              21703618431119918592*Sqrt[-(-2 + q^2)^2]*w^5 - 
              4664798374223212416*w^6 + 59327966967616944*Sqrt[-(-2 + q^2)^2]*
               w^7 + 7542141152375808*w^8 - 42736135818180*Sqrt[
                -(-2 + q^2)^2]*w^9 - 3111160084536*w^10 + 5440351875*Sqrt[
                -(-2 + q^2)^2]*w^11 + 197837500*w^12) + 
            1024*(-18335266875019100160 + 5923991858766151680*Sqrt[
                -(-2 + q^2)^2]*w + 4104445370530529280*w^2 - 
              469063997947674624*Sqrt[-(-2 + q^2)^2]*w^3 - 153986703312617472*
               w^4 + 9449772510824448*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1771968171950592*w^6 - 64065855963648*Sqrt[-(-2 + q^2)^2]*w^7 - 
              7152073914656*w^8 + 152931539684*Sqrt[-(-2 + q^2)^2]*w^9 + 
              9849701092*w^10 - 115718141*Sqrt[-(-2 + q^2)^2]*w^11 - 
              3751132*w^12 + 18788*Sqrt[-(-2 + q^2)^2]*w^13 + 176*w^14) - 
            256*q^2*(-898764704829312860160 + 268439915824599269376*Sqrt[
                -(-2 + q^2)^2]*w + 189147942038961389568*w^2 - 
              20150726675024707584*Sqrt[-(-2 + q^2)^2]*w^3 - 
              6761306207445614592*w^4 + 386477069319677952*Sqrt[
                -(-2 + q^2)^2]*w^5 + 74278107916886016*w^6 - 
              2496152361960576*Sqrt[-(-2 + q^2)^2]*w^7 - 286277571615552*w^
                8 + 5675633499536*Sqrt[-(-2 + q^2)^2]*w^9 + 376445747832*w^
                10 - 4090721481*Sqrt[-(-2 + q^2)^2]*w^11 - 136970372*w^12 + 
              633556*Sqrt[-(-2 + q^2)^2]*w^13 + 6160*w^14) + 
            256*q^4*(-5278960964007295451136 + 1451762533351777370112*Sqrt[
                -(-2 + q^2)^2]*w + 1040296364812395872256*w^2 - 
              102781149076777107456*Sqrt[-(-2 + q^2)^2]*w^3 - 
              35222357056301285376*w^4 + 1861739318348236800*Sqrt[
                -(-2 + q^2)^2]*w^5 + 366169275938780160*w^6 - 
              11320505136912576*Sqrt[-(-2 + q^2)^2]*w^7 - 1330477620241440*w^
                8 + 24100694667896*Sqrt[-(-2 + q^2)^2]*w^9 + 1640324261576*w^
                10 - 16144640589*Sqrt[-(-2 + q^2)^2]*w^11 - 555711233*w^12 + 
              2303070*Sqrt[-(-2 + q^2)^2]*w^13 + 23100*w^14) - 
            11*q^14*(-5361985335053558709485568 + 901043150482154383736832*
               Sqrt[-(-2 + q^2)^2]*w + 697975438123113004400640*w^2 - 
              42251369504283058765824*Sqrt[-(-2 + q^2)^2]*w^3 - 
              15767337916262580486144*w^4 + 476728958107678703616*Sqrt[
                -(-2 + q^2)^2]*w^5 + 101709448692328488960*w^6 - 
              1612342563247074816*Sqrt[-(-2 + q^2)^2]*w^7 - 
              204109650718398720*w^8 + 1593669933188928*Sqrt[-(-2 + q^2)^2]*w^
                9 + 115898481292608*w^10 - 358957998000*Sqrt[-(-2 + q^2)^2]*w^
                11 - 13089370000*w^12 + 7437500*Sqrt[-(-2 + q^2)^2]*w^13 + 
              78125*w^14) - 64*q^6*(-79107383522755583410176 + 
              19942806929422361296896*Sqrt[-(-2 + q^2)^2]*w + 
              14531139932397656604672*w^2 - 1323588423766597435392*Sqrt[
                -(-2 + q^2)^2]*w^3 - 462820921110741811200*w^4 + 
              22430961509323530240*Sqrt[-(-2 + q^2)^2]*w^5 + 
              4506535443284954112*w^6 - 126617766284389248*Sqrt[
                -(-2 + q^2)^2]*w^7 - 15206873765275456*w^8 + 
              247232783231280*Sqrt[-(-2 + q^2)^2]*w^9 + 17199619106208*w^10 - 
              149301708171*Sqrt[-(-2 + q^2)^2]*w^11 - 5255728247*w^12 + 
              18730250*Sqrt[-(-2 + q^2)^2]*w^13 + 192500*w^14) + 
            16*q^8*(-848829795016203313348608 + 195186632753653097693184*Sqrt[
                -(-2 + q^2)^2]*w + 144574280020422649970688*w^2 - 
              12057413544181242789888*Sqrt[-(-2 + q^2)^2]*w^3 - 
              4296813662548215005184*w^4 + 189041577297688608768*Sqrt[
                -(-2 + q^2)^2]*w^5 + 38712439127644102656*w^6 - 
              973964567237401344*Sqrt[-(-2 + q^2)^2]*w^7 - 119158614255212928*
               w^8 + 1700464882400592*Sqrt[-(-2 + q^2)^2]*w^9 + 
              120408970884048*w^10 - 890213391144*Sqrt[-(-2 + q^2)^2]*w^11 - 
              31873408028*w^12 + 92063125*Sqrt[-(-2 + q^2)^2]*w^13 + 
              962500*w^14) + 4*q^12*(-11228566672334273283883008 + 
              2110184756131523293347840*Sqrt[-(-2 + q^2)^2]*w + 
              1612165016800748309053440*w^2 - 109821060580710536183808*Sqrt[
                -(-2 + q^2)^2]*w^3 - 40446431840583408549888*w^4 + 
              1410071901520944414720*Sqrt[-(-2 + q^2)^2]*w^5 + 
              297657052390165856256*w^6 - 5657106395283298560*Sqrt[
                -(-2 + q^2)^2]*w^7 - 710655907336129920*w^8 + 
              7108363035282432*Sqrt[-(-2 + q^2)^2]*w^9 + 514563104282304*w^
                10 - 2340986224500*Sqrt[-(-2 + q^2)^2]*w^11 - 
              85275459500*w^12 + 113815625*Sqrt[-(-2 + q^2)^2]*w^13 + 
              1203125*w^14) - 4*q^10*(-6939956899227878056525824 + 
              1447399444308976969187328*Sqrt[-(-2 + q^2)^2]*w + 
              1089265019405999152300032*w^2 - 82504386902046821842944*Sqrt[
                -(-2 + q^2)^2]*w^3 - 29918303785559648108544*w^4 + 
              1180481097352044331008*Sqrt[-(-2 + q^2)^2]*w^5 + 
              245789114424237981696*w^6 - 5436929726530232832*Sqrt[
                -(-2 + q^2)^2]*w^7 - 675263260246696704*w^8 + 
              8220726707350080*Sqrt[-(-2 + q^2)^2]*w^9 + 589868804544096*w^
                10 - 3541066664520*Sqrt[-(-2 + q^2)^2]*w^11 - 
              128232219500*w^12 + 273590625*Sqrt[-(-2 + q^2)^2]*w^13 + 
              2887500*w^14)) + 9*kk^8*(-2 + q^2)^8*
           (-17002429069313389363200*q^46 + 478600127682969600000*q^48 - 
            124570828800*q^44*(-2311826817960 + 6197706900*Sqrt[
                -(-2 + q^2)^2]*w + 6368933161*w^2) + 1660944384*q^42*
             (-1865597617923600 + 14788571240520*Sqrt[-(-2 + q^2)^2]*w + 
              15386461670419*w^2) + 2359296*q^40*(10093991120526219520 - 
              157266261504427680*Sqrt[-(-2 + q^2)^2]*w - 165689004973481088*w^
                2 + 230395515018020*Sqrt[-(-2 + q^2)^2]*w^3 + 
              114216121608259*w^4) - 4718592*q^38*(29545308919901801600 - 
              751404728843739520*Sqrt[-(-2 + q^2)^2]*w - 801472507764267112*w^
                2 + 3287406592131948*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1645791136607289*w^4) - 49152*q^36*(-13173621854248721141760 + 
              490356592592389235712*Sqrt[-(-2 + q^2)^2]*w + 
              529143897506853158976*w^2 - 4253036984768355168*Sqrt[
                -(-2 + q^2)^2]*w^3 - 2149973234559792180*w^4 + 
              2036238705560312*Sqrt[-(-2 + q^2)^2]*w^5 + 580408412027335*w^
                6) + 49152*q^34*(-49934525342800296591360 + 
              2528950270746690224640*Sqrt[-(-2 + q^2)^2]*w + 
              2757104687752606128960*w^2 - 36041076751650786240*Sqrt[
                -(-2 + q^2)^2]*w^3 - 18388280937517197472*w^4 + 
              51029646593285832*Sqrt[-(-2 + q^2)^2]*w^5 + 14667257869658219*w^
                6) + 768*q^32*(10091709399475687599636480 - 
              659706746211794070208512*Sqrt[-(-2 + q^2)^2]*w - 
              725067061273071711571968*w^2 + 13811159526252833441792*Sqrt[
                -(-2 + q^2)^2]*w^3 + 7105360085796609994496*w^4 - 
              38374013358900499200*Sqrt[-(-2 + q^2)^2]*w^5 - 
              11118851791743314720*w^6 + 8237828146842800*Sqrt[-(-2 + q^2)^2]*
               w^7 + 1431715703198781*w^8) - 1024*q^30*
             (20217887818936816270049280 - 1639353521459065740337152*Sqrt[
                -(-2 + q^2)^2]*w - 1810982720055008852407296*w^2 + 
              46691527282606948975104*Sqrt[-(-2 + q^2)^2]*w^3 + 
              24186463440024339812736*w^4 - 210970919119777094208*Sqrt[
                -(-2 + q^2)^2]*w^5 - 61583916090070535496*w^6 + 
              132548752168747992*Sqrt[-(-2 + q^2)^2]*w^7 + 23209328612736695*
               w^8) - 256*q^28*(-184782561244378991847014400 + 
              18021402035785636638326784*Sqrt[-(-2 + q^2)^2]*w + 
              19935024218917956589658112*w^2 - 659410287583648007264256*Sqrt[
                -(-2 + q^2)^2]*w^3 - 343215567133290745536000*w^4 + 
              4332687748622754763776*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1272800872904759775072*w^6 - 5283230716077821232*Sqrt[
                -(-2 + q^2)^2]*w^7 - 931614850476224442*w^8 + 
              585808130531800*Sqrt[-(-2 + q^2)^2]*w^9 + 62431235918425*w^
                10) + 256*q^26*(-363857127368350881672069120 + 
              41676450521775258920288256*Sqrt[-(-2 + q^2)^2]*w + 
              45968019909557690035224576*w^2 - 1872906493791274785024000*Sqrt[
                -(-2 + q^2)^2]*w^3 - 976864819394666458641408*w^4 + 
              16583477449618854484224*Sqrt[-(-2 + q^2)^2]*w^5 + 
              4894969018057643797920*w^6 - 32508545394772240464*Sqrt[
                -(-2 + q^2)^2]*w^7 - 5767967373349658268*w^8 + 
              10401831477350720*Sqrt[-(-2 + q^2)^2]*w^9 + 1116407417036945*w^
                10) + 32*q^24*(4960015953895002085062082560 - 
              655089122455864180906917888*Sqrt[-(-2 + q^2)^2]*w - 
              717299298674332200439382016*w^2 + 34873072622348626254741504*
               Sqrt[-(-2 + q^2)^2]*w^3 + 18168452008122711936024576*w^4 - 
              393358661894104355450880*Sqrt[-(-2 + q^2)^2]*w^5 - 
              116414228102590320334848*w^6 + 1108240730082492048768*Sqrt[
                -(-2 + q^2)^2]*w^7 + 197596092968647062712*w^8 - 
              677850172228822560*Sqrt[-(-2 + q^2)^2]*w^9 - 73218476338897560*
               w^10 + 41140134651000*Sqrt[-(-2 + q^2)^2]*w^11 + 
              2568132923125*w^12) - 64*q^22*(3660419058860771854421852160 - 
              549687234526589767422836736*Sqrt[-(-2 + q^2)^2]*w - 
              595101106471259889761255424*w^2 + 33672695480699753960570880*
               Sqrt[-(-2 + q^2)^2]*w^3 + 17461284522329281153400832*w^4 - 
              463213394490430905682944*Sqrt[-(-2 + q^2)^2]*w^5 - 
              137082835597952233989120*w^6 + 1738343275572277970112*Sqrt[
                -(-2 + q^2)^2]*w^7 + 310879835842614090624*w^8 - 
              1681958310406212080*Sqrt[-(-2 + q^2)^2]*w^9 - 
              182628458663703140*w^10 + 287860226030300*Sqrt[-(-2 + q^2)^2]*w^
                11 + 18097666134625*w^12) - 176*q^20*
             (-1698463106875176106422435840 + 286912047646238354347917312*
               Sqrt[-(-2 + q^2)^2]*w + 306087398909308222140579840*w^2 - 
              19767054654115776820936704*Sqrt[-(-2 + q^2)^2]*w^3 - 
              10166062128186213611470848*w^4 + 320339893705558967537664*Sqrt[
                -(-2 + q^2)^2]*w^5 + 94505591531964029291520*w^6 - 
              1514445843514346627328*Sqrt[-(-2 + q^2)^2]*w^7 - 
              271003438726171500288*w^8 + 2071084135485555200*Sqrt[
                -(-2 + q^2)^2]*w^9 + 225658920379078400*w^10 - 
              661015620732880*Sqrt[-(-2 + q^2)^2]*w^11 - 41807706427550*w^
                12 + 21367500000*Sqrt[-(-2 + q^2)^2]*w^13 + 676796875*w^14) + 
            16*q^18*(-20515689585958517340320563200 + 
              3865886436541324051649396736*Sqrt[-(-2 + q^2)^2]*w + 
              4054234259398172299461918720*w^2 - 294301113845347216664297472*
               Sqrt[-(-2 + q^2)^2]*w^3 - 149611785010141646823358464*w^4 + 
              5465196234065303966613504*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1601986290702166900912128*w^6 - 31183894488621962284032*Sqrt[
                -(-2 + q^2)^2]*w^7 - 5567402799729027428864*w^8 + 
              55853174449379588160*Sqrt[-(-2 + q^2)^2]*w^9 + 
              6092056354507548480*w^10 - 27480023333285600*Sqrt[
                -(-2 + q^2)^2]*w^11 - 1745273370043280*w^12 + 
              2393525750000*Sqrt[-(-2 + q^2)^2]*w^13 + 76408921875*w^14) + 
            4096*(8269062703977332736000 - 3330690695033153126400*Sqrt[
                -(-2 + q^2)^2]*w - 2950024977937135042560*w^2 + 
              435328475107947970560*Sqrt[-(-2 + q^2)^2]*w^3 + 
              185910753094053396480*w^4 - 14964908860449275904*Sqrt[
                -(-2 + q^2)^2]*w^5 - 3720929765290315776*w^6 + 
              181072159161298944*Sqrt[-(-2 + q^2)^2]*w^7 + 27776053798704640*
               w^8 - 840074931928320*Sqrt[-(-2 + q^2)^2]*w^9 - 
              79755566139216*w^10 + 1468461888124*Sqrt[-(-2 + q^2)^2]*w^11 + 
              82205841487*w^12 - 845332180*Sqrt[-(-2 + q^2)^2]*w^13 - 
              24101880*w^14 + 106480*Sqrt[-(-2 + q^2)^2]*w^15 + 880*w^16) - 
            8192*q^2*(56080107096678082805760 - 21062738477728011386880*Sqrt[
                -(-2 + q^2)^2]*w - 18983494364958623268864*w^2 + 
              2637257354201798541312*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1150683003989965012992*w^4 - 87174774804670758912*Sqrt[
                -(-2 + q^2)^2]*w^5 - 22193484462092974080*w^6 + 
              1015149447146976768*Sqrt[-(-2 + q^2)^2]*w^7 + 
              159724203156748032*w^8 - 4533578298900640*Sqrt[-(-2 + q^2)^2]*w^
                9 - 442240507996936*w^10 + 7629371330966*Sqrt[-(-2 + q^2)^2]*
               w^11 + 439679283505*w^12 - 4230449685*Sqrt[-(-2 + q^2)^2]*w^
                13 - 124464560*w^14 + 514140*Sqrt[-(-2 + q^2)^2]*w^15 + 
              4400*w^16) + 1024*q^4*(2930399761847780470947840 - 
              1023285604387907117776896*Sqrt[-(-2 + q^2)^2]*w - 
              938918956326484948549632*w^2 + 122388159080501150220288*Sqrt[
                -(-2 + q^2)^2]*w^3 + 54552773936987251408896*w^4 - 
              3872050460730799079424*Sqrt[-(-2 + q^2)^2]*w^5 - 
              1008610157276909850624*w^6 + 43090911554776673280*Sqrt[
                -(-2 + q^2)^2]*w^7 + 6944197059646285824*w^8 - 
              183352591735720000*Sqrt[-(-2 + q^2)^2]*w^9 - 18335408373771280*
               w^10 + 292764023643784*Sqrt[-(-2 + q^2)^2]*w^11 + 
              17313258948986*w^12 - 153227944485*Sqrt[-(-2 + q^2)^2]*w^13 - 
              4632243660*w^14 + 17471300*Sqrt[-(-2 + q^2)^2]*w^15 + 
              154000*w^16) - 2048*q^6*(6136039650936485754961920 - 
              1985879268080204591923200*Sqrt[-(-2 + q^2)^2]*w - 
              1855905437065176693080064*w^2 + 226149193265813114585088*Sqrt[
                -(-2 + q^2)^2]*w^3 + 102959486985913267912704*w^4 - 
              6811482936656945700864*Sqrt[-(-2 + q^2)^2]*w^5 - 
              1813784332268871843840*w^6 + 71852744868235888128*Sqrt[
                -(-2 + q^2)^2]*w^7 + 11839773505178938880*w^8 - 
              287822014592867040*Sqrt[-(-2 + q^2)^2]*w^9 - 29430658131706128*
               w^10 + 428604101985444*Sqrt[-(-2 + q^2)^2]*w^11 + 
              25917781243277*w^12 - 206593811655*Sqrt[-(-2 + q^2)^2]*w^13 - 
              6387944805*w^14 + 21329000*Sqrt[-(-2 + q^2)^2]*w^15 + 
              192500*w^16) - 128*q^10*(684966414490093920945438720 - 
              188419526547679144128282624*Sqrt[-(-2 + q^2)^2]*w - 
              182912009420600177879678976*w^2 + 19226673959664713217343488*
               Sqrt[-(-2 + q^2)^2]*w^3 + 9121492647567428578443264*w^4 - 
              514532884137138447581184*Sqrt[-(-2 + q^2)^2]*w^5 - 
              142655964346510789607424*w^6 + 4728711362138220982272*Sqrt[
                -(-2 + q^2)^2]*w^7 + 809545682451250685952*w^8 - 
              16036900229434078720*Sqrt[-(-2 + q^2)^2]*w^9 - 
              1699198227826001056*w^10 + 19424103239910600*Sqrt[
                -(-2 + q^2)^2]*w^11 + 1213713058635000*w^12 - 
              7183750647150*Sqrt[-(-2 + q^2)^2]*w^13 - 228902629725*w^14 + 
              518546875*Sqrt[-(-2 + q^2)^2]*w^15 + 4812500*w^16) + 
            128*q^8*(296109114027361052708044800 - 88516326739276380191588352*
               Sqrt[-(-2 + q^2)^2]*w - 84293562476819589604835328*w^2 + 
              9562321271428269757956096*Sqrt[-(-2 + q^2)^2]*w^3 + 
              4445193970690608709238784*w^4 - 272488928092553089056768*Sqrt[
                -(-2 + q^2)^2]*w^5 - 74091369912829083795456*w^6 + 
              2698497603343521103872*Sqrt[-(-2 + q^2)^2]*w^7 + 
              453759370253348206080*w^8 - 10032028475170106240*Sqrt[
                -(-2 + q^2)^2]*w^9 - 1045887493225419680*w^10 + 
              13645990698206328*Sqrt[-(-2 + q^2)^2]*w^11 + 840536100418014*w^
                12 - 5875383530940*Sqrt[-(-2 + q^2)^2]*w^13 - 
              184895741415*w^14 + 524081250*Sqrt[-(-2 + q^2)^2]*w^15 + 
              4812500*w^16) - 16*q^14*(15271797000652037895424573440 - 
              3512433610448965793117896704*Sqrt[-(-2 + q^2)^2]*w - 
              3545967844666248840565751808*w^2 + 314589148977303607849254912*
               Sqrt[-(-2 + q^2)^2]*w^3 + 155017996293680595877232640*w^4 - 
              7212916191900927616745472*Sqrt[-(-2 + q^2)^2]*w^5 - 
              2067202961418535631781888*w^6 + 54556842136547033260032*Sqrt[
                -(-2 + q^2)^2]*w^7 + 9600263222079454949376*w^8 - 
              143802978794968247040*Sqrt[-(-2 + q^2)^2]*w^9 - 
              15571178181613148160*w^10 + 124311617757206880*Sqrt[
                -(-2 + q^2)^2]*w^11 + 7892067741550608*w^12 - 
              28413307807500*Sqrt[-(-2 + q^2)^2]*w^13 - 914041425000*w^14 + 
              925546875*Sqrt[-(-2 + q^2)^2]*w^15 + 8593750*w^16) + 
            q^16*(307951280459985225245565911040 - 
              64293706852492152497636376576*Sqrt[-(-2 + q^2)^2]*w - 
              66180240976593984927553290240*w^2 + 
              5336075546772905591065018368*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2673737697867240535807229952*w^4 - 111072331926728677651120128*
               Sqrt[-(-2 + q^2)^2]*w^5 - 32242836074835157099806720*w^6 + 
              739547316769531977400320*Sqrt[-(-2 + q^2)^2]*w^7 + 
              131304054480149188509696*w^8 - 1641168735808403788800*Sqrt[
                -(-2 + q^2)^2]*w^9 - 178662619062606700032*w^10 + 
              1111694780919528960*Sqrt[-(-2 + q^2)^2]*w^11 + 
              70710601376997120*w^12 - 172424082600000*Sqrt[-(-2 + q^2)^2]*w^
                13 - 5535040500000*w^14 + 2337500000*Sqrt[-(-2 + q^2)^2]*w^
                15 + 21484375*w^16) + 16*q^12*
             (10109470611917523599103098880 - 2548556806842893245668655104*
               Sqrt[-(-2 + q^2)^2]*w - 2522843869341032768725843968*w^2 + 
              244400335554107500709019648*Sqrt[-(-2 + q^2)^2]*w^3 + 
              118237726056430942631755776*w^4 - 6087525232416943527297024*
               Sqrt[-(-2 + q^2)^2]*w^5 - 1717899630097015699046400*w^6 + 
              51195156707341287235584*Sqrt[-(-2 + q^2)^2]*w^7 + 
              8899271497001339441152*w^8 - 155082146624070209280*Sqrt[
                -(-2 + q^2)^2]*w^9 - 16641667879590891456*w^10 + 
              161988386592544512*Sqrt[-(-2 + q^2)^2]*w^11 + 10224213561991968*
               w^12 - 48849251566500*Sqrt[-(-2 + q^2)^2]*w^13 - 
              1567870053750*w^14 + 2583109375*Sqrt[-(-2 + q^2)^2]*w^15 + 
              24062500*w^16)) - 4*kk^6*(-2 + q^2)^6*
           (-870439624219570470912000*q^52 + 22972806128782540800000*q^54 - 
            23917599129600*q^50*(-658102768092 + 1949634225*Sqrt[
                -(-2 + q^2)^2]*w + 2790060748*w^2) + 1195879956480*q^48*
             (-151413392308860 + 1339557860025*Sqrt[-(-2 + q^2)^2]*w + 
              1964272927723*w^2) + 830472192*q^46*(1795788524340619200 - 
              31532128749966240*Sqrt[-(-2 + q^2)^2]*w - 47468294591209308*w^
                2 + 74951658632610*Sqrt[-(-2 + q^2)^2]*w^3 + 50090548623647*w^
                4) - 9437184*q^44*(995273545571949657600 - 
              28779264153689385600*Sqrt[-(-2 + q^2)^2]*w - 
              44546328519578733888*w^2 + 209857149686293164*Sqrt[
                -(-2 + q^2)^2]*w^3 + 142500945905796797*w^4) - 
            9437184*q^42*(-5004971906617723219200 + 213248380663776703680*
               Sqrt[-(-2 + q^2)^2]*w + 339659276408361903168*w^2 - 
              3171509220960060948*Sqrt[-(-2 + q^2)^2]*w^3 - 
              2189350066523996771*w^4 + 2192028679185906*Sqrt[-(-2 + q^2)^2]*
               w^5 + 834735299874738*w^6) + 1179648*q^40*
             (-165965391498905142681600 + 9652581100076959710720*Sqrt[
                -(-2 + q^2)^2]*w + 15812630176476529584000*w^2 - 
              242743224093794995104*Sqrt[-(-2 + q^2)^2]*w^3 - 
              170380431892716515488*w^4 + 504201274310334960*Sqrt[
                -(-2 + q^2)^2]*w^5 + 194404546187308071*w^6) + 
            36864*q^38*(18608663412759823530393600 - 
              1394614204526615929159680*Sqrt[-(-2 + q^2)^2]*w - 
              2343912291516269215807488*w^2 + 52931121842407086093312*Sqrt[
                -(-2 + q^2)^2]*w^3 + 37759123798067720265728*w^4 - 
              219369717688247342784*Sqrt[-(-2 + q^2)^2]*w^5 - 
              85649905056082419720*w^6 + 63454818376091808*Sqrt[
                -(-2 + q^2)^2]*w^7 + 14868550244903117*w^8) - 
            9216*q^36*(225044766702169271481139200 - 
              20761796793837593965363200*Sqrt[-(-2 + q^2)^2]*w - 
              35618941382459438728986624*w^2 + 1096648851106316474302464*Sqrt[
                -(-2 + q^2)^2]*w^3 + 794109450788806477212416*w^4 - 
              7515203926580267355648*Sqrt[-(-2 + q^2)^2]*w^5 - 
              2970501951819982840032*w^6 + 6452277687598507440*Sqrt[
                -(-2 + q^2)^2]*w^7 + 1527854709680499535*w^8) - 
            2304*q^34*(-2386432991844715146824908800 + 
              261306123286668792083251200*Sqrt[-(-2 + q^2)^2]*w + 
              454004971241266287617605632*w^2 - 18007304153460740932239360*
               Sqrt[-(-2 + q^2)^2]*w^3 - 13206368214288301476354048*w^4 + 
              182319966442980647903232*Sqrt[-(-2 + q^2)^2]*w^5 + 
              72901930101073922001792*w^6 - 308323680511389676224*Sqrt[
                -(-2 + q^2)^2]*w^7 - 73771040371157623776*w^8 + 
              44280224276945052*Sqrt[-(-2 + q^2)^2]*w^9 + 6561693160797995*w^
                10) + 9216*q^32*(-1402208199510940908807782400 + 
              177201474244097882173931520*Sqrt[-(-2 + q^2)^2]*w + 
              308603600055584773684641792*w^2 - 15082274423396321869529088*
               Sqrt[-(-2 + q^2)^2]*w^3 - 11164588755279444548626176*w^4 + 
              208716458385210537273600*Sqrt[-(-2 + q^2)^2]*w^5 + 
              84310503614518993075488*w^6 - 576092582771823939424*Sqrt[
                -(-2 + q^2)^2]*w^7 - 139209423623358486894*w^8 + 
              242710772474843244*Sqrt[-(-2 + q^2)^2]*w^9 + 36307970182708499*
               w^10) + 256*q^30*(105761221999360025991472742400 - 
              15123560009773436808997109760*Sqrt[-(-2 + q^2)^2]*w - 
              26102192421335613123251404800*w^2 + 
              1516888534370558027075813376*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1128255277645963131999473664*w^4 - 27049192312303812439627776*
               Sqrt[-(-2 + q^2)^2]*w^5 - 11015046315247085449122816*w^6 + 
              108937951580852472878208*Sqrt[-(-2 + q^2)^2]*w^7 + 
              26560484865016018062912*w^8 - 89292845657842988040*Sqrt[
                -(-2 + q^2)^2]*w^9 - 13480192663295724630*w^10 + 
              6952066836006600*Sqrt[-(-2 + q^2)^2]*w^11 + 645637175569375*w^
                12) - 384*q^28*(131742463643984867049131212800 - 
              21050465886583002101585018880*Sqrt[-(-2 + q^2)^2]*w - 
              35628054150745431977521840128*w^2 + 
              2393393393714559358648320000*Sqrt[-(-2 + q^2)^2]*w^3 + 
              1779192342525622527248867328*w^4 - 52466092915992872107474944*
               Sqrt[-(-2 + q^2)^2]*w^5 - 21476986167458181888608256*w^6 + 
              285579219201871464534528*Sqrt[-(-2 + q^2)^2]*w^7 + 
              70145748799922374134120*w^8 - 377228413277869666656*Sqrt[
                -(-2 + q^2)^2]*w^9 - 57429406642345010592*w^10 + 
              84901935662772360*Sqrt[-(-2 + q^2)^2]*w^11 + 7956283561355525*w^
                12) - 96*q^26*(-875248090924038937334356377600 + 
              155124659124471254240597114880*Sqrt[-(-2 + q^2)^2]*w + 
              255392909465499946412440289280*w^2 - 
              19406226742551648176575610880*Sqrt[-(-2 + q^2)^2]*w^3 - 
              14336652674234266518403153920*w^4 + 503241525055013547419172864*
               Sqrt[-(-2 + q^2)^2]*w^5 + 206345222147250640663031808*w^6 - 
              3497258163265097761089024*Sqrt[-(-2 + q^2)^2]*w^7 - 
              863551216346495685503616*w^8 + 6655243120073391762336*Sqrt[
                -(-2 + q^2)^2]*w^9 + 1020493067767198307304*w^10 - 
              2868991071007538400*Sqrt[-(-2 + q^2)^2]*w^11 - 
              271138936679094880*w^12 + 124509437167500*Sqrt[-(-2 + q^2)^2]*w^
                13 + 6862889996875*w^14) + 128*q^24*
             (-963923296222289506591781683200 + 
              188672233671435743352638668800*Sqrt[-(-2 + q^2)^2]*w + 
              300700398191069943573019361280*w^2 - 
              25432958621645824018198560768*Sqrt[-(-2 + q^2)^2]*w^3 - 
              18573043580611649009997742080*w^4 + 756213524178831676942460928*
               Sqrt[-(-2 + q^2)^2]*w^5 + 309347638407849534227366400*w^6 - 
              6417817195297577709446784*Sqrt[-(-2 + q^2)^2]*w^7 - 
              1588686487410443202948960*w^8 + 16304233486674761993376*Sqrt[
                -(-2 + q^2)^2]*w^9 + 2513499479137023867864*w^10 - 
              11143378687662615240*Sqrt[-(-2 + q^2)^2]*w^11 - 
              1060919043242491235*w^12 + 1366565413059000*Sqrt[-(-2 + q^2)^2]*
               w^13 + 76019576448750*w^14) + 96*q^22*
             (1657944032441310620721296179200 - 
              357251496216147232370290851840*Sqrt[-(-2 + q^2)^2]*w - 
              550187823459108074083565174784*w^2 + 
              51203246894493760283228504064*Sqrt[-(-2 + q^2)^2]*w^3 + 
              36797747127827124156904243200*w^4 - 
              1702931515626659654095405056*Sqrt[-(-2 + q^2)^2]*w^5 - 
              692129348999236151666786304*w^6 + 17032247846063737707036672*
               Sqrt[-(-2 + q^2)^2]*w^7 + 4213115345717285577850368*w^8 - 
              54617093513636870515200*Sqrt[-(-2 + q^2)^2]*w^9 - 
              8444972172130415957376*w^10 + 52890319788395041920*Sqrt[
                -(-2 + q^2)^2]*w^11 + 5064275433450436720*w^12 - 
              12129383263328100*Sqrt[-(-2 + q^2)^2]*w^13 - 680273114123625*w^
                14 + 278468437500*Sqrt[-(-2 + q^2)^2]*w^15 + 7841796875*w^
                16) - 12*q^20*(14928399531545382635670444441600 - 
              3530675834069491258496919797760*Sqrt[-(-2 + q^2)^2]*w - 
              5256099605537850628483118530560*w^2 + 
              533821351340251633757894737920*Sqrt[-(-2 + q^2)^2]*w^3 + 
              376288696301221764567467556864*w^4 - 
              19483072819427080946119606272*Sqrt[-(-2 + q^2)^2]*w^5 - 
              7836744509588727164864692224*w^6 + 223161638694564847944843264*
               Sqrt[-(-2 + q^2)^2]*w^7 + 54966108866566905470386176*w^8 - 
              865081561660626103090176*Sqrt[-(-2 + q^2)^2]*w^9 - 
              133766401127753785729536*w^10 + 1100052645981972207360*Sqrt[
                -(-2 + q^2)^2]*w^11 + 105688257997491309184*w^12 - 
              390241419858185280*Sqrt[-(-2 + q^2)^2]*w^13 - 22028171369300800*
               w^14 + 24264256500000*Sqrt[-(-2 + q^2)^2]*w^15 + 
              690304140625*w^16) + 16384*(-451309826293256473804800 + 
              227796335911417518489600*Sqrt[-(-2 + q^2)^2]*w + 
              264840438938298608517120*w^2 - 51591489614662367969280*Sqrt[
                -(-2 + q^2)^2]*w^3 - 29078294406864065003520*w^4 + 
              3087940817247121244160*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1014647616076663111680*w^6 - 65567135246162558976*Sqrt[
                -(-2 + q^2)^2]*w^7 - 13473476043779119104*w^8 + 
              553384807315186176*Sqrt[-(-2 + q^2)^2]*w^9 + 72784847827162944*
               w^10 - 1910511526640112*Sqrt[-(-2 + q^2)^2]*w^11 - 
              158913779433068*w^12 + 2582574176952*Sqrt[-(-2 + q^2)^2]*w^13 + 
              128347649463*w^14 - 1176811020*Sqrt[-(-2 + q^2)^2]*w^15 - 
              30010200*w^16 + 118800*Sqrt[-(-2 + q^2)^2]*w^17 + 880*w^18) - 
            12288*q^2*(-8887916775198963636633600 + 4210408891927394412134400*
               Sqrt[-(-2 + q^2)^2]*w + 4989402147009000017756160*w^2 - 
              922204607098992174563328*Sqrt[-(-2 + q^2)^2]*w^3 - 
              530970427985580452216832*w^4 + 53482459551051236769792*Sqrt[
                -(-2 + q^2)^2]*w^5 + 17979558101846603071488*w^6 - 
              1101063778912992657408*Sqrt[-(-2 + q^2)^2]*w^7 - 
              231807580934571626496*w^8 + 9013786029274684416*Sqrt[
                -(-2 + q^2)^2]*w^9 + 1216283580388445184*w^10 - 
              30195190638072768*Sqrt[-(-2 + q^2)^2]*w^11 - 2580390567910496*w^
                12 + 39624913746264*Sqrt[-(-2 + q^2)^2]*w^13 + 
              2026438016537*w^14 - 17544451980*Sqrt[-(-2 + q^2)^2]*w^15 - 
              461279720*w^16 + 1723920*Sqrt[-(-2 + q^2)^2]*w^17 + 
              13200*w^18) + 12288*q^4*(-63408577133339283868876800 + 
              28127036757167837282304000*Sqrt[-(-2 + q^2)^2]*w + 
              34002733418450174770937856*w^2 - 5949845704266754679635968*Sqrt[
                -(-2 + q^2)^2]*w^3 - 3500727139766958617001984*w^4 + 
              333470300400123697299456*Sqrt[-(-2 + q^2)^2]*w^5 + 
              114682898744113358536704*w^6 - 6628865025580832600064*Sqrt[
                -(-2 + q^2)^2]*w^7 - 1428828575499864963072*w^8 + 
              52308680202559055616*Sqrt[-(-2 + q^2)^2]*w^9 + 
              7231535431364204928*w^10 - 168501971523155952*Sqrt[
                -(-2 + q^2)^2]*w^11 - 14763142058439148*w^12 + 
              211987985555808*Sqrt[-(-2 + q^2)^2]*w^13 + 11123411813448*w^
                14 - 89651092575*Sqrt[-(-2 + q^2)^2]*w^15 - 2420937860*w^16 + 
              8378700*Sqrt[-(-2 + q^2)^2]*w^17 + 66000*w^18) - 
            1024*q^6*(-3491681586877443604060569600 + 
              1446746022708402068064829440*Sqrt[-(-2 + q^2)^2]*w + 
              1785959069268053873651613696*w^2 - 295143547666217872794845184*
               Sqrt[-(-2 + q^2)^2]*w^3 - 177523671375452917060337664*w^4 + 
              15940546156331507897597952*Sqrt[-(-2 + q^2)^2]*w^5 + 
              5607094321829584555868160*w^6 - 304521346033427120062464*Sqrt[
                -(-2 + q^2)^2]*w^7 - 67146241040282693062656*w^8 + 
              2299729660546235056128*Sqrt[-(-2 + q^2)^2]*w^9 + 
              325225239040244302848*w^10 - 7050070900740314304*Sqrt[
                -(-2 + q^2)^2]*w^11 - 631786775849946992*w^12 + 
              8379424957315104*Sqrt[-(-2 + q^2)^2]*w^13 + 449682421014618*w^
                14 - 3316500925155*Sqrt[-(-2 + q^2)^2]*w^15 - 
              91601775540*w^16 + 286555500*Sqrt[-(-2 + q^2)^2]*w^17 + 
              2310000*w^18) + 1536*q^8*(-7719231709967225518345420800 + 
              2979673711205597639878901760*Sqrt[-(-2 + q^2)^2]*w + 
              3760234408174573721386745856*w^2 - 585362347351589019432517632*
               Sqrt[-(-2 + q^2)^2]*w^3 - 360062618023341503362891776*w^4 + 
              30367604850900886378119168*Sqrt[-(-2 + q^2)^2]*w^5 + 
              10922171849772042709794816*w^6 - 554491816102563667009536*Sqrt[
                -(-2 + q^2)^2]*w^7 - 124942737225067035789312*w^8 + 
              3974192787997548644352*Sqrt[-(-2 + q^2)^2]*w^9 + 
              573870172570565198592*w^10 - 11453988452810829024*Sqrt[
                -(-2 + q^2)^2]*w^11 - 1047094997707254584*w^12 + 
              12640159407922200*Sqrt[-(-2 + q^2)^2]*w^13 + 691322672173034*w^
                14 - 4567840134990*Sqrt[-(-2 + q^2)^2]*w^15 - 
              128465531205*w^16 + 351986250*Sqrt[-(-2 + q^2)^2]*w^17 + 
              2887500*w^18) - 384*q^10*(-78811253583279780169934438400 + 
              28261535304320053646217707520*Sqrt[-(-2 + q^2)^2]*w + 
              36504974211450761865037086720*w^2 - 
              5338275152750680918330441728*Sqrt[-(-2 + q^2)^2]*w^3 - 
              3359191690549377194470146048*w^4 + 265034521074860129985232896*
               Sqrt[-(-2 + q^2)^2]*w^5 + 97423698800950262489677824*w^6 - 
              4596064715550706050760704*Sqrt[-(-2 + q^2)^2]*w^7 - 
              1056934400640215093600256*w^8 + 30955743276922332616704*Sqrt[
                -(-2 + q^2)^2]*w^9 + 4554423709744391459328*w^10 - 
              82668907926466599936*Sqrt[-(-2 + q^2)^2]*w^11 - 
              7686633322876729408*w^12 + 82952490436610256*Sqrt[
                -(-2 + q^2)^2]*w^13 + 4606205421729186*w^14 - 
              26544065315460*Sqrt[-(-2 + q^2)^2]*w^15 - 756559367025*w^16 + 
              1739718750*Sqrt[-(-2 + q^2)^2]*w^17 + 14437500*w^18) - 
            144*q^14*(-721246994395863308355973939200 + 
              221167656596053096221848371200*Sqrt[-(-2 + q^2)^2]*w + 
              300648212175874989445582159872*w^2 - 
              38437217731867436492670369792*Sqrt[-(-2 + q^2)^2]*w^3 - 
              25332003108859280509127098368*w^4 + 
              1723969622286422378104750080*Sqrt[-(-2 + q^2)^2]*w^5 + 
              660342634626971413817327616*w^6 - 26312373982073119336300544*
               Sqrt[-(-2 + q^2)^2]*w^7 - 6269070783207438899970048*w^8 + 
              150640291032227764027392*Sqrt[-(-2 + q^2)^2]*w^9 + 
              22828526544199885594624*w^10 - 326479171077790317312*Sqrt[
                -(-2 + q^2)^2]*w^11 - 31088961928249052608*w^12 + 
              249180292362458688*Sqrt[-(-2 + q^2)^2]*w^13 + 14090153835314656*
               w^14 - 54879503717500*Sqrt[-(-2 + q^2)^2]*w^15 - 
              1583284793750*w^16 + 2061640625*Sqrt[-(-2 + q^2)^2]*w^17 + 
              17187500*w^18) + 36*q^16*(-4058834925893735499472620748800 + 
              1145284689214831834661419745280*Sqrt[-(-2 + q^2)^2]*w + 
              1601454730348592100109895860224*w^2 - 
              190440161278298039839843418112*Sqrt[-(-2 + q^2)^2]*w^3 - 
              128446896553827815182791868416*w^4 + 
              8046460892706826504545239040*Sqrt[-(-2 + q^2)^2]*w^5 + 
              3139911508762516922797129728*w^6 - 113370102284094571056070656*
               Sqrt[-(-2 + q^2)^2]*w^7 - 27396791434275280332324864*w^8 + 
              583647845340666353246208*Sqrt[-(-2 + q^2)^2]*w^9 + 
              89351146561617191916544*w^10 - 1097991908906263692288*Sqrt[
                -(-2 + q^2)^2]*w^11 - 105238016939986540544*w^12 + 
              690270195840189888*Sqrt[-(-2 + q^2)^2]*w^13 + 39148383585680160*
               w^14 - 114262050100000*Sqrt[-(-2 + q^2)^2]*w^15 - 
              3293433687500*w^16 + 2595312500*Sqrt[-(-2 + q^2)^2]*w^17 + 
              21484375*w^18) + 64*q^12*(-966196454117531941427635814400 + 
              320907678404301771389314007040*Sqrt[-(-2 + q^2)^2]*w + 
              424882508955078619880314896384*w^2 - 
              58190221456443802844550660096*Sqrt[-(-2 + q^2)^2]*w^3 - 
              37470515999449616629528264704*w^4 + 
              2752985320318083871080972288*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1033541323682467857631543296*w^6 - 44996246547701001871196160*
               Sqrt[-(-2 + q^2)^2]*w^7 - 10543210214977314332798976*w^8 + 
              281435541716983081900032*Sqrt[-(-2 + q^2)^2]*w^9 + 
              42083813448099692679168*w^10 - 684348214176263659968*Sqrt[
                -(-2 + q^2)^2]*w^11 - 64508184721894394096*w^12 + 
              608578754226325344*Sqrt[-(-2 + q^2)^2]*w^13 + 34171963435208016*
               w^14 - 165815462597400*Sqrt[-(-2 + q^2)^2]*w^15 - 
              4766369107500*w^16 + 8651671875*Sqrt[-(-2 + q^2)^2]*w^17 + 
              72187500*w^18) - q^18*(-174609956854929116102347299225600 + 
              45183081600469265339358054973440*Sqrt[-(-2 + q^2)^2]*w + 
              65123211228385772653477839765504*w^2 - 
              7174105738640404576852670152704*Sqrt[-(-2 + q^2)^2]*w^3 - 
              4949565606647277362099628539904*w^4 + 
              283238569317878749032100134912*Sqrt[-(-2 + q^2)^2]*w^5 + 
              112367789048940586769187864576*w^6 - 
              3631100235815105653562671104*Sqrt[-(-2 + q^2)^2]*w^7 - 
              887373171328897113470337024*w^8 + 16444409219166077393485824*
               Sqrt[-(-2 + q^2)^2]*w^9 + 2534502240475094234898432*w^10 - 
              25977916910800319173632*Sqrt[-(-2 + q^2)^2]*w^11 - 
              2497055225089999923712*w^12 + 12739558999758877440*Sqrt[
                -(-2 + q^2)^2]*w^13 + 721969283281297920*w^14 - 
              1419925518000000*Sqrt[-(-2 + q^2)^2]*w^15 - 40725077250000*w^
                16 + 13148437500*Sqrt[-(-2 + q^2)^2]*w^17 + 107421875*w^
                18)) + 6*kk^4*(-2 + q^2)^4*(-4181050715438422425600000*q^58 + 
            110269469418156195840000*q^60 - 143505594777600*q^56*
             (-518579273520 + 2007939780*Sqrt[-(-2 + q^2)^2]*w + 
              4544397083*w^2) + 131546795212800*q^54*(-6259853365920 + 
              76098343860*Sqrt[-(-2 + q^2)^2]*w + 183285201467*w^2) + 
            9965666304*q^52*(633716575696512000 - 16359545889086400*Sqrt[
                -(-2 + q^2)^2]*w - 42527321990897520*w^2 + 87714635405820*
               Sqrt[-(-2 + q^2)^2]*w^3 + 81796784884781*w^4) - 
            830472192*q^50*(42579702043393536000 - 1988092122002236800*Sqrt[
                -(-2 + q^2)^2]*w - 5682439425331562400*w^2 + 
              35977447542316140*Sqrt[-(-2 + q^2)^2]*w^3 + 34470702895395151*w^
                4) - 9437184*q^48*(-15663741359453687808000 + 
              1232281540657418803200*Sqrt[-(-2 + q^2)^2]*w + 
              3968517074459409745920*w^2 - 51425602501943230176*Sqrt[
                -(-2 + q^2)^2]*w^3 - 50758868793124680008*w^4 + 
              58688520038113724*Sqrt[-(-2 + q^2)^2]*w^5 + 30154932345717179*w^
                6) + 14155776*q^46*(-32574737869283377152000 + 
              4268498933314960588800*Sqrt[-(-2 + q^2)^2]*w + 
              15987218165802389717760*w^2 - 352777906259165621184*Sqrt[
                -(-2 + q^2)^2]*w^3 - 359623851818371936368*w^4 + 
              1246384886100084808*Sqrt[-(-2 + q^2)^2]*w^5 + 
              652569035130796841*w^6) + 294912*q^44*
             (3549029757895951515648000 - 815348449329886288281600*Sqrt[
                -(-2 + q^2)^2]*w - 3691547860678512823848960*w^2 + 
              124271591680314503000064*Sqrt[-(-2 + q^2)^2]*w^3 + 
              131105357515388930460672*w^4 - 905305416628893352704*Sqrt[
                -(-2 + q^2)^2]*w^5 - 483479011260282783760*w^6 + 
              384018901405365984*Sqrt[-(-2 + q^2)^2]*w^7 + 120364172743195479*
               w^8) - 73728*q^42*(22489470034155951095808000 - 
              10288147087631786390323200*Sqrt[-(-2 + q^2)^2]*w - 
              58549091033773700948459520*w^2 + 2780862177588995953901568*Sqrt[
                -(-2 + q^2)^2]*w^3 + 3039120051670368420489984*w^4 - 
              34696604154912503282688*Sqrt[-(-2 + q^2)^2]*w^5 - 
              18913559280541916412128*w^6 + 44496334047748490928*Sqrt[
                -(-2 + q^2)^2]*w^7 + 14154683508395470895*w^8) - 
            9216*q^40*(-239502385988170099458048000 + 
              217385706334257915258470400*Sqrt[-(-2 + q^2)^2]*w + 
              1578065270540380747416207360*w^2 - 99183855487400235028021248*
               Sqrt[-(-2 + q^2)^2]*w^3 - 112182129623626587208611840*w^4 + 
              1895002784144115445702656*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1054521001929783189730560*w^6 - 4881473017403564949888*Sqrt[
                -(-2 + q^2)^2]*w^7 - 1576619017909439313960*w^8 + 
              961501396821073152*Sqrt[-(-2 + q^2)^2]*w^9 + 192491724691579027*
               w^10) + 9216*q^38*(-814979110447685824413696000 + 
              534790255277445821654630400*Sqrt[-(-2 + q^2)^2]*w + 
              4644270375319083217653596160*w^2 - 364412580961354970241466368*
               Sqrt[-(-2 + q^2)^2]*w^3 - 424962006904093371836180480*w^4 + 
              9841663964446578381800448*Sqrt[-(-2 + q^2)^2]*w^5 + 
              5586861205766806288742656*w^6 - 42223965259127608734720*Sqrt[
                -(-2 + q^2)^2]*w^7 - 13846840071498995314096*w^8 + 
              24781099931190974140*Sqrt[-(-2 + q^2)^2]*w^9 + 
              5024045239896262921*w^10) + 768*q^36*
             (54831145895737847313334272000 - 16858515430236837230464204800*
               Sqrt[-(-2 + q^2)^2]*w - 146645878340589440248232017920*w^2 + 
              13605784533276764657394253824*Sqrt[-(-2 + q^2)^2]*w^3 + 
              16238914990399358483306078208*w^4 - 486783341003691547592540160*
               Sqrt[-(-2 + q^2)^2]*w^5 - 281381203341354868054502400*w^6 + 
              3109049226984317236800000*Sqrt[-(-2 + q^2)^2]*w^7 + 
              1034742194737318022541888*w^8 - 3609079977196898083968*Sqrt[
                -(-2 + q^2)^2]*w^9 - 741012178301758490424*w^10 + 
              372044851395928920*Sqrt[-(-2 + q^2)^2]*w^11 + 48191759285299597*
               w^12) - 1024*q^34*(171762755243005467030454272000 - 
              36427947410466550734284390400*Sqrt[-(-2 + q^2)^2]*w - 
              262708484037759843391887114240*w^2 + 
              27490204448911699367753318400*Sqrt[-(-2 + q^2)^2]*w^3 + 
              33215497017064309223216750592*w^4 - 
              1230882669388204941693864960*Sqrt[-(-2 + q^2)^2]*w^5 - 
              722187967844092663335200256*w^6 + 10826426906768674481040000*
               Sqrt[-(-2 + q^2)^2]*w^7 + 3652669930099663083244248*w^8 - 
              20602372715177518274328*Sqrt[-(-2 + q^2)^2]*w^9 - 
              4282594806545624744406*w^10 + 6247137293356083597*Sqrt[
                -(-2 + q^2)^2]*w^11 + 818482217488598102*w^12) - 
            128*q^32*(-4240872360336102631831240704000 + 
              825734712877761138106407321600*Sqrt[-(-2 + q^2)^2]*w + 
              4577994306994232120295366328320*w^2 - 
              521588847980598690428799418368*Sqrt[-(-2 + q^2)^2]*w^3 - 
              629604270030308618193924390912*w^4 + 
              27777932399703108207504310272*Sqrt[-(-2 + q^2)^2]*w^5 + 
              16466569213299651408386285568*w^6 - 317040375585919699569337344*
               Sqrt[-(-2 + q^2)^2]*w^7 - 108222619401557359100836416*w^8 + 
              884242574683390236568320*Sqrt[-(-2 + q^2)^2]*w^9 + 
              185941069262653152454776*w^10 - 523167088140633317832*Sqrt[
                -(-2 + q^2)^2]*w^11 - 69316534027987867324*w^12 + 
              29996738205467000*Sqrt[-(-2 + q^2)^2]*w^13 + 2470989380151875*w^
                14) + 128*q^30*(-10273800379835191221716779008000 + 
              2083497902608349227901150822400*Sqrt[-(-2 + q^2)^2]*w + 
              9052231334762717071855551774720*w^2 - 
              1099960248034846828782101200896*Sqrt[-(-2 + q^2)^2]*w^3 - 
              1309041556107918170094597832704*w^4 + 
              66696921942721987432882470912*Sqrt[-(-2 + q^2)^2]*w^5 + 
              39715000364514720861505622016*w^6 - 941331641620460548561588224*
               Sqrt[-(-2 + q^2)^2]*w^7 - 324191114469828522479854080*w^8 + 
              3563795150845359054226272*Sqrt[-(-2 + q^2)^2]*w^9 + 
              757049505748099652011176*w^10 - 3408495842164782902544*Sqrt[
                -(-2 + q^2)^2]*w^11 - 456420891057278095168*w^12 + 
              566194184662489900*Sqrt[-(-2 + q^2)^2]*w^13 + 47153002949812375*
               w^14) + 32*q^28*(81373169852325195570305040384000 - 
              17984736317826969746947021209600*Sqrt[-(-2 + q^2)^2]*w - 
              64386030453034268390621467115520*w^2 + 
              8276159027365266724062637326336*Sqrt[-(-2 + q^2)^2]*w^3 + 
              9606937680979144500943169519616*w^4 - 
              551999457803269235402336305152*Sqrt[-(-2 + q^2)^2]*w^5 - 
              328042368249185497388764151808*w^6 + 
              9256057895267485284519899136*Sqrt[-(-2 + q^2)^2]*w^7 + 
              3204493606344259681749135360*w^8 - 44920942782809884659247104*
               Sqrt[-(-2 + q^2)^2]*w^9 - 9619896842353681247650176*w^10 + 
              62093403890308422681984*Sqrt[-(-2 + q^2)^2]*w^11 + 
              8393986683964262878552*w^12 - 19805811542547581760*Sqrt[
                -(-2 + q^2)^2]*w^13 - 1666790479387047300*w^14 + 
              637310848350000*Sqrt[-(-2 + q^2)^2]*w^15 + 31447515309375*w^
                16) - 32*q^26*(135021491727329968392014659584000 - 
              32931714920421685837063362969600*Sqrt[-(-2 + q^2)^2]*w - 
              101942212104558517656576652738560*w^2 + 
              13853516267861871074082488844288*Sqrt[-(-2 + q^2)^2]*w^3 + 
              15578832801003423684336335978496*w^4 - 
              991886104898769751564864978944*Sqrt[-(-2 + q^2)^2]*w^5 - 
              584580506553738312228153851904*w^6 + 
              19118731768339409755076837376*Sqrt[-(-2 + q^2)^2]*w^7 + 
              6625553890140966288606160896*w^8 - 113706562226015749577545728*
               Sqrt[-(-2 + q^2)^2]*w^9 - 24480978392551188424219776*w^10 + 
              210500623582627644234144*Sqrt[-(-2 + q^2)^2]*w^11 + 
              28678194131229723661504*w^12 - 106753830177320387600*Sqrt[
                -(-2 + q^2)^2]*w^13 - 9069700823131813700*w^14 + 
              9732212098207500*Sqrt[-(-2 + q^2)^2]*w^15 + 485617457428125*w^
                16) - 4*q^24*(-1524884581947257755987404128256000 + 
              410471840562344315650214933299200*Sqrt[-(-2 + q^2)^2]*w + 
              1140111548333103381821711418654720*w^2 - 
              164184235705048370602919803748352*Sqrt[-(-2 + q^2)^2]*w^3 - 
              178335175961410250401434795245568*w^4 + 
              12427090933758986335169808433152*Sqrt[-(-2 + q^2)^2]*w^5 + 
              7223682353415993921418509680640*w^6 - 
              268134766427199399417552568320*Sqrt[-(-2 + q^2)^2]*w^7 - 
              92594900876334821395876970496*w^8 + 
              1884548480612779874682003456*Sqrt[-(-2 + q^2)^2]*w^9 + 
              406571767914346588788867072*w^10 - 4417414344332015803400448*
               Sqrt[-(-2 + q^2)^2]*w^11 - 605103090578731661328896*w^12 + 
              3184093453589421655040*Sqrt[-(-2 + q^2)^2]*w^13 + 
              272667583104194706560*w^14 - 544603550459892000*Sqrt[
                -(-2 + q^2)^2]*w^15 - 27454382827740000*w^16 + 
              9165956250000*Sqrt[-(-2 + q^2)^2]*w^17 + 232224609375*w^18) + 
            4*q^22*(-1847261421161249919996404957184000 + 
              546525065597093925216983816601600*Sqrt[-(-2 + q^2)^2]*w + 
              1397824666738584608706849228718080*w^2 - 
              213801849639837708369625803128832*Sqrt[-(-2 + q^2)^2]*w^3 - 
              224273426514333969229652711964672*w^4 + 
              16959907071941607022702079508480*Sqrt[-(-2 + q^2)^2]*w^5 + 
              9682694946658780615403554996224*w^6 - 
              401290090024753200395049762816*Sqrt[-(-2 + q^2)^2]*w^7 - 
              137488301011127023839175901184*w^8 + 
              3236196280692861593398444032*Sqrt[-(-2 + q^2)^2]*w^9 + 
              697039500411301482136018944*w^10 - 9196552080647775375916032*
               Sqrt[-(-2 + q^2)^2]*w^11 - 1262968086528713637839360*w^12 + 
              8733747467528445170688*Sqrt[-(-2 + q^2)^2]*w^13 + 
              752189885123143429248*w^14 - 2319806860229258400*Sqrt[
                -(-2 + q^2)^2]*w^15 - 117959635523532000*w^16 + 
              106316502187500*Sqrt[-(-2 + q^2)^2]*w^17 + 2727084765625*w^
                18) + 16384*(8802640714831597928448000 - 
              5703018671811464685158400*Sqrt[-(-2 + q^2)^2]*w - 
              9658252567503590916096000*w^2 + 2690476071844915257016320*Sqrt[
                -(-2 + q^2)^2]*w^3 + 2118565058925846362849280*w^4 - 
              308422170332176758865920*Sqrt[-(-2 + q^2)^2]*w^5 - 
              137142548486721463910400*w^6 + 11903138761804799016960*Sqrt[
                -(-2 + q^2)^2]*w^7 + 3276807686590343086080*w^8 - 
              180685466364379705344*Sqrt[-(-2 + q^2)^2]*w^9 - 
              32130305170963642368*w^10 + 1154652761884925952*Sqrt[
                -(-2 + q^2)^2]*w^11 + 134054630074710400*w^12 - 
              3128218841414128*Sqrt[-(-2 + q^2)^2]*w^13 - 232658611895776*w^
                14 + 3396577405749*Sqrt[-(-2 + q^2)^2]*w^15 + 
              152200666332*w^16 - 1261876440*Sqrt[-(-2 + q^2)^2]*w^17 - 
              29157920*w^18 + 104720*Sqrt[-(-2 + q^2)^2]*w^19 + 704*w^20) - 
            16384*q^2*(139586441830032935485440000 - 
              85331270297858404987699200*Sqrt[-(-2 + q^2)^2]*w - 
              148053110407308941029539840*w^2 + 39392497706638784436633600*
               Sqrt[-(-2 + q^2)^2]*w^3 + 31679681761740565197619200*w^4 - 
              4399970709516524395167744*Sqrt[-(-2 + q^2)^2]*w^5 - 
              1999884180500975654535168*w^6 + 165492208321404512108544*Sqrt[
                -(-2 + q^2)^2]*w^7 + 46623771684004408049664*w^8 - 
              2449729359993917472768*Sqrt[-(-2 + q^2)^2]*w^9 - 
              446349304687944075264*w^10 + 15276009573768708864*Sqrt[
                -(-2 + q^2)^2]*w^11 + 1819431449629651264*w^12 - 
              40413429803620544*Sqrt[-(-2 + q^2)^2]*w^13 - 3087419680249124*w^
                14 + 42885684560895*Sqrt[-(-2 + q^2)^2]*w^15 + 
              1976681510958*w^16 - 15589636920*Sqrt[-(-2 + q^2)^2]*w^17 - 
              371119760*w^18 + 1268080*Sqrt[-(-2 + q^2)^2]*w^19 + 
              8800*w^20) + 4096*q^4*(4285178590565932789137408000 - 
              2466887663830648694715187200*Sqrt[-(-2 + q^2)^2]*w - 
              4391097829804437346052997120*w^2 + 1114117562060988562670616576*
               Sqrt[-(-2 + q^2)^2]*w^3 + 915653989640268675224174592*w^4 - 
              121088168966174953571352576*Sqrt[-(-2 + q^2)^2]*w^5 - 
              56275043287291821197623296*w^6 + 4428110516188539491057664*Sqrt[
                -(-2 + q^2)^2]*w^7 + 1276527548980489159507968*w^8 - 
              63680497566871088369664*Sqrt[-(-2 + q^2)^2]*w^9 - 
              11880655233491189680128*w^10 + 385323384831832617984*Sqrt[
                -(-2 + q^2)^2]*w^11 + 47021317383563623936*w^12 - 
              987512389119298416*Sqrt[-(-2 + q^2)^2]*w^13 - 77341972379648592*
               w^14 + 1012977003004098*Sqrt[-(-2 + q^2)^2]*w^15 + 
              47896947980871*w^16 - 355029026220*Sqrt[-(-2 + q^2)^2]*w^17 - 
              8677009880*w^18 + 27759600*Sqrt[-(-2 + q^2)^2]*w^19 + 
              198000*w^20) - 8192*q^6*(10598943191823255620026368000 - 
              5733727111254494029440614400*Sqrt[-(-2 + q^2)^2]*w - 
              10487054058995398499264102400*w^2 + 
              2532982186769329788448407552*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2128999317990891265242169344*w^4 - 267501248090284854091972608*
               Sqrt[-(-2 + q^2)^2]*w^5 - 127154848146785116819292160*w^6 + 
              9486534330120970065936384*Sqrt[-(-2 + q^2)^2]*w^7 + 
              2797785097125981384425472*w^8 - 131980229038376667463680*Sqrt[
                -(-2 + q^2)^2]*w^9 - 25192651860549368414208*w^10 + 
              769994420208378102144*Sqrt[-(-2 + q^2)^2]*w^11 + 
              96131589095305066688*w^12 - 1894269491083251128*Sqrt[
                -(-2 + q^2)^2]*w^13 - 151764509268622910*w^14 + 
              1854683156285718*Sqrt[-(-2 + q^2)^2]*w^15 + 89697226343967*w^
                16 - 615993862935*Sqrt[-(-2 + q^2)^2]*w^17 - 15398005920*w^
                18 + 45226500*Sqrt[-(-2 + q^2)^2]*w^19 + 330000*w^20) - 
            1024*q^10*(839318163502749798685999104000 - 
              398125260990647990169580339200*Sqrt[-(-2 + q^2)^2]*w - 
              773188173801492836326173573120*w^2 + 
              168320617560415387076542857216*Sqrt[-(-2 + q^2)^2]*w^3 + 
              148340595844859997724298182656*w^4 - 
              16708987299829739347626688512*Sqrt[-(-2 + q^2)^2]*w^5 - 
              8316472791541206026821828608*w^6 + 552280922985798939584102400*
               Sqrt[-(-2 + q^2)^2]*w^7 + 170299572810728893467770880*w^8 - 
              7082444221739752389967872*Sqrt[-(-2 + q^2)^2]*w^9 - 
              1410723497202621997114368*w^10 + 37530301891418055472896*Sqrt[
                -(-2 + q^2)^2]*w^11 + 4878053847911402933632*w^12 - 
              82268426003581080384*Sqrt[-(-2 + q^2)^2]*w^13 - 
              6844706412223779132*w^14 + 70006460610916137*Sqrt[
                -(-2 + q^2)^2]*w^15 + 3506799078667434*w^16 - 
              19548576706230*Sqrt[-(-2 + q^2)^2]*w^17 - 504813290025*w^18 + 
              1152112500*Sqrt[-(-2 + q^2)^2]*w^19 + 8662500*w^20) + 
            512*q^8*(607504358991769679677095936000 - 
              308122374560256193118758502400*Sqrt[-(-2 + q^2)^2]*w - 
              580110204304826192944347217920*w^2 + 
              133147079349984329361770151936*Sqrt[-(-2 + q^2)^2]*w^3 + 
              114542449641790551627034263552*w^4 - 
              13643089139260651892404912128*Sqrt[-(-2 + q^2)^2]*w^5 - 
              6635088971052532761816465408*w^6 + 467854944577070043642200064*
               Sqrt[-(-2 + q^2)^2]*w^7 + 141118844697748569479380992*w^8 - 
              6266637438733442492891136*Sqrt[-(-2 + q^2)^2]*w^9 - 
              1222665913084223145517056*w^10 + 34993361183723738104320*Sqrt[
                -(-2 + q^2)^2]*w^11 + 4462073980895340795392*w^12 - 
              81768176938924726624*Sqrt[-(-2 + q^2)^2]*w^13 - 
              6685056709146680128*w^14 + 75293590009857450*Sqrt[
                -(-2 + q^2)^2]*w^15 + 3712465759583460*w^16 - 
              23216403203235*Sqrt[-(-2 + q^2)^2]*w^17 - 591139437900*w^18 + 
              1555207500*Sqrt[-(-2 + q^2)^2]*w^19 + 11550000*w^20) - 
            128*q^14*(27163526199042414827016290304000 - 
              11174919680843087084675452108800*Sqrt[-(-2 + q^2)^2]*w - 
              23279103424610528054761677127680*w^2 + 
              4532835743940897539880004878336*Sqrt[-(-2 + q^2)^2]*w^3 + 
              4206480747253387486035632455680*w^4 - 
              420374144383080743948513181696*Sqrt[-(-2 + q^2)^2]*w^5 - 
              219297688083326672694231957504*w^6 + 
              12757323223158307725882949632*Sqrt[-(-2 + q^2)^2]*w^7 + 
              4102374217795202245497716736*w^8 - 146839738703673848516665344*
               Sqrt[-(-2 + q^2)^2]*w^9 - 30336300202644816561358848*w^10 + 
              678269695328402802121728*Sqrt[-(-2 + q^2)^2]*w^11 + 
              90935716672337192235008*w^12 - 1247985112196488791136*Sqrt[
                -(-2 + q^2)^2]*w^13 - 106521873021025726792*w^14 + 
              847327630989049848*Sqrt[-(-2 + q^2)^2]*w^15 + 43309625924462832*
               w^16 - 175448336320125*Sqrt[-(-2 + q^2)^2]*w^17 - 
              4596997783125*w^18 + 6803671875*Sqrt[-(-2 + q^2)^2]*w^19 + 
              51562500*w^20) + 128*q^12*(14882510275854772194798206976000 - 
              6584247562153955672868677222400*Sqrt[-(-2 + q^2)^2]*w - 
              13223082355295327410603174133760*w^2 + 
              2725086480839636449217073905664*Sqrt[-(-2 + q^2)^2]*w^3 + 
              2462908782151386103921967628288*w^4 - 
              261671270300334641637450842112*Sqrt[-(-2 + q^2)^2]*w^5 - 
              133325032926910882231241146368*w^6 + 
              8305524637971603022672035840*Sqrt[-(-2 + q^2)^2]*w^7 + 
              2616544343168737298065391616*w^8 - 101305937868436859244724224*
               Sqrt[-(-2 + q^2)^2]*w^9 - 20569729521938095093579776*w^10 + 
              504273732749928145889280*Sqrt[-(-2 + q^2)^2]*w^11 + 
              66656592616669913285120*w^12 - 1021778095244885400224*Sqrt[
                -(-2 + q^2)^2]*w^13 - 86249274265229312864*w^14 + 
              786741428746924200*Sqrt[-(-2 + q^2)^2]*w^15 + 39887740537889310*
               w^16 - 192923914439025*Sqrt[-(-2 + q^2)^2]*w^17 - 
              5029858651125*w^18 + 9535968750*Sqrt[-(-2 + q^2)^2]*w^19 + 
              72187500*w^20) + q^20*(7708447410245950622792964636672000 - 
              2493677094937584891979814771097600*Sqrt[-(-2 + q^2)^2]*w - 
              5975938100942159409081517992837120*w^2 + 
              971906501340675217632315379286016*Sqrt[-(-2 + q^2)^2]*w^3 + 
              985937367457863879458479398715392*w^4 - 
              80427818316527756843518380736512*Sqrt[-(-2 + q^2)^2]*w^5 - 
              44971345653409892305463307927552*w^6 + 
              2054824084519902939365718884352*Sqrt[-(-2 + q^2)^2]*w^7 + 
              695776369797019601701432197120*w^8 - 
              18567121682312135804454764544*Sqrt[-(-2 + q^2)^2]*w^9 - 
              3977609111059529957767151616*w^10 + 61797851861210951893254144*
               Sqrt[-(-2 + q^2)^2]*w^11 + 8480234302653339795464192*w^12 - 
              73159641723171888839680*Sqrt[-(-2 + q^2)^2]*w^13 - 
              6319165355384521666048*w^14 + 26983145201647451520*Sqrt[
                -(-2 + q^2)^2]*w^15 + 1380730080579907200*w^16 - 
              2231585829000000*Sqrt[-(-2 + q^2)^2]*w^17 - 57840351250000*w^
                18 + 14609375000*Sqrt[-(-2 + q^2)^2]*w^19 + 107421875*w^20) - 
            4*q^18*(1730099854119576914762353606656000 - 
              608942601140526439715400214118400*Sqrt[-(-2 + q^2)^2]*w - 
              1383101768361430290518647190323200*w^2 + 
              239150578111120663760746378690560*Sqrt[-(-2 + q^2)^2]*w^3 + 
              235068726429661545278445818216448*w^4 - 
              20591863223443637294066237964288*Sqrt[-(-2 + q^2)^2]*w^5 - 
              11258006882910776140795547222016*w^6 + 
              561587793996198670957440663552*Sqrt[-(-2 + q^2)^2]*w^7 + 
              187333063525880338679260250112*w^8 - 
              5578677737585259555503996928*Sqrt[-(-2 + q^2)^2]*w^9 - 
              1184397010837240709437784064*w^10 + 21151390421945136296300544*
               Sqrt[-(-2 + q^2)^2]*w^11 + 2890069351139699250959360*w^12 - 
              29921169504545036934656*Sqrt[-(-2 + q^2)^2]*w^13 - 
              2583481570644030374912*w^14 + 14216084725507325760*Sqrt[
                -(-2 + q^2)^2]*w^15 + 729829052460227808*w^16 - 
              1759345912500000*Sqrt[-(-2 + q^2)^2]*w^17 - 45943325312500*w^
                18 + 28767578125*Sqrt[-(-2 + q^2)^2]*w^19 + 214843750*w^20) + 
            4*q^16*(1330565038381660549611389976576000 - 
              507287561439545960293412005478400*Sqrt[-(-2 + q^2)^2]*w - 
              1100495209053144341783372963512320*w^2 + 
              202090058108011513245698560622592*Sqrt[-(-2 + q^2)^2]*w^3 + 
              192844945589149281487696988995584*w^4 - 
              18073039922857221931301005688832*Sqrt[-(-2 + q^2)^2]*w^5 - 
              9653318502633357213260354420736*w^6 + 
              521656441502241995162891845632*Sqrt[-(-2 + q^2)^2]*w^7 + 
              171007064393380738105021562880*w^8 - 
              5611650353336442992117612544*Sqrt[-(-2 + q^2)^2]*w^9 - 
              1176891432613444693152792576*w^10 + 23698877793403240641945600*
               Sqrt[-(-2 + q^2)^2]*w^11 + 3212936311481911104133120*w^12 - 
              38747642362566636989952*Sqrt[-(-2 + q^2)^2]*w^13 - 
              3332455035237034375680*w^14 + 22463944238570452992*Sqrt[
                -(-2 + q^2)^2]*w^15 + 1152956949393154752*w^16 - 
              3728809829250000*Sqrt[-(-2 + q^2)^2]*w^17 - 97743438375000*w^
                18 + 102519140625*Sqrt[-(-2 + q^2)^2]*w^19 + 
              773437500*w^20)) - 12*kk^2*(-2 + q^2)^2*
           (-2499441306811540439040000*q^64 + 80195977758659051520000*q^66 - 
            104367705292800*q^62*(-277519888800 + 2776338180*Sqrt[
                -(-2 + q^2)^2]*w + 14422017143*w^2) + 17394617548800*q^60*
             (-2539940911200 + 480717731340*Sqrt[-(-2 + q^2)^2]*w + 
              3199902902921*w^2) + 7247757312*q^58*(-431558359626240000 - 
              12537506131920000*Sqrt[-(-2 + q^2)^2]*w - 132445505750508000*w^
                2 + 434834411845020*Sqrt[-(-2 + q^2)^2]*w^3 + 
              599581212262241*w^4) - 1207959552*q^56*(-41745152396344320000 - 
              150633520717680000*Sqrt[-(-2 + q^2)^2]*w - 8434722532697172000*
               w^2 + 91804945770756900*Sqrt[-(-2 + q^2)^2]*w^3 + 
              132648834879990143*w^4) - 75497472*q^54*
             (6071898496958300160000 - 93841419453788160000*Sqrt[
                -(-2 + q^2)^2]*w + 976291993193186304000*w^2 - 
              24305833693191568320*Sqrt[-(-2 + q^2)^2]*w^3 - 
              37153248560145060112*w^4 + 55488634605713716*Sqrt[
                -(-2 + q^2)^2]*w^5 + 39435667177827481*w^6) + 
            37748736*q^52*(78285122984846131200000 - 2843456689412849664000*
               Sqrt[-(-2 + q^2)^2]*w + 9994851286380736588800*w^2 - 
              502233191644022942400*Sqrt[-(-2 + q^2)^2]*w^3 - 
              822267569273291943696*w^4 + 3787549799260664492*Sqrt[
                -(-2 + q^2)^2]*w^5 + 2770413884483751859*w^6) + 
            2359296*q^50*(-6175910467990671851520000 + 
              375454373348800069632000*Sqrt[-(-2 + q^2)^2]*w - 
              570466277712990616780800*w^2 + 58053202390189199646720*Sqrt[
                -(-2 + q^2)^2]*w^3 + 103458224771914773359360*w^4 - 
              981849850963265795264*Sqrt[-(-2 + q^2)^2]*w^5 - 
              741561351210651255760*w^6 + 683057993207174992*Sqrt[
                -(-2 + q^2)^2]*w^7 + 288149579481408461*w^8) - 
            1179648*q^48*(-48267343388457825730560000 + 
              4340716828001070612480000*Sqrt[-(-2 + q^2)^2]*w - 
              2474387114043338776166400*w^2 + 622942122288930716067840*Sqrt[
                -(-2 + q^2)^2]*w^3 + 1233909935337129945507584*w^4 - 
              20127424656033722787456*Sqrt[-(-2 + q^2)^2]*w^5 - 
              15749742436047538615552*w^6 + 43632116756880080288*Sqrt[
                -(-2 + q^2)^2]*w^7 + 18797563788533655261*w^8) - 
            73728*q^46*(2435485341411142501662720000 - 
              304339718787895425761280000*Sqrt[-(-2 + q^2)^2]*w + 
              6642510000239728852992000*w^2 - 41257045302691538898616320*Sqrt[
                -(-2 + q^2)^2]*w^3 - 93220640841359497458388992*w^4 + 
              2349944267645576968347648*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1911266862086472733093632*w^6 - 10591813304103568713216*Sqrt[
                -(-2 + q^2)^2]*w^7 - 4666816889889941018352*w^8 + 
              3081221366748707232*Sqrt[-(-2 + q^2)^2]*w^9 + 
              824919043112623573*w^10) + 36864*q^44*
             (12487386288688042805821440000 - 2096421771222247853260800000*
               Sqrt[-(-2 + q^2)^2]*w - 668104320028593416365670400*w^2 - 
              271745682703304593059348480*Sqrt[-(-2 + q^2)^2]*w^3 - 
              720891233332067925868015616*w^4 + 26085433881422609059909632*
               Sqrt[-(-2 + q^2)^2]*w^5 + 22107331718444627644805376*w^6 - 
              203516315271927140173824*Sqrt[-(-2 + q^2)^2]*w^7 - 
              91815752181253686987760*w^8 + 179910628985406485568*Sqrt[
                -(-2 + q^2)^2]*w^9 + 48987265459174322767*w^10) + 
            3072*q^42*(-311471886915829507754557440000 + 
              69339062165253090787196928000*Sqrt[-(-2 + q^2)^2]*w + 
              35790912818111882909948313600*w^2 + 
              8869914982512580936366817280*Sqrt[-(-2 + q^2)^2]*w^3 + 
              28231451124868446490596016128*w^4 - 
              1381172861890578763876712448*Sqrt[-(-2 + q^2)^2]*w^5 - 
              1220940718065113798668329984*w^6 + 16720159046782008837986304*
               Sqrt[-(-2 + q^2)^2]*w^7 + 7729151402593026437849088*w^8 - 
              29865901931415669331008*Sqrt[-(-2 + q^2)^2]*w^9 - 
              8276112242332168278924*w^10 + 4278627139638982152*Sqrt[
                -(-2 + q^2)^2]*w^11 + 749561888024968489*w^12) - 
            2048*q^40*(-774628102255706746430423040000 + 
              231025169030095793402413056000*Sqrt[-(-2 + q^2)^2]*w + 
              131634756549836609605101158400*w^2 + 
              31817176577166248248635555840*Sqrt[-(-2 + q^2)^2]*w^3 + 
              120171066510277568330043236352*w^4 - 
              7516360735885820316478132224*Sqrt[-(-2 + q^2)^2]*w^5 - 
              6918916885095032981336581632*w^6 + 130664349074090212033056768*
               Sqrt[-(-2 + q^2)^2]*w^7 + 61885709420575884630735744*w^8 - 
              391355513042611393386000*Sqrt[-(-2 + q^2)^2]*w^9 - 
              110405564949738937276116*w^10 + 167676674667102544086*Sqrt[
                -(-2 + q^2)^2]*w^11 + 29805043539823339849*w^12) - 
            256*q^38*(7831766225235611983533834240000 - 
              3300403375342634883298099200000*Sqrt[-(-2 + q^2)^2]*w - 
              1329120543531635445542053478400*w^2 - 
              589004036705905912607995330560*Sqrt[-(-2 + q^2)^2]*w^3 - 
              2441092934372474933758493982720*w^4 + 
              184512809082104885908435894272*Sqrt[-(-2 + q^2)^2]*w^5 + 
              175886988340737304922291417088*w^6 - 
              4325051968828770425327050752*Sqrt[-(-2 + q^2)^2]*w^7 - 
              2096254097708606650610569728*w^8 + 19429280854180572012844032*
               Sqrt[-(-2 + q^2)^2]*w^9 + 5579256971045042381264832*w^10 - 
              16532992522605450952368*Sqrt[-(-2 + q^2)^2]*w^11 - 
              2982554095882004243144*w^12 + 1278817862902291228*Sqrt[
                -(-2 + q^2)^2]*w^13 + 147261604825914205*w^14) + 
            512*q^36*(3262206338848267055860285440000 - 
              2335901601936169097767157760000*Sqrt[-(-2 + q^2)^2]*w + 
              551218330639263917106266112000*w^2 - 
              713689345492383683234514862080*Sqrt[-(-2 + q^2)^2]*w^3 - 
              2836680203777165913876536623104*w^4 + 
              245337781029752138498840936448*Sqrt[-(-2 + q^2)^2]*w^5 + 
              239754845524616332109847724032*w^6 - 
              7327998822803557067265042432*Sqrt[-(-2 + q^2)^2]*w^7 - 
              3624925573127187991419345792*w^8 + 45698045252984572262911488*
               Sqrt[-(-2 + q^2)^2]*w^9 + 13346149566133012135823640*w^10 - 
              64032901199635065786792*Sqrt[-(-2 + q^2)^2]*w^11 - 
              11722150361016300012712*w^12 + 14609889965987092194*Sqrt[
                -(-2 + q^2)^2]*w^13 + 1704835431820707527*w^14) + 
            128*q^34*(-1746894036991515349179432960000 + 
              10124094079338441649327964160000*Sqrt[-(-2 + q^2)^2]*w - 
              22016196792703406274385438310400*w^2 + 
              7123157851248515791309378682880*Sqrt[-(-2 + q^2)^2]*w^3 + 
              24397823622269481949895696842752*w^4 - 
              2306719571698635854571330600960*Sqrt[-(-2 + q^2)^2]*w^5 - 
              2278954560817096231918166802432*w^6 + 
              83285298022512429324598099968*Sqrt[-(-2 + q^2)^2]*w^7 + 
              41866708617679783626347341824*w^8 - 679428888314314649066551296*
               Sqrt[-(-2 + q^2)^2]*w^9 - 201470791552377810199082784*w^10 + 
              1401995274207525255253248*Sqrt[-(-2 + q^2)^2]*w^11 + 
              260286480536788854837336*w^12 - 626102127581990318424*Sqrt[
                -(-2 + q^2)^2]*w^13 - 74030562755807757264*w^14 + 
              27321387192055000*Sqrt[-(-2 + q^2)^2]*w^15 + 2022099418521875*w^
                16) - 512*q^32*(3941457537247437519511879680000 + 
              1921794414850568059285929984000*Sqrt[-(-2 + q^2)^2]*w - 
              17253592428403424854927422259200*w^2 + 
              4218422596136228063987965624320*Sqrt[-(-2 + q^2)^2]*w^3 + 
              12100675694384366831913010200576*w^4 - 
              1214004376010545209491152011264*Sqrt[-(-2 + q^2)^2]*w^5 - 
              1193976850164916421857744429056*w^6 + 
              50520684199623960452816093184*Sqrt[-(-2 + q^2)^2]*w^7 + 
              25657647455291969512076009472*w^8 - 513567965877910302294019008*
               Sqrt[-(-2 + q^2)^2]*w^9 - 154216748201319641720979936*w^10 + 
              1445598322330742643177576*Sqrt[-(-2 + q^2)^2]*w^11 + 
              271844267537373874878684*w^12 - 1047119088738164462196*Sqrt[
                -(-2 + q^2)^2]*w^13 - 125397151994123867715*w^14 + 
              132704779110646875*Sqrt[-(-2 + q^2)^2]*w^15 + 9947748076475000*
               w^16) - 64*q^30*(-62308732301748527543416258560000 - 
              5862865026136649706510483456000*Sqrt[-(-2 + q^2)^2]*w + 
              302437197624706730112568629657600*w^2 - 
              71267402391980498829073553817600*Sqrt[-(-2 + q^2)^2]*w^3 - 
              175198847398570316903237302616064*w^4 + 
              18410026987288632183324791537664*Sqrt[-(-2 + q^2)^2]*w^5 + 
              17779353946759939831319975952384*w^6 - 
              848968153451455068945208295424*Sqrt[-(-2 + q^2)^2]*w^7 - 
              432616207223762933578992562176*w^8 + 
              10322132475199658169711780864*Sqrt[-(-2 + q^2)^2]*w^9 + 
              3127632607599819564416380416*w^10 - 37426569087539041951603392*
               Sqrt[-(-2 + q^2)^2]*w^11 - 7115103418673294868087168*w^12 + 
              39322469206938996300816*Sqrt[-(-2 + q^2)^2]*w^13 + 
              4764601508089238115564*w^14 - 9596195697902723800*Sqrt[
                -(-2 + q^2)^2]*w^15 - 728311797090352750*w^16 + 
              235197660018750*Sqrt[-(-2 + q^2)^2]*w^17 + 10499733234375*w^
                18) + 16*q^28*(-282218334485735486455157882880000 + 
              8779083611069630628872847360000*Sqrt[-(-2 + q^2)^2]*w + 
              2109720751478409138597782146252800*w^2 - 
              522539922690882258579838237409280*Sqrt[-(-2 + q^2)^2]*w^3 - 
              1141938981342395456724298861903872*w^4 + 
              125515479251870733631530781900800*Sqrt[-(-2 + q^2)^2]*w^5 + 
              117896100080932975252333714735104*w^6 - 
              6231995923586612967532934332416*Sqrt[-(-2 + q^2)^2]*w^7 - 
              3163981795603774777742802223104*w^8 + 
              87557288774518651693609156608*Sqrt[-(-2 + q^2)^2]*w^9 + 
              26654469634010461966675255296*w^10 - 
              390829007533329604539995904*Sqrt[-(-2 + q^2)^2]*w^11 - 
              74914417160004674587434240*w^12 + 552006375951499933527360*Sqrt[
                -(-2 + q^2)^2]*w^13 + 67566235000059032390208*w^14 - 
              214865910790549346240*Sqrt[-(-2 + q^2)^2]*w^15 - 
              16496343210643278400*w^16 + 14963712432075000*Sqrt[
                -(-2 + q^2)^2]*w^17 + 676763953834375*w^18) + 
            4*q^26*(810841734901083900449170391040000 - 
              48644941557995658996256604160000*Sqrt[-(-2 + q^2)^2]*w - 
              12308208203021494452727484252160000*w^2 + 
              3305125999615914893606693980078080*Sqrt[-(-2 + q^2)^2]*w^3 + 
              6629689821086631899565264885252096*w^4 - 
              765132181049429406085872384737280*Sqrt[-(-2 + q^2)^2]*w^5 - 
              695630761515404570308850818744320*w^6 + 
              40159532260739643677629505077248*Sqrt[-(-2 + q^2)^2]*w^7 + 
              20184575523324332078745321209856*w^8 - 
              633894229537946120934082805760*Sqrt[-(-2 + q^2)^2]*w^9 - 
              192959931150098503937292976128*w^10 + 
              3357319622529837686231347200*Sqrt[-(-2 + q^2)^2]*w^11 + 
              646728796828007645580134400*w^12 - 6026645713811661639317760*
               Sqrt[-(-2 + q^2)^2]*w^13 - 743516782986037073468928*w^14 + 
              3345894857115066410880*Sqrt[-(-2 + q^2)^2]*w^15 + 
              259476956494313514880*w^16 - 438727320789120000*Sqrt[
                -(-2 + q^2)^2]*w^17 - 20085576007337500*w^18 + 
              5550359375000*Sqrt[-(-2 + q^2)^2]*w^19 + 127724609375*w^20) - 
            8*q^24*(116949545437137531953920081920000 + 
              28901302923692634145145487360000*Sqrt[-(-2 + q^2)^2]*w - 
              7689886212603876455834960737075200*w^2 + 
              2257030514349643839539565318635520*Sqrt[-(-2 + q^2)^2]*w^3 + 
              4252343179292297284279655643217920*w^4 - 
              517573369721676612514245557354496*Sqrt[-(-2 + q^2)^2]*w^5 - 
              454947995593245391367225349242880*w^6 + 
              28424918391000984838387453132800*Sqrt[-(-2 + q^2)^2]*w^7 + 
              14071842001104834909129123299328*w^8 - 
              493054390741888541700984766464*Sqrt[-(-2 + q^2)^2]*w^9 - 
              149372009198737907458195095552*w^10 + 
              3006391211362238175975831552*Sqrt[-(-2 + q^2)^2]*w^11 + 
              579839167156218444241840128*w^12 - 6566536941700290552036864*
               Sqrt[-(-2 + q^2)^2]*w^13 - 814245028476355321798656*w^14 + 
              4821326176541549753408*Sqrt[-(-2 + q^2)^2]*w^15 + 
              376886068482008467712*w^16 - 985850790677148000*Sqrt[
                -(-2 + q^2)^2]*w^17 - 45618755730185000*w^18 + 
              34150230468750*Sqrt[-(-2 + q^2)^2]*w^19 + 797177734375*w^20) + 
            65536*(-427711881379514941440000 + 322909355178215866368000*Sqrt[
                -(-2 + q^2)^2]*w + 9105846749550759798374400*w^2 - 
              5714930208808380326215680*Sqrt[-(-2 + q^2)^2]*w^3 - 
              7828505852389998911815680*w^4 + 1774625922170136475729920*Sqrt[
                -(-2 + q^2)^2]*w^5 + 1156946855078328061132800*w^6 - 
              141971594866499227484160*Sqrt[-(-2 + q^2)^2]*w^7 - 
              54029903241178762444800*w^8 + 4064763338691359293440*Sqrt[
                -(-2 + q^2)^2]*w^9 + 980161860401521459200*w^10 - 
              47757402127360696320*Sqrt[-(-2 + q^2)^2]*w^11 - 
              7559281012739784704*w^12 + 243295829796398016*Sqrt[
                -(-2 + q^2)^2]*w^13 + 25429010293061056*w^14 - 
              536535522635420*Sqrt[-(-2 + q^2)^2]*w^15 - 36212271562676*w^
                16 + 481198871109*Sqrt[-(-2 + q^2)^2]*w^17 + 19674967444*w^
                18 - 149132280*Sqrt[-(-2 + q^2)^2]*w^19 - 3154976*w^20 + 
              10384*Sqrt[-(-2 + q^2)^2]*w^21 + 64*w^22) - 
            16384*q^2*(-22241017831734776954880000 + 
              15888478031626647896064000*Sqrt[-(-2 + q^2)^2]*w + 
              608258675340933219326361600*w^2 - 364387283166067867527413760*
               Sqrt[-(-2 + q^2)^2]*w^3 - 508282036111487792515645440*w^4 + 
              110274678987081587443630080*Sqrt[-(-2 + q^2)^2]*w^5 + 
              73344357416891007557959680*w^6 - 8615529803074623331368960*Sqrt[
                -(-2 + q^2)^2]*w^7 - 3350216302008720336617472*w^8 + 
              241272869738092391890944*Sqrt[-(-2 + q^2)^2]*w^9 + 
              59528908572349684875264*w^10 - 2776345067678010200064*Sqrt[
                -(-2 + q^2)^2]*w^11 - 450210642786256440320*w^12 + 
              13868260282368025600*Sqrt[-(-2 + q^2)^2]*w^13 + 
              1486748064497726272*w^14 - 30020282382082608*Sqrt[
                -(-2 + q^2)^2]*w^15 - 2080696052246768*w^16 + 
              26459177023125*Sqrt[-(-2 + q^2)^2]*w^17 + 1112345256748*w^18 - 
              8069572280*Sqrt[-(-2 + q^2)^2]*w^19 - 175764512*w^20 + 
              553872*Sqrt[-(-2 + q^2)^2]*w^21 + 3520*w^22) + 
            16384*q^4*(-126175005006956907724800000 + 
              84638233167348293959680000*Sqrt[-(-2 + q^2)^2]*w + 
              4928293514214570754415001600*w^2 - 2812462145984982951930101760*
               Sqrt[-(-2 + q^2)^2]*w^3 - 3997702912479520786068013056*w^4 + 
              828890393179038918283100160*Sqrt[-(-2 + q^2)^2]*w^5 + 
              562730881943281565328998400*w^6 - 63162105947375270896336896*
               Sqrt[-(-2 + q^2)^2]*w^7 - 25101861897032617472557056*w^8 + 
              1726348881647609592643584*Sqrt[-(-2 + q^2)^2]*w^9 + 
              435744116054435739746304*w^10 - 19389140467789100912640*Sqrt[
                -(-2 + q^2)^2]*w^11 - 3218986489429365312512*w^12 + 
              94482526862036649600*Sqrt[-(-2 + q^2)^2]*w^13 + 
              10376770711457304000*w^14 - 199324600143543556*Sqrt[
                -(-2 + q^2)^2]*w^15 - 14161193200456676*w^16 + 
              170973512109873*Sqrt[-(-2 + q^2)^2]*w^17 + 7372020367327*w^18 - 
              50655995940*Sqrt[-(-2 + q^2)^2]*w^19 - 1132351704*w^20 + 
              3370400*Sqrt[-(-2 + q^2)^2]*w^21 + 22000*w^22) - 
            4096*q^6*(-1464485481843459159490560000 + 
              899807202501791821332480000*Sqrt[-(-2 + q^2)^2]*w + 
              103227888215374258275090432000*w^2 - 
              55995398452102888337021337600*Sqrt[-(-2 + q^2)^2]*w^3 - 
              81171588943074401822019944448*w^4 + 
              16060144411213654114179219456*Sqrt[-(-2 + q^2)^2]*w^5 + 
              11135766410850964150633365504*w^6 - 
              1192015599527807109030739968*Sqrt[-(-2 + q^2)^2]*w^7 - 
              484276276946822844756787200*w^8 + 31722567969685716534362112*
               Sqrt[-(-2 + q^2)^2]*w^9 + 8189497336721832086077440*w^10 - 
              346417577285001783238656*Sqrt[-(-2 + q^2)^2]*w^11 - 
              58836106623405753271296*w^12 + 1637388652200429832704*Sqrt[
                -(-2 + q^2)^2]*w^13 + 183975237500928082176*w^14 - 
              3339302032411876256*Sqrt[-(-2 + q^2)^2]*w^15 - 
              242692803225263072*w^16 + 2756818130810502*Sqrt[-(-2 + q^2)^2]*
               w^17 + 121583268281321*w^18 - 781756217220*Sqrt[-(-2 + q^2)^2]*
               w^19 - 17872311688*w^20 + 49434000*Sqrt[-(-2 + q^2)^2]*w^21 + 
              330000*w^22) + 2048*q^8*(-1966619230583009700741120000 + 
              689278642690093114982400000*Sqrt[-(-2 + q^2)^2]*w + 
              785268653720652900485981798400*w^2 - 
              403916250751766237065877913600*Sqrt[-(-2 + q^2)^2]*w^3 - 
              597671079284853899102703845376*w^4 + 
              112663108115025891788423430144*Sqrt[-(-2 + q^2)^2]*w^5 + 
              79837216377285559483726036992*w^6 - 
              8133675633932900418959966208*Sqrt[-(-2 + q^2)^2]*w^7 - 
              3378812931894620584163672064*w^8 + 210210614371502643465584640*
               Sqrt[-(-2 + q^2)^2]*w^9 + 55487747640688557564985344*w^10 - 
              2222347139536896447584256*Sqrt[-(-2 + q^2)^2]*w^11 - 
              385778447963562042181632*w^12 + 10122561733827792277248*Sqrt[
                -(-2 + q^2)^2]*w^13 + 1161732831107446498560*w^14 - 
              19772111600314012104*Sqrt[-(-2 + q^2)^2]*w^15 - 
              1466656555319870728*w^16 + 15510487300223454*Sqrt[
                -(-2 + q^2)^2]*w^17 + 697588072702180*w^18 - 
              4137002827595*Sqrt[-(-2 + q^2)^2]*w^19 - 96365791940*w^20 + 
              242797500*Sqrt[-(-2 + q^2)^2]*w^21 + 1650000*w^22) - 
            512*q^10*(84457698944724538396508160000 - 
              57048377194235789548978176000*Sqrt[-(-2 + q^2)^2]*w + 
              9246635163932489033790888345600*w^2 - 
              4497875665792030011711616450560*Sqrt[-(-2 + q^2)^2]*w^3 - 
              6800604095095883894910389059584*w^4 + 
              1219360031507677602624288325632*Sqrt[-(-2 + q^2)^2]*w^5 + 
              883759857252849540972448579584*w^6 - 
              85505382463590396535523770368*Sqrt[-(-2 + q^2)^2]*w^7 - 
              36327654072997078816305709056*w^8 + 
              2139846477738004298204577792*Sqrt[-(-2 + q^2)^2]*w^9 + 
              577293364984862547113508864*w^10 - 21793082557112888794324992*
               Sqrt[-(-2 + q^2)^2]*w^11 - 3862237598787617278279680*w^12 + 
              94940611266840671033856*Sqrt[-(-2 + q^2)^2]*w^13 + 
              11109086522561439320832*w^14 - 175707650953874544032*Sqrt[
                -(-2 + q^2)^2]*w^15 - 13268886905864027680*w^16 + 
              129027034507602330*Sqrt[-(-2 + q^2)^2]*w^17 + 5898568811000140*
               w^18 - 31707201943395*Sqrt[-(-2 + q^2)^2]*w^19 - 
              749518436700*w^20 + 1677637500*Sqrt[-(-2 + q^2)^2]*w^21 + 
              11550000*w^22) + 512*q^12*(443146292330976117616803840000 - 
              267138538622846885683003392000*Sqrt[-(-2 + q^2)^2]*w + 
              21919430423340192048750998323200*w^2 - 
              10052776912886397595713609400320*Sqrt[-(-2 + q^2)^2]*w^3 - 
              15549762242110838566427736145920*w^4 + 
              2647571292607038742192409542656*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1964288078723000510634698735616*w^6 - 
              180069738893714702272243433472*Sqrt[-(-2 + q^2)^2]*w^7 - 
              78260159691737937476244209664*w^8 + 
              4349391189985851939421028352*Sqrt[-(-2 + q^2)^2]*w^9 + 
              1198564259483758596257415168*w^10 - 42427335846097258685798400*
               Sqrt[-(-2 + q^2)^2]*w^11 - 7665871806104302799296512*w^12 + 
              175227206104673884085760*Sqrt[-(-2 + q^2)^2]*w^13 + 
              20859897414813483138816*w^14 - 303400500455768598520*Sqrt[
                -(-2 + q^2)^2]*w^15 - 23259325192334613976*w^16 + 
              204892487790438426*Sqrt[-(-2 + q^2)^2]*w^17 + 9487672665393186*
               w^18 - 45244557272475*Sqrt[-(-2 + q^2)^2]*w^19 - 
              1080809948625*w^20 + 2080443750*Sqrt[-(-2 + q^2)^2]*w^21 + 
              14437500*w^22) - q^22*(1137715027894650975256125112320000 - 
              795064656168694511480176902144000*Sqrt[-(-2 + q^2)^2]*w + 
              66636769172431344376685318583091200*w^2 - 
              21346017979021496606124449936179200*Sqrt[-(-2 + q^2)^2]*w^3 - 
              38347922036906823680835071967756288*w^4 + 
              4937204061583447358874643505086464*Sqrt[-(-2 + q^2)^2]*w^5 + 
              4200109397276553454525752708956160*w^6 - 
              282259257438510566305608065089536*Sqrt[-(-2 + q^2)^2]*w^7 - 
              137142820352279420829686097248256*w^8 + 
              5291211417554632264530841829376*Sqrt[-(-2 + q^2)^2]*w^9 + 
              1588501500210183861501365846016*w^10 - 
              36242232549036831991507451904*Sqrt[-(-2 + q^2)^2]*w^11 - 
              6971317224730678596610113536*w^12 + 93026718121000211575087104*
               Sqrt[-(-2 + q^2)^2]*w^13 + 11555947492966664653307904*w^14 - 
              85478366385832848699392*Sqrt[-(-2 + q^2)^2]*w^15 - 
              6717210847911059381248*w^16 + 24383526965008041600*Sqrt[
                -(-2 + q^2)^2]*w^17 + 1137939109227008000*w^18 - 
              1534245033750000*Sqrt[-(-2 + q^2)^2]*w^19 - 36263700000000*w^
                20 + 7304687500*Sqrt[-(-2 + q^2)^2]*w^21 + 48828125*w^22) - 
            128*q^14*(5144224243458416609360609280000 - 
              2896223412716119982100971520000*Sqrt[-(-2 + q^2)^2]*w + 
              171931607622567660186278402457600*w^2 - 
              74085880779080914978144360857600*Sqrt[-(-2 + q^2)^2]*w^3 - 
              117411722387366646753455580905472*w^4 + 
              18951736195527052210633332228096*Sqrt[-(-2 + q^2)^2]*w^5 + 
              14408032315958861108671552684032*w^6 - 
              1248393775432901442150825197568*Sqrt[-(-2 + q^2)^2]*w^7 - 
              555101807661182750259367378944*w^8 + 
              28993374420035497013169487872*Sqrt[-(-2 + q^2)^2]*w^9 + 
              8154514763130432931868639232*w^10 - 269054050964557102975475712*
               Sqrt[-(-2 + q^2)^2]*w^11 - 49478011085462542717194240*w^12 + 
              1042480904172377419149312*Sqrt[-(-2 + q^2)^2]*w^13 + 
              125948075568771516589056*w^14 - 1663503191790343559040*Sqrt[
                -(-2 + q^2)^2]*w^15 - 129057964464366982528*w^16 + 
              1011374180141767200*Sqrt[-(-2 + q^2)^2]*w^17 + 
              47260492506705522*w^18 - 194582275738125*Sqrt[-(-2 + q^2)^2]*w^
                19 - 4676928196875*w^20 + 7409531250*Sqrt[-(-2 + q^2)^2]*w^
                21 + 51562500*w^22) + 4*q^20*
             (531867033236055842831959326720000 - 
              277259111835329001266199134208000*Sqrt[-(-2 + q^2)^2]*w + 
              15704411364692077700951485238476800*w^2 - 
              5462828526151280780039186735431680*Sqrt[-(-2 + q^2)^2]*w^3 - 
              9446244500364587460644775414202368*w^4 + 
              1288058839885601067982234595622912*Sqrt[-(-2 + q^2)^2]*w^5 + 
              1062481787402382969777557442920448*w^6 - 
              76458556519048417259826614108160*Sqrt[-(-2 + q^2)^2]*w^7 - 
              36379896401566763558496230178816*w^8 + 
              1529945790471949726475022237696*Sqrt[-(-2 + q^2)^2]*w^9 + 
              453518529160421125410064957440*w^10 - 
              11541539379936404704431734784*Sqrt[-(-2 + q^2)^2]*w^11 - 
              2205720293400796400100392960*w^12 + 33848080930722289599723520*
               Sqrt[-(-2 + q^2)^2]*w^13 + 4197327505008891733089280*w^14 - 
              37309688643515375121408*Sqrt[-(-2 + q^2)^2]*w^15 - 
              2938095501116766817024*w^16 + 13779227082361048704*Sqrt[
                -(-2 + q^2)^2]*w^17 + 646701463045447040*w^18 - 
              1306851120437500*Sqrt[-(-2 + q^2)^2]*w^19 - 31192387187500*w^
                20 + 15791015625*Sqrt[-(-2 + q^2)^2]*w^21 + 107421875*w^22) + 
            16*q^16*(83994551989396493401199738880000 - 
              44788738645766171605315092480000*Sqrt[-(-2 + q^2)^2]*w + 
              2274334507422220455437018333184000*w^2 - 
              917066054625478026774164306657280*Sqrt[-(-2 + q^2)^2]*w^3 - 
              1491859965413311415667907186655232*w^4 + 
              227921073306634801764347764801536*Sqrt[-(-2 + q^2)^2]*w^5 + 
              177774006509271958585465450266624*w^6 - 
              14520838685372198771863748345856*Sqrt[-(-2 + q^2)^2]*w^7 - 
              6606171302313189900933377556480*w^8 + 
              322819226858302032609076838400*Sqrt[-(-2 + q^2)^2]*w^9 + 
              92562062374849401681010753536*w^10 - 
              2826541396721717119738478592*Sqrt[-(-2 + q^2)^2]*w^11 - 
              527929482526498229859581952*w^12 + 10145879553786106197703680*
               Sqrt[-(-2 + q^2)^2]*w^13 + 1240508795749143427685376*w^14 - 
              14653306627758516095488*Sqrt[-(-2 + q^2)^2]*w^15 - 
              1146594177927956210816*w^16 + 7815094720930072224*Sqrt[
                -(-2 + q^2)^2]*w^17 + 367115405488684512*w^18 - 
              1259569871752500*Sqrt[-(-2 + q^2)^2]*w^19 - 30329257612500*w^
                20 + 37137890625*Sqrt[-(-2 + q^2)^2]*w^21 + 257812500*w^22) - 
            4*q^18*(504524664999852131845448663040000 - 
              259282767502953035228522741760000*Sqrt[-(-2 + q^2)^2]*w + 
              12862355168688238972354831161753600*w^2 - 
              4830319544282668933256541540188160*Sqrt[-(-2 + q^2)^2]*w^3 - 
              8086403243876776118063824537387008*w^4 + 
              1167686160225275033899783692484608*Sqrt[-(-2 + q^2)^2]*w^5 + 
              935790014224301977187880322203648*w^6 - 
              71855548758464685181609351053312*Sqrt[-(-2 + q^2)^2]*w^7 - 
              33440978461633596012183844552704*w^8 + 
              1520816456358603027757648576512*Sqrt[-(-2 + q^2)^2]*w^9 + 
              443854688854588380990560010240*w^10 - 
              12437887363232673787270594560*Sqrt[-(-2 + q^2)^2]*w^11 - 
              2353469578236628741944885248*w^12 + 40733541087831985271070720*
               Sqrt[-(-2 + q^2)^2]*w^13 + 5024283164446873459078144*w^14 - 
              52090837201396309533184*Sqrt[-(-2 + q^2)^2]*w^15 - 
              4096412656759047674368*w^16 + 23597796945310735488*Sqrt[
                -(-2 + q^2)^2]*w^17 + 1110064648367599232*w^18 - 
              3024972579750000*Sqrt[-(-2 + q^2)^2]*w^19 - 72661645375000*w^
                20 + 62369140625*Sqrt[-(-2 + q^2)^2]*w^21 + 429687500*w^
                22)) + w*(-86792183721492480000*q^66*
             (62832*Sqrt[-(-2 + q^2)^2] - 7480309*w) - 8679218372149248000*
             q^68*(18480*Sqrt[-(-2 + q^2)^2] + 2010251*w) + 
            2609192632320*q^64*(127800021888000*Sqrt[-(-2 + q^2)^2] - 
              4221851834692800*w + 23542343833840*Sqrt[-(-2 + q^2)^2]*w^2 + 
              52797079448829*w^3) - 26091926323200*q^62*
             (250393376217600*Sqrt[-(-2 + q^2)^2] - 4225048465952160*w + 
              81923157057568*Sqrt[-(-2 + q^2)^2]*w^2 + 197361620468937*w^3) - 
            14495514624*q^60*(-4882204264734720000*Sqrt[-(-2 + q^2)^2] + 
              47170988722319616000*w - 2333294982376336800*Sqrt[
                -(-2 + q^2)^2]*w^2 - 6206364334121246460*w^3 + 
              13874443267581611*Sqrt[-(-2 + q^2)^2]*w^4 + 14284290339753577*w^
                5) + 21743271936*q^58*(-21163683624652800000*Sqrt[
                -(-2 + q^2)^2] + 101627857699974144000*w - 
              14447545517809800000*Sqrt[-(-2 + q^2)^2]*w^2 - 
              44615159183655708600*w^3 + 326891354457610888*Sqrt[
                -(-2 + q^2)^2]*w^4 + 351391621676893721*w^5) + 
            37748736*q^56*(38165895799957094400000*Sqrt[-(-2 + q^2)^2] + 
              85668285432843767808000*w + 47318610400415012044800*Sqrt[
                -(-2 + q^2)^2]*w^2 + 189628018762092921653760*w^3 - 
              3129483111722412375744*Sqrt[-(-2 + q^2)^2]*w^4 - 
              3543146742124610153808*w^5 + 4169750032247489844*Sqrt[
                -(-2 + q^2)^2]*w^6 + 2417981534312934623*w^7) - 
            75497472*q^54*(-58664589106043289600000*Sqrt[-(-2 + q^2)^2] + 
              1155169288457627756544000*w + 65787453922635081216000*Sqrt[
                -(-2 + q^2)^2]*w^2 + 498100149638698221020160*w^3 - 
              16233677073169428640992*Sqrt[-(-2 + q^2)^2]*w^4 - 
              19581283956967628907384*w^5 + 71213150783003136876*Sqrt[
                -(-2 + q^2)^2]*w^6 + 42547371820223185121*w^7) - 
            2359296*q^52*(37273741584870549749760000*Sqrt[-(-2 + q^2)^2] - 
              250778411953246247583744000*w + 5274461349008779264819200*Sqrt[
                -(-2 + q^2)^2]*w^2 - 58986351673030819203932160*w^3 + 
              3764807098663407217519104*Sqrt[-(-2 + q^2)^2]*w^4 + 
              4912783200133286420487168*w^5 - 36927524015571160995264*Sqrt[
                -(-2 + q^2)^2]*w^6 - 22814744389311810075936*w^7 + 
              17514899209019234622*Sqrt[-(-2 + q^2)^2]*w^8 + 
              6295707598806445549*w^9) + 2359296*q^50*
             (266357511720724007485440000*Sqrt[-(-2 + q^2)^2] - 
              1101082374220004916461568000*w + 94750018250138324176896000*
               Sqrt[-(-2 + q^2)^2]*w^2 - 136361345835888765990051840*w^3 + 
              20210655450688194694993920*Sqrt[-(-2 + q^2)^2]*w^4 + 
              29127897881305781891335680*w^5 - 378195960967713488345088*Sqrt[
                -(-2 + q^2)^2]*w^6 - 242580647781257008958368*w^7 + 
              561536207102503858020*Sqrt[-(-2 + q^2)^2]*w^8 + 
              206496017598267389953*w^9) + 36864*q^48*
             (-82860667850732726585917440000*Sqrt[-(-2 + q^2)^2] + 
              226687649501203836897853440000*w - 
              37779835905104202277060608000*Sqrt[-(-2 + q^2)^2]*w^2 + 
              3245710127355324133551636480*w^3 - 5324838222071285236974551040*
               Sqrt[-(-2 + q^2)^2]*w^4 - 8715470903610047225120378880*w^5 + 
              176237783724250723206998016*Sqrt[-(-2 + q^2)^2]*w^6 + 
              117837522829469592023687936*w^7 - 547386937994142607174272*Sqrt[
                -(-2 + q^2)^2]*w^8 - 206297422138702261631920*w^9 + 
              116394070481230207512*Sqrt[-(-2 + q^2)^2]*w^10 + 
              27250249580875601049*w^11) - 221184*q^46*
             (-51350742848640537109463040000*Sqrt[-(-2 + q^2)^2] + 
              91383826881877318255509504000*w - 26404010967206128914373017600*
               Sqrt[-(-2 + q^2)^2]*w^2 - 12172349244768218262904504320*w^3 - 
              2867848910290712833307000832*Sqrt[-(-2 + q^2)^2]*w^4 - 
              5528723900556656642715531264*w^5 + 162364259140209589826162688*
               Sqrt[-(-2 + q^2)^2]*w^6 + 113594991796449440916182016*w^7 - 
              879970706790594221645504*Sqrt[-(-2 + q^2)^2]*w^8 - 
              340431693826246801156088*w^9 + 571049614473010287912*Sqrt[
                -(-2 + q^2)^2]*w^10 + 136221225577766297265*w^11) - 
            6144*q^44*(5502399074653048170967203840000*Sqrt[-(-2 + q^2)^2] - 
              5798985444159998398637801472000*w + 
              3018552727202537834308593254400*Sqrt[-(-2 + q^2)^2]*w^2 + 
              2276994566872972976161058979840*w^3 + 
              267844764430382808223367036928*Sqrt[-(-2 + q^2)^2]*w^4 + 
              634649853831611855306882605056*w^5 - 
              25624085065277367731995422720*Sqrt[-(-2 + q^2)^2]*w^6 - 
              18809537210837534841649769472*w^7 + 217767212388359162133682176*
               Sqrt[-(-2 + q^2)^2]*w^8 + 86585960326236697428436224*w^9 - 
              286999874331280973137440*Sqrt[-(-2 + q^2)^2]*w^10 - 
              69819550040282176555146*w^11 + 31189797443284785424*Sqrt[
                -(-2 + q^2)^2]*w^12 + 4860268775282861243*w^13) + 
            6144*q^42*(13406557846484857691213660160000*Sqrt[-(-2 + q^2)^2] - 
              6279106192997511689026928640000*w + 
              7587562612433863956483067084800*Sqrt[-(-2 + q^2)^2]*w^2 + 
              6988603682476144606152165949440*w^3 + 
              580258511822039015366960283648*Sqrt[-(-2 + q^2)^2]*w^4 + 
              1746006342604037711701765595136*w^5 - 
              92112340443037984364240867328*Sqrt[-(-2 + q^2)^2]*w^6 - 
              70976048317954245733236879360*w^7 + 
              1139311610857996346574296064*Sqrt[-(-2 + q^2)^2]*w^8 + 
              465824434833126560095008192*w^9 - 2532766494685054005204816*
               Sqrt[-(-2 + q^2)^2]*w^10 - 628752761938564400868984*w^11 + 
              826020984739122745304*Sqrt[-(-2 + q^2)^2]*w^12 + 
              130836196714807575877*w^13) + 256*q^40*
             (-649535332610212678662157762560000*Sqrt[-(-2 + q^2)^2] - 
              16853981775989284314172882944000*w - 
              369961480237065334781559334502400*Sqrt[-(-2 + q^2)^2]*w^2 - 
              365461687642998106091851150786560*w^3 - 
              27515993635163464042782962221056*Sqrt[-(-2 + q^2)^2]*w^4 - 
              102632262377953014239686049267712*w^5 + 
              6704776572125338038955699372032*Sqrt[-(-2 + q^2)^2]*w^6 + 
              5405328923768484001133337538560*w^7 - 
              113647796574360704544757118976*Sqrt[-(-2 + q^2)^2]*w^8 - 
              47756299635664473064931470080*w^9 + 381535686147128792402787840*
               Sqrt[-(-2 + q^2)^2]*w^10 + 96665814890539391741227632*w^11 - 
              248092004341234866622176*Sqrt[-(-2 + q^2)^2]*w^12 - 
              39959567036362711392096*w^13 + 14845781690152279680*Sqrt[
                -(-2 + q^2)^2]*w^14 + 1538517333087531775*w^15) - 
            1024*q^38*(-273415747012642003736246353920000*Sqrt[
                -(-2 + q^2)^2] - 125913292356298331548161146880000*w - 
              153496366992934440801839087616000*Sqrt[-(-2 + q^2)^2]*w^2 - 
              141998193653193020743748010639360*w^3 - 
              14302906936142433495846425985024*Sqrt[-(-2 + q^2)^2]*w^4 - 
              57617269506547808574219554193408*w^5 + 
              4400609883187160770066846900224*Sqrt[-(-2 + q^2)^2]*w^6 + 
              3681147162354719390265243598848*w^7 - 
              96779515475542836865081038336*Sqrt[-(-2 + q^2)^2]*w^8 - 
              41712464772938350217098704960*w^9 + 454481678369714873233973760*
               Sqrt[-(-2 + q^2)^2]*w^10 + 117458294379910941321958104*w^11 - 
              488752257440876678156424*Sqrt[-(-2 + q^2)^2]*w^12 - 
              80056452495188402300196*w^13 + 86513534514213999126*Sqrt[
                -(-2 + q^2)^2]*w^14 + 9101083522246345135*w^15) - 
            256*q^36*(1542156705875113250424493178880000*Sqrt[
                -(-2 + q^2)^2] + 1324535024608602596701982687232000*w + 
              837292784657222601191091024691200*Sqrt[-(-2 + q^2)^2]*w^2 + 
              524674112682972648871558580797440*w^3 + 
              134607172047310918574003365871616*Sqrt[-(-2 + q^2)^2]*w^4 + 
              483709379938238023824030747328512*w^5 - 
              40905700130318503753000367456256*Sqrt[-(-2 + q^2)^2]*w^6 - 
              35028877253482770032985757728768*w^7 + 
              1107112240815561645966454044672*Sqrt[-(-2 + q^2)^2]*w^8 + 
              487570150750489506550241284608*w^9 - 
              6856809627195458764417039104*Sqrt[-(-2 + q^2)^2]*w^10 - 
              1805190344498741649977891088*w^11 + 10910700188397439113722784*
               Sqrt[-(-2 + q^2)^2]*w^12 + 1816671557116528905401592*w^13 - 
              3792005779214358426600*Sqrt[-(-2 + q^2)^2]*w^14 - 
              404966587590007942906*w^15 + 129012015244200000*Sqrt[
                -(-2 + q^2)^2]*w^16 + 8663188034909375*w^17) + 
            768*q^34*(609715272703282439756143656960000*Sqrt[-(-2 + q^2)^2] + 
              756381312051270101459168919552000*w + 
              314462159468970758306528860569600*Sqrt[-(-2 + q^2)^2]*w^2 - 
              53999944595767644224564011991040*w^3 + 
              108923151186678754436148224851968*Sqrt[-(-2 + q^2)^2]*w^4 + 
              317118124762129375586774654386176*w^5 - 
              28515327501834583747411884834816*Sqrt[-(-2 + q^2)^2]*w^6 - 
              24581965590563205220360398618624*w^7 + 
              903289720151836230933737926656*Sqrt[-(-2 + q^2)^2]*w^8 + 
              404208656266330777446322940928*w^9 - 
              7028580522341021157404035200*Sqrt[-(-2 + q^2)^2]*w^10 - 
              1880487317852419025864378880*w^11 + 15333414992785869533764992*
               Sqrt[-(-2 + q^2)^2]*w^12 + 2592545934745779493249704*w^13 - 
              8673946846601949383328*Sqrt[-(-2 + q^2)^2]*w^14 - 
              940070771277344134516*w^15 + 859275628992605000*Sqrt[
                -(-2 + q^2)^2]*w^16 + 58541536256878125*w^17) + 
            48*q^32*(-9831227511142124684320796835840000*Sqrt[
                -(-2 + q^2)^2] - 15924589999195959729499857223680000*w - 
              4738736690761404836390496318259200*Sqrt[-(-2 + q^2)^2]*w^2 + 
              9852759034191051118171428791255040*w^3 - 
              3879918005760354168528761165709312*Sqrt[-(-2 + q^2)^2]*w^4 - 
              9246669734257630891346870491152384*w^5 + 
              865907726200201650744536976064512*Sqrt[-(-2 + q^2)^2]*w^6 + 
              739245984318494868218305516142592*w^7 - 
              30730018738913691431763478118400*Sqrt[-(-2 + q^2)^2]*w^8 - 
              13875301108418804096347999322112*w^9 + 
              288192643578565737713648990208*Sqrt[-(-2 + q^2)^2]*w^10 + 
              78092246071589684776981641216*w^11 - 
              814080065229052186575736320*Sqrt[-(-2 + q^2)^2]*w^12 - 
              139525245788860204019420928*w^13 + 670500463197768906185472*
               Sqrt[-(-2 + q^2)^2]*w^14 + 73682170459578216197200*w^15 - 
              128284482499230728000*Sqrt[-(-2 + q^2)^2]*w^16 - 
              8864889865152420000*w^17 + 2445389109625000*Sqrt[-(-2 + q^2)^2]*
               w^18 + 99595109453125*w^19) - 96*q^30*
             (-4320004800657486933113312378880000*Sqrt[-(-2 + q^2)^2] - 
              8610625279190763730858055565312000*w - 
              1922230648035009592514537796403200*Sqrt[-(-2 + q^2)^2]*w^2 + 
              12181239913613009585281180599582720*w^3 - 
              3752670581362498736139450634469376*Sqrt[-(-2 + q^2)^2]*w^4 - 
              7681576609995648405701833021980672*w^5 + 
              745887184009716258413635593830400*Sqrt[-(-2 + q^2)^2]*w^6 + 
              622765827059670719722963492405248*w^7 - 
              28678177414883780159830758457344*Sqrt[-(-2 + q^2)^2]*w^8 - 
              12967461887532354762920228880384*w^9 + 
              312842013211907486166579388416*Sqrt[-(-2 + q^2)^2]*w^10 + 
              85488601695873262351019900928*w^11 - 
              1093467160351391638989712128*Sqrt[-(-2 + q^2)^2]*w^12 - 
              189494218993219044436329984*w^13 + 1215553695936178254769344*
               Sqrt[-(-2 + q^2)^2]*w^14 + 135244262626959777188480*w^15 - 
              372199253746650484000*Sqrt[-(-2 + q^2)^2]*w^16 - 
              26068074076513414000*w^17 + 20222595710350000*Sqrt[
                -(-2 + q^2)^2]*w^18 + 835849017953125*w^19) - 
            8*q^28*(42011794140727246373652403322880000*Sqrt[-(-2 + q^2)^2] + 
              97014534333197380630691205611520000*w + 
              17157488817733045790101431386112000*Sqrt[-(-2 + q^2)^2]*w^2 - 
              251998867798385927853664864944783360*w^3 + 
              74806665187580803961115209254305792*Sqrt[-(-2 + q^2)^2]*w^4 + 
              137696413678186564964734681233752064*w^5 - 
              13922640748776727411977956056104960*Sqrt[-(-2 + q^2)^2]*w^6 - 
              11287257859858501171147543928635392*w^7 + 
              567267100706885627560978274844672*Sqrt[-(-2 + q^2)^2]*w^8 + 
              255048106238896917224064834994176*w^9 - 
              6988334744967512325205273509888*Sqrt[-(-2 + q^2)^2]*w^10 - 
              1916499544497580938414813093888*w^11 + 
              29120694547611021635133987840*Sqrt[-(-2 + q^2)^2]*w^12 + 
              5086322204220808402053063168*w^13 - 41312793966704354111010048*
               Sqrt[-(-2 + q^2)^2]*w^14 - 4644001706864514457419264*w^15 + 
              18109862164467411444480*Sqrt[-(-2 + q^2)^2]*w^16 + 
              1283796355377058776000*w^17 - 1859499552824100000*Sqrt[
                -(-2 + q^2)^2]*w^18 - 77940393178518750*w^19 + 
              18046875000000*Sqrt[-(-2 + q^2)^2]*w^20 + 380166015625*w^21) + 
            8*q^26*(33985920343124156536749482311680000*Sqrt[-(-2 + q^2)^2] + 
              83774249748523885056938918019072000*w + 
              12664047105845890717281909158707200*Sqrt[-(-2 + q^2)^2]*w^2 - 
              349709369819937037689226266421493760*w^3 + 
              107043264810693158456456710138626048*Sqrt[-(-2 + q^2)^2]*w^4 + 
              183174407246969970028564720549625856*w^5 - 
              19406429946509620770489381301518336*Sqrt[-(-2 + q^2)^2]*w^6 - 
              15238420661575241257877433351143424*w^7 + 
              827513653004673151846290649251840*Sqrt[-(-2 + q^2)^2]*w^8 + 
              367771813025725935565126013288448*w^9 - 
              11244238305315227059077933170688*Sqrt[-(-2 + q^2)^2]*w^10 - 
              3079364477096211740505657409536*w^11 + 
              54169915603545884208659275776*Sqrt[-(-2 + q^2)^2]*w^12 + 
              9500729955705387578790500352*w^13 - 93891032567007362335706112*
               Sqrt[-(-2 + q^2)^2]*w^14 - 10634387735528077526708736*w^15 + 
              54649575850083507283584*Sqrt[-(-2 + q^2)^2]*w^16 + 
              3913443832342289338368*w^17 - 8787828867060210000*Sqrt[
                -(-2 + q^2)^2]*w^18 - 373011033869100000*w^19 + 
              234822328125000*Sqrt[-(-2 + q^2)^2]*w^20 + 5026591796875*w^
                21) + 262144*(2566271288277089648640000*Sqrt[-(-2 + q^2)^2] + 
              6492194209861591891968000*w - 450699562724229749145600*Sqrt[
                -(-2 + q^2)^2]*w^2 + 53640113549779136497582080*w^3 - 
              34198948560476833673379840*Sqrt[-(-2 + q^2)^2]*w^4 - 
              43261709326131433769533440*w^5 + 8807866554784590562590720*Sqrt[
                -(-2 + q^2)^2]*w^6 + 5114660784396397078118400*w^7 - 
              558780065224858539786240*Sqrt[-(-2 + q^2)^2]*w^8 - 
              189838227716815011840000*w^9 + 12799424009037783490560*Sqrt[
                -(-2 + q^2)^2]*w^10 + 2777711779943344189440*w^11 - 
              122306068238685421056*Sqrt[-(-2 + q^2)^2]*w^12 - 
              17561648575321170432*w^13 + 514517960462286528*Sqrt[
                -(-2 + q^2)^2]*w^14 + 49103810700496816*w^15 - 
              948593108456334*Sqrt[-(-2 + q^2)^2]*w^16 - 58756032996683*w^
                17 + 717971855502*Sqrt[-(-2 + q^2)^2]*w^18 + 27040380444*w^
                19 - 189051984*Sqrt[-(-2 + q^2)^2]*w^20 - 3693008*w^21 + 
              11232*Sqrt[-(-2 + q^2)^2]*w^22 + 64*w^23) - 
            262144*q^2*(35927798035879255080960000*Sqrt[-(-2 + q^2)^2] + 
              90744908069410179121152000*w - 4074167304676583040614400*Sqrt[
                -(-2 + q^2)^2]*w^2 + 956377473511719229760471040*w^3 - 
              580039676511658867131678720*Sqrt[-(-2 + q^2)^2]*w^4 - 
              743907142246032040588738560*w^5 + 145094066870438615517757440*
               Sqrt[-(-2 + q^2)^2]*w^6 + 85812883723257938816532480*w^7 - 
              8997199696393241962217472*Sqrt[-(-2 + q^2)^2]*w^8 - 
              3120899926234797399343104*w^9 + 202100175636198243655680*Sqrt[
                -(-2 + q^2)^2]*w^10 + 44858802825559025233920*w^11 - 
              1897912351999273414656*Sqrt[-(-2 + q^2)^2]*w^12 - 
              279113775783808534272*w^13 + 7859689884710740032*Sqrt[
                -(-2 + q^2)^2]*w^14 + 769196219711118496*w^15 - 
              14285540900752572*Sqrt[-(-2 + q^2)^2]*w^16 - 908414180144559*w^
                17 + 10674734003637*Sqrt[-(-2 + q^2)^2]*w^18 + 
              413208494292*w^19 - 2779204296*Sqrt[-(-2 + q^2)^2]*w^20 - 
              55863632*w^21 + 163536*Sqrt[-(-2 + q^2)^2]*w^22 + 960*w^23) + 
            32768*q^4*(1801522444370516933345280000*Sqrt[-(-2 + q^2)^2] + 
              4567505463608133820612608000*w - 73658405504193903407923200*
               Sqrt[-(-2 + q^2)^2]*w^2 + 66232142961213002449535631360*w^3 - 
              38175785312642941085798105088*Sqrt[-(-2 + q^2)^2]*w^4 - 
              49669318228058461734589956096*w^5 + 
              9268550545596703085193854976*Sqrt[-(-2 + q^2)^2]*w^6 + 
              5585470464925572523288952832*w^7 - 561078326451939475281149952*
               Sqrt[-(-2 + q^2)^2]*w^8 - 198745004428230335818235904*w^9 + 
              12334012174166395882143744*Sqrt[-(-2 + q^2)^2]*w^10 + 
              2799498406340131716464640*w^11 - 113470390960523546913792*Sqrt[
                -(-2 + q^2)^2]*w^12 - 17080180341540518542848*w^13 + 
              460431752325427766400*Sqrt[-(-2 + q^2)^2]*w^14 + 
              46154120235250327520*w^15 - 819689386342687476*Sqrt[
                -(-2 + q^2)^2]*w^16 - 53420184777103650*w^17 + 
              599452171768791*Sqrt[-(-2 + q^2)^2]*w^18 + 23793994733124*w^
                19 - 152564230632*Sqrt[-(-2 + q^2)^2]*w^20 - 3146222464*w^
                21 + 8762160*Sqrt[-(-2 + q^2)^2]*w^22 + 52800*w^23) - 
            32768*q^6*(6215509060207111129006080000*Sqrt[-(-2 + q^2)^2] + 
              16085528876246350455373824000*w + 384513598257651318679142400*
               Sqrt[-(-2 + q^2)^2]*w^2 + 370816289784344233788498247680*w^3 - 
              202919375762560391827899285504*Sqrt[-(-2 + q^2)^2]*w^4 - 
              268017731549370283917802733568*w^5 + 
              47784256998905957653445345280*Sqrt[-(-2 + q^2)^2]*w^6 + 
              29355431182524758049870053376*w^7 - 
              2820322218470151723347607552*Sqrt[-(-2 + q^2)^2]*w^8 - 
              1020340637653468679347765248*w^9 + 60540064022966388351270912*
               Sqrt[-(-2 + q^2)^2]*w^10 + 14047644355822285745061888*w^11 - 
              543706783347880240290816*Sqrt[-(-2 + q^2)^2]*w^12 - 
              83705158550702633862144*w^13 + 2150534467219239167616*Sqrt[
                -(-2 + q^2)^2]*w^14 + 220514291278001179008*w^15 - 
              3722729397286450452*Sqrt[-(-2 + q^2)^2]*w^16 - 
              248175241420893204*w^17 + 2638352336464185*Sqrt[-(-2 + q^2)^2]*
               w^18 + 107113099174158*w^19 - 647897271912*Sqrt[-(-2 + q^2)^2]*
               w^20 - 13663914704*w^21 + 35706000*Sqrt[-(-2 + q^2)^2]*w^22 + 
              220000*w^23) - 8192*q^10*(-78712672954034893703086080000*Sqrt[
                -(-2 + q^2)^2] - 115946624754380597140389888000*w + 
              44158806211336471589997772800*Sqrt[-(-2 + q^2)^2]*w^2 + 
              19023924863710089554258118574080*w^3 - 
              9351345258418104851519407915008*Sqrt[-(-2 + q^2)^2]*w^4 - 
              12760342769872908822363406073856*w^5 + 
              2067793168777315968590844788736*Sqrt[-(-2 + q^2)^2]*w^6 + 
              1322419921719331549211365736448*w^7 - 
              115560524458535904518461194240*Sqrt[-(-2 + q^2)^2]*w^8 - 
              43634008709765237345721384960*w^9 + 
              2347728125417093013546074112*Sqrt[-(-2 + q^2)^2]*w^10 + 
              568744840061617858504335360*w^11 - 19848458373178197357250560*
               Sqrt[-(-2 + q^2)^2]*w^12 - 3187425110415099541737984*w^13 + 
              73233893978026650519552*Sqrt[-(-2 + q^2)^2]*w^14 + 
              7820810273729346178560*w^15 - 116787546756648498192*Sqrt[
                -(-2 + q^2)^2]*w^16 - 8092816511824234674*w^17 + 
              75022250538577320*Sqrt[-(-2 + q^2)^2]*w^18 + 3159081276443565*w^
                19 - 16353618146745*Sqrt[-(-2 + q^2)^2]*w^20 - 
              356877950000*w^21 + 778387500*Sqrt[-(-2 + q^2)^2]*w^22 + 
              4950000*w^23) + 4096*q^8*(75951365047848745241149440000*Sqrt[
                -(-2 + q^2)^2] + 220798679004041240811405312000*w + 
              26344953051085545148514304000*Sqrt[-(-2 + q^2)^2]*w^2 + 
              12072307884701710122872859525120*w^3 - 
              6264987603747089778758777831424*Sqrt[-(-2 + q^2)^2]*w^4 - 
              8406972263825127182050743287808*w^5 + 
              1430016546580390573113486606336*Sqrt[-(-2 + q^2)^2]*w^6 + 
              896062177669302424767062605824*w^7 - 
              82184376446307527296078577664*Sqrt[-(-2 + q^2)^2]*w^8 - 
              30372743765658745804838141952*w^9 + 
              1718517203732325649708154880*Sqrt[-(-2 + q^2)^2]*w^10 + 
              407530091830899370831331328*w^11 - 15007810133196286121232384*
               Sqrt[-(-2 + q^2)^2]*w^12 - 2361008136411606029555712*w^13 + 
              57524700629924133788160*Sqrt[-(-2 + q^2)^2]*w^14 + 
              6024787538582032049280*w^15 - 96031363192175081352*Sqrt[
                -(-2 + q^2)^2]*w^16 - 6534737655016459284*w^17 + 
              65217684056310456*Sqrt[-(-2 + q^2)^2]*w^18 + 2700622699359255*w^
                19 - 15222317609796*Sqrt[-(-2 + q^2)^2]*w^20 - 
              327170689912*w^21 + 789030000*Sqrt[-(-2 + q^2)^2]*w^22 + 
              4950000*w^23) - 6144*q^14*(-3291405457730291690058547200000*
               Sqrt[-(-2 + q^2)^2] - 6988694885454777242137657344000*w - 
              51860428034319862125192806400*Sqrt[-(-2 + q^2)^2]*w^2 + 
              135373177870164309069643760271360*w^3 - 
              59460501800291384465581544570880*Sqrt[-(-2 + q^2)^2]*w^4 - 
              84181418478222031795367989739520*w^5 + 
              12325369433447760413119305744384*Sqrt[-(-2 + q^2)^2]*w^6 + 
              8229915960495336618770319802368*w^7 - 
              648724723082762496385873084416*Sqrt[-(-2 + q^2)^2]*w^8 - 
              255797358407565803928519180288*w^9 + 
              12326527460845922814820712448*Sqrt[-(-2 + q^2)^2]*w^10 + 
              3110539465279430691266985984*w^11 - 96103444623732336187032576*
               Sqrt[-(-2 + q^2)^2]*w^12 - 16015114151198463051386880*w^13 + 
              320579923950008787694080*Sqrt[-(-2 + q^2)^2]*w^14 + 
              35372756101836999374848*w^15 - 450499779711137965292*Sqrt[
                -(-2 + q^2)^2]*w^16 - 32107888782856813080*w^17 + 
              246726341411923681*Sqrt[-(-2 + q^2)^2]*w^18 + 10635677811013981*
               w^19 - 43877945186625*Sqrt[-(-2 + q^2)^2]*w^20 - 
              975440943125*w^21 + 1600500000*Sqrt[-(-2 + q^2)^2]*w^22 + 
              10312500*w^23) + 3072*q^12*(-1855417563119386852086251520000*
               Sqrt[-(-2 + q^2)^2] - 3800918546036685183230410752000*w + 
              187929529774955620878149222400*Sqrt[-(-2 + q^2)^2]*w^2 + 
              128825752743836138730500118282240*w^3 - 
              59903363142713275347479656660992*Sqrt[-(-2 + q^2)^2]*w^4 - 
              83207847701079494403804201222144*w^5 + 
              12826346676676990528419016998912*Sqrt[-(-2 + q^2)^2]*w^6 + 
              8378103584453446673722565984256*w^7 - 
              696104140502249456719313240064*Sqrt[-(-2 + q^2)^2]*w^8 - 
              268581296501711317536285130752*w^9 + 
              13699607558086103826441240576*Sqrt[-(-2 + q^2)^2]*w^10 + 
              3388454565847045998527397888*w^11 - 111555157389930364649478144*
               Sqrt[-(-2 + q^2)^2]*w^12 - 18263345200425553773339648*w^13 + 
              393148327189801897731072*Sqrt[-(-2 + q^2)^2]*w^14 + 
              42725645413220900831360*w^15 - 592358722716890701000*Sqrt[
                -(-2 + q^2)^2]*w^16 - 41689730975559761380*w^17 + 
              354514333409868082*Sqrt[-(-2 + q^2)^2]*w^18 + 15130510157718934*
               w^19 - 70683436679625*Sqrt[-(-2 + q^2)^2]*w^20 - 
              1560030059500*w^21 + 3000112500*Sqrt[-(-2 + q^2)^2]*w^22 + 
              19250000*w^23) + q^24*(-228745757230010416491329004503040000*
               Sqrt[-(-2 + q^2)^2] - 555683419266539763023544601018368000*w - 
              75831391791455227325602146444902400*Sqrt[-(-2 + q^2)^2]*w^2 + 
              3282989324985930273685702748940533760*w^3 - 
              1061428194153868490885909678785560576*Sqrt[-(-2 + q^2)^2]*w^4 - 
              1725274171821407364816725166702723072*w^5 + 
              192465214307927572639467598604402688*Sqrt[-(-2 + q^2)^2]*w^6 + 
              146442061097451733864932786296586240*w^7 - 
              8536676185632937408025107793707008*Sqrt[-(-2 + q^2)^2]*w^8 - 
              3734085633739082549274493166026752*w^9 + 
              125655873176181941294925131808768*Sqrt[-(-2 + q^2)^2]*w^10 + 
              34205336369929607004622915633152*w^11 - 
              682407757300281508919608836096*Sqrt[-(-2 + q^2)^2]*w^12 - 
              119705434777952725793504133120*w^13 + 
              1395427350984489476536025088*Sqrt[-(-2 + q^2)^2]*w^14 + 
              158737892214148065596608512*w^15 - 1020707927505565141742592*
               Sqrt[-(-2 + q^2)^2]*w^16 - 73646455047235377415680*w^17 + 
              230062954028355888000*Sqrt[-(-2 + q^2)^2]*w^18 + 
              9868913598585360000*w^19 - 11237689237500000*Sqrt[
                -(-2 + q^2)^2]*w^20 - 244024343750000*w^21 + 39843750000*Sqrt[
                -(-2 + q^2)^2]*w^22 + 244140625*w^23) + 
            192*q^16*(-258085181522856476118771302400000*Sqrt[
                -(-2 + q^2)^2] - 554378321823470991915859574784000*w - 
              24194138568058458934021088870400*Sqrt[-(-2 + q^2)^2]*w^2 + 
              7679224324041640930217951357829120*w^3 - 
              3181030395348897467280776641904640*Sqrt[-(-2 + q^2)^2]*w^4 - 
              4597494865311857163919596831375360*w^5 + 
              638448788204650280573022851039232*Sqrt[-(-2 + q^2)^2]*w^6 + 
              436236644360151892071359730155520*w^7 - 
              32547526346898983645792912277504*Sqrt[-(-2 + q^2)^2]*w^8 - 
              13116010733093011705163632607232*w^9 + 
              594789735659717330960005988352*Sqrt[-(-2 + q^2)^2]*w^10 + 
              152975580791094847997008478208*w^11 - 
              4408613559952386056354783232*Sqrt[-(-2 + q^2)^2]*w^12 - 
              746390483534046345296732160*w^13 + 13770080385493911179424768*
               Sqrt[-(-2 + q^2)^2]*w^14 + 1538618894465742426689792*w^15 - 
              17773176998914350720256*Sqrt[-(-2 + q^2)^2]*w^16 - 
              1278705699952183907712*w^17 + 8718432487424930160*Sqrt[
                -(-2 + q^2)^2]*w^18 + 378203025453464244*w^19 - 
              1340793110538750*Sqrt[-(-2 + q^2)^2]*w^20 - 29898700459375*w^
                21 + 40038281250*Sqrt[-(-2 + q^2)^2]*w^22 + 257812500*w^23) - 
            8*q^22*(-23857128256782910288524811960320000*Sqrt[
                -(-2 + q^2)^2] - 55216428567662360160617480847360000*w - 
              6696842900229557761471474669977600*Sqrt[-(-2 + q^2)^2]*w^2 + 
              415561720808900360625608771890053120*w^3 - 
              142978082860413248190794206959108096*Sqrt[-(-2 + q^2)^2]*w^4 - 
              223658338944767580910110902606364672*w^5 + 
              26344739534027948031070345201975296*Sqrt[-(-2 + q^2)^2]*w^6 + 
              19457647294457589800015112261599232*w^7 - 
              1212106716562607140812812156141568*Sqrt[-(-2 + q^2)^2]*w^8 - 
              520358997834742186297957432688640*w^9 + 
              19070542313110671311643018264576*Sqrt[-(-2 + q^2)^2]*w^10 + 
              5139407831922762986125688832000*w^11 - 
              114381624491470003766299803648*Sqrt[-(-2 + q^2)^2]*w^12 - 
              19988660928089031449319849984*w^13 + 
              268197829780683070008305664*Sqrt[-(-2 + q^2)^2]*w^14 + 
              30534057065154681175943168*w^15 - 236330236197495427316736*Sqrt[
                -(-2 + q^2)^2]*w^16 - 17128552239100020989952*w^17 + 
              69315267991212429120*Sqrt[-(-2 + q^2)^2]*w^18 + 
              2996910017019045600*w^19 - 5138940932812500*Sqrt[-(-2 + q^2)^2]*
               w^20 - 112918850000000*w^21 + 46904296875*Sqrt[-(-2 + q^2)^2]*
               w^22 + 292968750*w^23) - 64*q^18*
             (-1467320014023737480910471168000000*Sqrt[-(-2 + q^2)^2] - 
              3187943989239854244983665065984000*w - 
              235470045022845839421462282240000*Sqrt[-(-2 + q^2)^2]*w^2 + 
              34922576221902980633210843729756160*w^3 - 
              13619386888470190404318677862187008*Sqrt[-(-2 + q^2)^2]*w^4 - 
              20137148921661036790258731199758336*w^5 + 
              2648931106128637288837591685136384*Sqrt[-(-2 + q^2)^2]*w^6 + 
              1854450542797299147187643096236032*w^7 - 
              130640128582466985699707965145088*Sqrt[-(-2 + q^2)^2]*w^8 - 
              53797002930645899983430932758528*w^9 + 
              2285483757925687070069300133888*Sqrt[-(-2 + q^2)^2]*w^10 + 
              598278506979628776508973973504*w^11 - 
              15967272446849130798892941312*Sqrt[-(-2 + q^2)^2]*w^12 - 
              2740064688771459403026296832*w^13 + 46096380323473227102102528*
               Sqrt[-(-2 + q^2)^2]*w^14 + 5200373854084596214145536*w^15 - 
              53652513512770776367104*Sqrt[-(-2 + q^2)^2]*w^16 - 
              3883314546590078349728*w^17 + 22966199743809178032*Sqrt[
                -(-2 + q^2)^2]*w^18 + 998809741366156368*w^19 - 
              2936539696612500*Sqrt[-(-2 + q^2)^2]*w^20 - 65413989746875*w^
                21 + 67095703125*Sqrt[-(-2 + q^2)^2]*w^22 + 429687500*w^23) + 
            8*q^20*(-18123175856726593176309155758080000*Sqrt[
                -(-2 + q^2)^2] - 40277020900009717241099449270272000*w - 
              4035080207020590374986389336883200*Sqrt[-(-2 + q^2)^2]*w^2 + 
              365659548237754476573803815234437120*w^3 - 
              134021746347964009022362194976702464*Sqrt[-(-2 + q^2)^2]*w^4 - 
              203341274792322853068117870240595968*w^5 + 
              25314354695311994182903933534470144*Sqrt[-(-2 + q^2)^2]*w^6 + 
              18185842978423126656984476628811776*w^7 - 
              1206478689129606428074976212942848*Sqrt[-(-2 + q^2)^2]*w^8 - 
              507492892463806219229159630045184*w^9 + 
              20090328348520364464245834252288*Sqrt[-(-2 + q^2)^2]*w^10 + 
              5342782912508238312707221487616*w^11 - 
              130908071775256452497327603712*Sqrt[-(-2 + q^2)^2]*w^12 - 
              22706667293781477073452244992*w^13 + 
              343860990021005367706650624*Sqrt[-(-2 + q^2)^2]*w^14 + 
              39038808238051136325375488*w^15 - 352988713856093670322176*Sqrt[
                -(-2 + q^2)^2]*w^16 - 25611761362202671911552*w^17 + 
              127662200011295765376*Sqrt[-(-2 + q^2)^2]*w^18 + 
              5545598469082462560*w^19 - 12886146996937500*Sqrt[
                -(-2 + q^2)^2]*w^20 - 285614063281250*w^21 + 
              203349609375*Sqrt[-(-2 + q^2)^2]*w^22 + 1289062500*w^23)))*
         cphiH[0])/(8036313307545600*(-2 + q^2)^14*(11*Sqrt[-(-2 + q^2)^2] + 
         w)*(12*Sqrt[-(-2 + q^2)^2] + w)*(-40 + 40*q^2 - 10*q^4 + 
         Sqrt[-(-2 + q^2)^2]*w)*(-36 + 36*q^2 - 9*q^4 + Sqrt[-(-2 + q^2)^2]*
          w)*(-32 + 32*q^2 - 8*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-28 + 28*q^2 - 7*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-24 + 24*q^2 - 6*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-20 + 20*q^2 - 5*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-16 + 16*q^2 - 4*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-12 + 12*q^2 - 3*q^4 + Sqrt[-(-2 + q^2)^2]*w)*(-8 + 8*q^2 - 2*q^4 + 
         Sqrt[-(-2 + q^2)^2]*w)*(-4 + 4*q^2 - q^4 + Sqrt[-(-2 + q^2)^2]*w)), 
     cphiH[13] -> ((kk^26*(-2 + q^2)^26 - 13*kk^24*(-2 + q^2)^24*
          (-2304 - 3072*q^4 + 624*q^6 + 70*Sqrt[-(-2 + q^2)^2]*w + 4*w^2 - 
           q^2*(-4800 + 74*Sqrt[-(-2 + q^2)^2]*w + 5*w^2)) + 
         78*kk^22*(-2 + q^2)^22*(-3227488*q^10 + 329472*q^12 - 
           4*q^8*(-3231976 + 20376*Sqrt[-(-2 + q^2)^2]*w + 2795*w^2) + 
           4*q^6*(-6759808 + 118760*Sqrt[-(-2 + q^2)^2]*w + 16119*w^2) + 
           4*(1147520 - 72496*Sqrt[-(-2 + q^2)^2]*w - 9072*w^2 + 
             139*Sqrt[-(-2 + q^2)^2]*w^3 + 4*w^4) - 
           8*q^2*(2330944 - 110760*Sqrt[-(-2 + q^2)^2]*w - 14414*w^2 + 
             159*Sqrt[-(-2 + q^2)^2]*w^3 + 5*w^4) + 
           q^4*(31091456 - 994608*Sqrt[-(-2 + q^2)^2]*w - 132816*w^2 + 
             740*Sqrt[-(-2 + q^2)^2]*w^3 + 25*w^4)) - 286*kk^20*(-2 + q^2)^20*
          (-2117067264*q^16 + 144967680*q^18 - 384*q^14*(-35379768 + 
             146586*Sqrt[-(-2 + q^2)^2]*w + 31459*w^2) + 
           96*q^12*(-523581312 + 6243722*Sqrt[-(-2 + q^2)^2]*w + 
             1337103*w^2) + 4*q^10*(29536791552 - 671447520*
              Sqrt[-(-2 + q^2)^2]*w - 143291928*w^2 + 
             379950*Sqrt[-(-2 + q^2)^2]*w^3 + 30265*w^4) - 
           4*q^8*(45767577600 - 1641221424*Sqrt[-(-2 + q^2)^2]*w - 
             348332256*w^2 + 2507136*Sqrt[-(-2 + q^2)^2]*w^3 + 198163*w^4) + 
           16*(-487858176 + 48213696*Sqrt[-(-2 + q^2)^2]*w + 9621888*w^2 - 
             280200*Sqrt[-(-2 + q^2)^2]*w^3 - 20114*w^4 + 
             207*Sqrt[-(-2 + q^2)^2]*w^5 + 4*w^6) - 
           4*q^2*(-11587239936 + 954399744*Sqrt[-(-2 + q^2)^2]*w + 
             194906496*w^2 - 4696248*Sqrt[-(-2 + q^2)^2]*w^3 - 349928*w^4 + 
             2913*Sqrt[-(-2 + q^2)^2]*w^5 + 60*w^6) - 
           q^6*(-187257765888 + 9469198848*Sqrt[-(-2 + q^2)^2]*w + 
             1992882432*w^2 - 25452024*Sqrt[-(-2 + q^2)^2]*w^3 - 
             1987360*w^4 + 5550*Sqrt[-(-2 + q^2)^2]*w^5 + 125*w^6) + 
           2*q^4*(-61111959552 + 4046006016*Sqrt[-(-2 + q^2)^2]*w + 
             840946944*w^2 - 15609984*Sqrt[-(-2 + q^2)^2]*w^3 - 1195996*w^4 + 
             6915*Sqrt[-(-2 + q^2)^2]*w^5 + 150*w^6)) + 
         143*kk^18*(-2 + q^2)^18*(-5042724470784*q^22 + 260941824000*q^24 - 
           6144*q^20*(-7212221694 + 23097525*Sqrt[-(-2 + q^2)^2]*w + 
             6975883*w^2) + 3072*q^18*(-76220791560 + 710764944*
              Sqrt[-(-2 + q^2)^2]*w + 214768783*w^2) + 
           48*q^16*(17269848241920 - 311493571968*Sqrt[-(-2 + q^2)^2]*w - 
             94108026544*w^2 + 169051864*Sqrt[-(-2 + q^2)^2]*w^3 + 
             21744755*w^4) - 96*q^14*(21591074949120 - 625356395520*
              Sqrt[-(-2 + q^2)^2]*w - 188724665960*w^2 + 
             962811412*Sqrt[-(-2 + q^2)^2]*w^3 + 123644977*w^4) - 
           8*q^12*(-469664415424512 + 19586279572992*Sqrt[-(-2 + q^2)^2]*w + 
             5896569413184*w^2 - 56516477760*Sqrt[-(-2 + q^2)^2]*w^3 - 
             7235542314*w^4 + 11383700*Sqrt[-(-2 + q^2)^2]*w^5 + 
             660125*w^6) + 24*q^10*(-207594469195776 + 11594298660864*
              Sqrt[-(-2 + q^2)^2]*w + 3475828009088*w^2 - 51744909440*
              Sqrt[-(-2 + q^2)^2]*w^3 - 6589956352*w^4 + 
             27876500*Sqrt[-(-2 + q^2)^2]*w^5 + 1608375*w^6) + 
           64*(871521140736 - 120198647808*Sqrt[-(-2 + q^2)^2]*w - 
             33884434944*w^2 + 1480233312*Sqrt[-(-2 + q^2)^2]*w^3 + 
             172798560*w^4 - 3402130*Sqrt[-(-2 + q^2)^2]*w^5 - 176215*w^6 + 
             1370*Sqrt[-(-2 + q^2)^2]*w^7 + 20*w^8) - 
           64*q^2*(6718896635904 - 809769996288*Sqrt[-(-2 + q^2)^2]*w - 
             232451195136*w^2 + 8885655744*Sqrt[-(-2 + q^2)^2]*w^3 + 
             1065906528*w^4 - 18186600*Sqrt[-(-2 + q^2)^2]*w^5 - 976215*w^6 + 
             6505*Sqrt[-(-2 + q^2)^2]*w^7 + 100*w^8) + 
           24*q^4*(63593549660160 - 6583626424320*Sqrt[-(-2 + q^2)^2]*w - 
             1919025259520*w^2 + 62370099584*Sqrt[-(-2 + q^2)^2]*w^3 + 
             7649461600*w^4 - 107753740*Sqrt[-(-2 + q^2)^2]*w^5 - 
             5950770*w^6 + 31175*Sqrt[-(-2 + q^2)^2]*w^7 + 500*w^8) - 
           16*q^6*(205854772101120 - 17908853465088*Sqrt[-(-2 + q^2)^2]*w - 
             5284709946624*w^2 + 140570054208*Sqrt[-(-2 + q^2)^2]*w^3 + 
             17537236992*w^4 - 190064470*Sqrt[-(-2 + q^2)^2]*w^5 - 
             10719190*w^6 + 37750*Sqrt[-(-2 + q^2)^2]*w^7 + 625*w^8) + 
           q^8*(4805032659517440 - 341367193092096*Sqrt[-(-2 + q^2)^2]*w - 
             101672303757312*w^2 + 2100339846528*Sqrt[-(-2 + q^2)^2]*w^3 + 
             265277105664*w^4 - 1979671200*Sqrt[-(-2 + q^2)^2]*w^5 - 
             113231760*w^6 + 185000*Sqrt[-(-2 + q^2)^2]*w^7 + 3125*w^8)) - 
         117*kk^16*(-2 + q^2)^16*(-3956147111854080*q^28 + 
           165332739686400*q^30 - 405504*q^26*(-108293309488 + 
             292521240*Sqrt[-(-2 + q^2)^2]*w + 117757339*w^2) + 
           12288*q^24*(-24418421414784 + 193173722808*Sqrt[-(-2 + q^2)^2]*w + 
             77919487283*w^2) + 3072*q^22*(459687578674752 - 
             7082323768872*Sqrt[-(-2 + q^2)^2]*w - 2861246295028*w^2 + 
             4055022444*Sqrt[-(-2 + q^2)^2]*w^3 + 744077323*w^4) - 
           512*q^20*(9477827079109632 - 236363426457840*Sqrt[-(-2 + q^2)^2]*
              w - 95579903556192*w^2 + 391178425836*Sqrt[-(-2 + q^2)^2]*w^3 + 
             71839033651*w^4) - 16*q^18*(-786889780691189760 + 
             28513269146774016*Sqrt[-(-2 + q^2)^2]*w + 11530707038653440*
              w^2 - 90442041489888*Sqrt[-(-2 + q^2)^2]*w^3 - 
             16609757808160*w^4 + 18850934190*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1799271199*w^6) + 32*q^16*(-785771903018041344 + 
             38517266913143040*Sqrt[-(-2 + q^2)^2]*w + 15558744025072512*
              w^2 - 193983260835936*Sqrt[-(-2 + q^2)^2]*w^3 - 
             35583993877080*w^4 + 114010119707*Sqrt[-(-2 + q^2)^2]*w^5 + 
             10878606013*w^6) + 8*q^14*(4878653436099035136 - 
             307445042336661504*Sqrt[-(-2 + q^2)^2]*w - 123864182573801472*
              w^2 + 2199029003282496*Sqrt[-(-2 + q^2)^2]*w^3 + 
             402268417258752*w^4 - 2407419425972*Sqrt[-(-2 + q^2)^2]*w^5 - 
             229309114870*w^6 + 243757250*Sqrt[-(-2 + q^2)^2]*w^7 + 
             11226875*w^8) - 8*q^12*(5894421218466988032 - 459747935099633664*
              Sqrt[-(-2 + q^2)^2]*w - 184405226607157248*w^2 + 
             4332465778827648*Sqrt[-(-2 + q^2)^2]*w^3 + 788664414573024*w^4 - 
             7292579756132*Sqrt[-(-2 + q^2)^2]*w^5 - 691942176376*w^6 + 
             1969938300*Sqrt[-(-2 + q^2)^2]*w^7 + 90525875*w^8) + 
           1408*(-102669559529472 + 18607508471808*Sqrt[-(-2 + q^2)^2]*w + 
             6963179200512*w^2 - 416087594496*Sqrt[-(-2 + q^2)^2]*w^3 - 
             69036834944*w^4 + 2049480640*Sqrt[-(-2 + q^2)^2]*w^5 + 
             175218520*w^6 - 2650605*Sqrt[-(-2 + q^2)^2]*w^7 - 108550*w^8 + 
             680*Sqrt[-(-2 + q^2)^2]*w^9 + 8*w^10) - 
           64*q^2*(-21182571189633024 + 3447116354322432*Sqrt[-(-2 + q^2)^2]*
              w + 1310881803534336*w^2 - 70653163451904*Sqrt[-(-2 + q^2)^2]*
              w^3 - 11998392904960*w^4 + 319821653536*Sqrt[-(-2 + q^2)^2]*
              w^5 + 28131402464*w^6 - 379720330*Sqrt[-(-2 + q^2)^2]*w^7 - 
             16090525*w^8 + 89430*Sqrt[-(-2 + q^2)^2]*w^9 + 1100*w^10) + 
           32*q^4*(-186603482533330944 + 27003545596329984*
              Sqrt[-(-2 + q^2)^2]*w + 10419672385486848*w^2 - 
             499093047095808*Sqrt[-(-2 + q^2)^2]*w^3 - 86496016396416*w^4 + 
             2024021986448*Sqrt[-(-2 + q^2)^2]*w^5 + 182369315920*w^6 - 
             2120843175*Sqrt[-(-2 + q^2)^2]*w^7 - 92440590*w^8 + 
             430925*Sqrt[-(-2 + q^2)^2]*w^9 + 5500*w^10) - 
           8*q^6*(-2047852212991819776 + 260459152394158080*
              Sqrt[-(-2 + q^2)^2]*w + 101795931153235968*w^2 - 
             4254806393637888*Sqrt[-(-2 + q^2)^2]*w^3 - 750151213194240*w^4 + 
             14972239591232*Sqrt[-(-2 + q^2)^2]*w^5 + 1375589320864*w^6 - 
             13135805760*Sqrt[-(-2 + q^2)^2]*w^7 - 585251810*w^8 + 
             2094125*Sqrt[-(-2 + q^2)^2]*w^9 + 27500*w^10) - 
           q^10*(-44053389217791737856 + 4130657633486241792*
              Sqrt[-(-2 + q^2)^2]*w + 1646109181738745856*w^2 - 
             48570296556300288*Sqrt[-(-2 + q^2)^2]*w^3 - 8775200956093440*
              w^4 + 112096908660352*Sqrt[-(-2 + q^2)^2]*w^5 + 
             10564062523520*w^6 - 53032333200*Sqrt[-(-2 + q^2)^2]*w^7 - 
             2424008400*w^8 + 2543750*Sqrt[-(-2 + q^2)^2]*w^9 + 34375*w^10) + 
           2*q^8*(-15647496473464012800 + 1724175938460450816*
              Sqrt[-(-2 + q^2)^2]*w + 681182539649187840*w^2 - 
             24278947969824768*Sqrt[-(-2 + q^2)^2]*w^3 - 4340310380229120*
              w^4 + 71129803403648*Sqrt[-(-2 + q^2)^2]*w^5 + 
             6633087037984*w^6 - 48504045920*Sqrt[-(-2 + q^2)^2]*w^7 - 
             2195181560*w^8 + 5135625*Sqrt[-(-2 + q^2)^2]*w^9 + 
             68750*w^10)) + 12*kk^14*(-2 + q^2)^14*
          (-13656098521704038400*q^34 + 481448937966796800*q^36 - 
           84344832*q^32*(-2158424549424 + 5216531760*Sqrt[-(-2 + q^2)^2]*w + 
             2718995707*w^2) + 589824*q^30*(-2570905838991725 + 
             18259733544195*Sqrt[-(-2 + q^2)^2]*w + 9549599789301*w^2) + 
           24576*q^28*(360081350658783288 - 4999821069672000*
              Sqrt[-(-2 + q^2)^2]*w - 2622786509330169*w^2 + 
             3215188854735*Sqrt[-(-2 + q^2)^2]*w^3 + 794916407857*w^4) - 
           1536*q^26*(25036920463975332480 - 565116133653107712*
              Sqrt[-(-2 + q^2)^2]*w - 297193663872811680*w^2 + 
             1061123525682792*Sqrt[-(-2 + q^2)^2]*w^3 + 263022288351823*
              w^4) - 192*q^24*(-672434360389481210880 + 22155887564677181952*
              Sqrt[-(-2 + q^2)^2]*w + 11672538350313919104*w^2 - 
             80653401420628608*Sqrt[-(-2 + q^2)^2]*w^3 - 20031569620328552*
              w^4 + 18615995368256*Sqrt[-(-2 + q^2)^2]*w^5 + 
             2559962023619*w^6) + 192*q^22*(-1785391111269358682112 + 
             79978386168975071232*Sqrt[-(-2 + q^2)^2]*w + 
             42169186038796387584*w^2 - 468246185537763776*
              Sqrt[-(-2 + q^2)^2]*w^3 - 116432181389239144*w^4 + 
             311302286114248*Sqrt[-(-2 + q^2)^2]*w^5 + 42893006523653*w^6) + 
           16*q^20*(45668453507457038843904 - 2643907348123184093184*
              Sqrt[-(-2 + q^2)^2]*w - 1393383465980174103552*w^2 + 
             22298440324014995712*Sqrt[-(-2 + q^2)^2]*w^3 + 
             5544773445636755616*w^4 - 28299410451730704*Sqrt[-(-2 + q^2)^2]*
              w^5 - 3903683324755500*w^6 + 3176718269868*Sqrt[-(-2 + q^2)^2]*
              w^7 + 244392633485*w^8) - 64*q^18*(19711681790538905468928 - 
             1419999114178252707840*Sqrt[-(-2 + q^2)^2]*w - 
             746889331556872617984*w^2 + 16023143238015458688*
              Sqrt[-(-2 + q^2)^2]*w^3 + 3978475456892192256*w^4 - 
             32144684342209296*Sqrt[-(-2 + q^2)^2]*w^5 - 4433704685004309*
              w^6 + 10149896526198*Sqrt[-(-2 + q^2)^2]*w^7 + 
             781936701832*w^8) - 4*q^16*(-442696008903255970283520 + 
             38540572885767581171712*Sqrt[-(-2 + q^2)^2]*w + 
             20196536181389970554880*w^2 - 551503674998610048000*
              Sqrt[-(-2 + q^2)^2]*w^3 - 136478869436830542336*w^4 + 
             1563734407705778880*Sqrt[-(-2 + q^2)^2]*w^5 + 215300977054637760*
              w^6 - 917850857859936*Sqrt[-(-2 + q^2)^2]*w^7 - 
             70712213908908*w^8 + 54465840000*Sqrt[-(-2 + q^2)^2]*w^9 + 
             2088246875*w^10) + 4*q^14*(-504628621949492621475840 + 
             51887543522493287890944*Sqrt[-(-2 + q^2)^2]*w + 
             27039508346306479915008*w^2 - 904028319275908349952*
              Sqrt[-(-2 + q^2)^2]*w^3 - 222478806577892806656*w^4 + 
             3359638412342619264*Sqrt[-(-2 + q^2)^2]*w^5 + 460727626227485760*
              w^6 - 3027760954444512*Sqrt[-(-2 + q^2)^2]*w^7 - 
             232799939809008*w^8 + 479787594000*Sqrt[-(-2 + q^2)^2]*w^9 + 
             18404189375*w^10) + 256*(6954743113272262656 - 
             1598802674988220416*Sqrt[-(-2 + q^2)^2]*w - 766694886996639744*
              w^2 + 59799068081246208*Sqrt[-(-2 + q^2)^2]*w^3 + 
             13239749771888640*w^4 - 540499475493120*Sqrt[-(-2 + q^2)^2]*
              w^5 - 66213193537920*w^6 + 1524438231888*Sqrt[-(-2 + q^2)^2]*
              w^7 + 104399489480*w^8 - 1293853275*Sqrt[-(-2 + q^2)^2]*w^9 - 
             44060588*w^10 + 231660*Sqrt[-(-2 + q^2)^2]*w^11 + 2288*w^12) - 
           256*q^2*(76121956606062624768 - 15989881575687192576*
              Sqrt[-(-2 + q^2)^2]*w - 7785064407901667328*w^2 + 
             558209710492262400*Sqrt[-(-2 + q^2)^2]*w^3 + 126246336929636352*
              w^4 - 4728308249588352*Sqrt[-(-2 + q^2)^2]*w^5 - 
             593954710981632*w^6 + 12500993758968*Sqrt[-(-2 + q^2)^2]*w^7 + 
             880931003524*w^8 - 9941485125*Sqrt[-(-2 + q^2)^2]*w^9 - 
             349799450*w^10 + 1669668*Sqrt[-(-2 + q^2)^2]*w^11 + 
             17160*w^12) + 64*q^4*(1584507155519813713920 - 
             302281485435080146944*Sqrt[-(-2 + q^2)^2]*w - 
             149311770118224150528*w^2 + 9757472481348354048*
              Sqrt[-(-2 + q^2)^2]*w^3 + 2250413718092187648*w^4 - 
             76370029920577536*Sqrt[-(-2 + q^2)^2]*w^5 - 9810849341834112*
              w^6 + 185386192641936*Sqrt[-(-2 + q^2)^2]*w^7 + 
             13391795239680*w^8 - 134002553685*Sqrt[-(-2 + q^2)^2]*w^9 - 
             4847319191*w^10 + 20184450*Sqrt[-(-2 + q^2)^2]*w^11 + 
             214500*w^12) - 64*q^6*(5210234546834122997760 - 
             896387998292678541312*Sqrt[-(-2 + q^2)^2]*w - 
             448784573351477575680*w^2 + 26457253718520987648*
              Sqrt[-(-2 + q^2)^2]*w^3 + 6210722793136502784*w^4 - 
             188132405857968000*Sqrt[-(-2 + q^2)^2]*w^5 - 24644085791033280*
              w^6 + 408795005629296*Sqrt[-(-2 + q^2)^2]*w^7 + 
             30148707618744*w^8 - 258311406210*Sqrt[-(-2 + q^2)^2]*w^9 - 
             9554690717*w^10 + 32764875*Sqrt[-(-2 + q^2)^2]*w^11 + 
             357500*w^12) - 8*q^10*(170015094138695174848512 - 
             23167790252672118423552*Sqrt[-(-2 + q^2)^2]*w - 
             11872221210872827084800*w^2 + 547450084213305901056*
              Sqrt[-(-2 + q^2)^2]*w^3 + 132244360402633949184*w^4 - 
             3005511054993697536*Sqrt[-(-2 + q^2)^2]*w^5 - 405443415253219200*
              w^6 + 4711824130776048*Sqrt[-(-2 + q^2)^2]*w^7 + 
             357620402406696*w^8 - 1904680248900*Sqrt[-(-2 + q^2)^2]*w^9 - 
             72447811150*w^10 + 119315625*Sqrt[-(-2 + q^2)^2]*w^11 + 
             1340625*w^12) + q^12*(1856553074804692919255040 - 
             221382244609871274049536*Sqrt[-(-2 + q^2)^2]*w - 
             114506154982630287212544*w^2 + 4549087401407860506624*
              Sqrt[-(-2 + q^2)^2]*w^3 + 1110588179893720399872*w^4 - 
             20978196491932213248*Sqrt[-(-2 + q^2)^2]*w^5 - 
             2857713545000590848*w^6 + 25906248514441152*Sqrt[-(-2 + q^2)^2]*
              w^7 + 1982471047622208*w^8 - 7217722340400*Sqrt[-(-2 + q^2)^2]*
              w^9 - 276247400000*w^10 + 198412500*Sqrt[-(-2 + q^2)^2]*w^11 + 
             2234375*w^12) + 4*q^8*(194136608186002474795008 - 
             29872430092827969454080*Sqrt[-(-2 + q^2)^2]*w - 
             15141510493924091756544*w^2 + 795416648038855704576*
              Sqrt[-(-2 + q^2)^2]*w^3 + 189638873790987878400*w^4 - 
             5033765301136146432*Sqrt[-(-2 + q^2)^2]*w^5 - 670253253152491008*
              w^6 + 9483754534398144*Sqrt[-(-2 + q^2)^2]*w^7 + 
             711054065161440*w^8 - 4972683470040*Sqrt[-(-2 + q^2)^2]*w^9 - 
             187035811820*w^10 + 482356875*Sqrt[-(-2 + q^2)^2]*w^11 + 
             5362500*w^12)) - 12*kk^12*(-2 + q^2)^12*
          (-2633044241740411699200*q^40 + 80883421578421862400*q^42 - 
           4048551936*q^38*(-10041887881740 + 22776775560*Sqrt[-(-2 + q^2)^2]*
              w + 15180924937*w^2) + 46006272*q^36*(-8613026647538248 + 
             57547530560520*Sqrt[-(-2 + q^2)^2]*w + 38552997161833*w^2) - 
           7667712*q^32*(1860875287834123824 - 39706791449319322*
              Sqrt[-(-2 + q^2)^2]*w - 26847754177429901*w^2 + 
             89369391397594*Sqrt[-(-2 + q^2)^2]*w^3 + 29084797873269*w^4) + 
           147456*q^34*(18564648140349244032 - 243085923328783392*
              Sqrt[-(-2 + q^2)^2]*w - 163643286309299824*w^2 + 
             186001062150904*Sqrt[-(-2 + q^2)^2]*w^3 + 60269740729627*w^4) - 
           3072*q^30*(-18984948330759342391296 + 592804893467926523904*
              Sqrt[-(-2 + q^2)^2]*w + 402305340851580487104*w^2 - 
             2606938393680835344*Sqrt[-(-2 + q^2)^2]*w^3 - 851752630399985808*
              w^4 + 704445061209604*Sqrt[-(-2 + q^2)^2]*w^5 + 
             131533384031907*w^6) + 1536*q^28*(-124863623499282881642496 + 
             5313674928910763930112*Sqrt[-(-2 + q^2)^2]*w + 
             3615917089406332612992*w^2 - 37892118423837184416*
              Sqrt[-(-2 + q^2)^2]*w^3 - 12420717137123031152*w^4 + 
             29851913257935054*Sqrt[-(-2 + q^2)^2]*w^5 + 5595345359622447*
              w^6) + 192*q^26*(2689903506534173226565632 - 
             148289073845794543534080*Sqrt[-(-2 + q^2)^2]*w - 
             101056476778066329160704*w^2 + 1536374423227995137280*
              Sqrt[-(-2 + q^2)^2]*w^3 + 504773012307662210944*w^4 - 
             2341740421974439200*Sqrt[-(-2 + q^2)^2]*w^5 - 440361206135773208*
              w^6 + 303894692538294*Sqrt[-(-2 + q^2)^2]*w^7 + 
             33960970828785*w^8) - 2496*q^24*(461838907188104282505216 - 
             31751809266713266378752*Sqrt[-(-2 + q^2)^2]*w - 
             21636285604684022863872*w^2 + 443997347200087141632*
              Sqrt[-(-2 + q^2)^2]*w^3 + 146024849930980678912*w^4 - 
             1085562511914704384*Sqrt[-(-2 + q^2)^2]*w^5 - 204626872230030712*
              w^6 + 405346139411708*Sqrt[-(-2 + q^2)^2]*w^7 + 
             45455993775577*w^8) - 208*q^22*(-10334565058292687736668160 + 
             860446195701391698886656*Sqrt[-(-2 + q^2)^2]*w + 
             585218807313714662768640*w^2 - 15392585184251706243072*
              Sqrt[-(-2 + q^2)^2]*w^3 - 5059456637176151803392*w^4 + 
             54038667850912787328*Sqrt[-(-2 + q^2)^2]*w^5 + 
             10198093828181494752*w^6 - 38474665514073360*Sqrt[-(-2 + q^2)^2]*
              w^7 - 4326140110450356*w^8 + 2690877391510*Sqrt[-(-2 + q^2)^2]*
              w^9 + 174431713225*w^10) + 416*q^20*
            (-8085038063654433045086208 + 796574068688727762960384*
              Sqrt[-(-2 + q^2)^2]*w + 539697508134805794521088*w^2 - 
             17500059397317006443520*Sqrt[-(-2 + q^2)^2]*w^3 - 
             5737684304282793860352*w^4 + 81878241051774012384*
              Sqrt[-(-2 + q^2)^2]*w^5 + 15444989176131015072*w^6 - 
             92040286479669000*Sqrt[-(-2 + q^2)^2]*w^7 - 10364322761194446*
              w^8 + 18098437831859*Sqrt[-(-2 + q^2)^2]*w^9 + 
             1176997775030*w^10) + 52*q^18*(84997794869892791981309952 - 
             9728917343951402050781184*Sqrt[-(-2 + q^2)^2]*w - 
             6553074740734629139709952*w^2 + 254176501148889079283712*
              Sqrt[-(-2 + q^2)^2]*w^3 + 82943725546843261108224*w^4 - 
             1501232872114130614272*Sqrt[-(-2 + q^2)^2]*w^5 - 
             282485556832708204800*w^6 + 2382228553313398944*
              Sqrt[-(-2 + q^2)^2]*w^7 + 268196515531682496*w^8 - 
             870870377705944*Sqrt[-(-2 + q^2)^2]*w^9 - 56747498785516*w^10 + 
             33113368750*Sqrt[-(-2 + q^2)^2]*w^11 + 1088828125*w^12) - 
           156*q^16*(31193928243627194333528064 - 4087060154185107544473600*
              Sqrt[-(-2 + q^2)^2]*w - 2731536138581523093258240*w^2 + 
             123756939585424161669120*Sqrt[-(-2 + q^2)^2]*w^3 + 
             40100342384743089364992*w^4 - 885313756291823806464*
              Sqrt[-(-2 + q^2)^2]*w^5 - 165784431028705251840*w^6 + 
             1839086063082119808*Sqrt[-(-2 + q^2)^2]*w^7 + 206550465856419168*
              w^8 - 1033138977067736*Sqrt[-(-2 + q^2)^2]*w^9 - 
             67327041509728*w^10 + 105206255000*Sqrt[-(-2 + q^2)^2]*w^11 + 
             3470053125*w^12) + 1024*(-1281877717227940085760 + 
             365959422950112755712*Sqrt[-(-2 + q^2)^2]*w + 
             220557666695112032256*w^2 - 21902833660268740608*
              Sqrt[-(-2 + q^2)^2]*w^3 - 6261983398256222208*w^4 + 
             335953826408318976*Sqrt[-(-2 + q^2)^2]*w^5 + 55318335836155392*
              w^6 - 1764460897495296*Sqrt[-(-2 + q^2)^2]*w^7 - 
             174585968274432*w^8 + 3323950674044*Sqrt[-(-2 + q^2)^2]*w^9 + 
             191472491210*w^10 - 2020785767*Sqrt[-(-2 + q^2)^2]*w^11 - 
             59103044*w^12 + 268268*Sqrt[-(-2 + q^2)^2]*w^13 + 2288*w^14) - 
           256*q^2*(-63650415041582613921792 + 16805818680810298933248*
              Sqrt[-(-2 + q^2)^2]*w + 10279814137029017468928*w^2 - 
             950885397763760848896*Sqrt[-(-2 + q^2)^2]*w^3 - 
             277400014307088531456*w^4 + 13852196586966786048*
              Sqrt[-(-2 + q^2)^2]*w^5 + 2334545779358487552*w^6 - 
             69166316400749568*Sqrt[-(-2 + q^2)^2]*w^7 - 7022217279819456*
              w^8 + 123876478685960*Sqrt[-(-2 + q^2)^2]*w^9 + 
             7340683245896*w^10 - 71608201665*Sqrt[-(-2 + q^2)^2]*w^11 - 
             2161283124*w^12 + 9053044*Sqrt[-(-2 + q^2)^2]*w^13 + 
             80080*w^14) - 832*q^6*(-441840878265489602641920 + 
             98510822401008142909440*Sqrt[-(-2 + q^2)^2]*w + 
             62022780423451378188288*w^2 - 4893158290734681292800*
              Sqrt[-(-2 + q^2)^2]*w^3 - 1482148756920191778816*w^4 + 
             62610051233851613184*Sqrt[-(-2 + q^2)^2]*w^5 + 
             10998904232830322688*w^6 - 271880955638193792*
              Sqrt[-(-2 + q^2)^2]*w^7 - 28844922928924608*w^8 + 
             416519697072864*Sqrt[-(-2 + q^2)^2]*w^9 + 25852260207312*w^10 - 
             201175632735*Sqrt[-(-2 + q^2)^2]*w^11 - 6379638111*w^12 + 
             20578250*Sqrt[-(-2 + q^2)^2]*w^13 + 192500*w^14) + 
           128*q^4*(-757236126641568910147584 + 184150449267167390072832*
              Sqrt[-(-2 + q^2)^2]*w + 114298558570483698106368*w^2 - 
             9794589178245755240448*Sqrt[-(-2 + q^2)^2]*w^3 - 
             2913084096067569795072*w^4 + 134381595942921000960*
              Sqrt[-(-2 + q^2)^2]*w^5 + 23143397820776183808*w^6 - 
             630227391436431360*Sqrt[-(-2 + q^2)^2]*w^7 - 65495387685499200*
              w^8 + 1054780226596096*Sqrt[-(-2 + q^2)^2]*w^9 + 
             64084571695144*w^10 - 565825016757*Sqrt[-(-2 + q^2)^2]*w^11 - 
             17546522994*w^12 + 65825760*Sqrt[-(-2 + q^2)^2]*w^13 + 
             600600*w^14) - 13*q^14*(-343153044705921316379688960 + 
             50850957911603133491970048*Sqrt[-(-2 + q^2)^2]*w + 
             33662863512073725699686400*w^2 - 1748025361175531712675840*
              Sqrt[-(-2 + q^2)^2]*w^3 - 561082992451242200137728*w^4 + 
             14661781046647204478976*Sqrt[-(-2 + q^2)^2]*w^5 + 
             2725140676049935368192*w^6 - 37747882164724250112*
              Sqrt[-(-2 + q^2)^2]*w^7 - 4218038298296748288*w^8 + 
             29103957610728000*Sqrt[-(-2 + q^2)^2]*w^9 + 1891882491901248*
              w^10 - 5238279123000*Sqrt[-(-2 + q^2)^2]*w^11 - 
             172887330000*w^12 + 89031250*Sqrt[-(-2 + q^2)^2]*w^13 + 
             859375*w^14) - 156*q^10*(-13217151478892252457074688 + 
             2436473292930278731284480*Sqrt[-(-2 + q^2)^2]*w + 
             1575870751362437722669056*w^2 - 102975073073954364063744*
              Sqrt[-(-2 + q^2)^2]*w^3 - 32222884034842487422976*w^4 + 
             1104138461143397695488*Sqrt[-(-2 + q^2)^2]*w^5 + 
             200527806497973706752*w^6 - 3890405998192108032*
              Sqrt[-(-2 + q^2)^2]*w^7 - 426333005861849856*w^8 + 
             4598679647198560*Sqrt[-(-2 + q^2)^2]*w^9 + 294407231550432*
              w^10 - 1582124159000*Sqrt[-(-2 + q^2)^2]*w^11 - 
             51683963100*w^12 + 99859375*Sqrt[-(-2 + q^2)^2]*w^13 + 
             962500*w^14) + 26*q^12*(-129575236136665943201808384 + 
             21504206923937473766621184*Sqrt[-(-2 + q^2)^2]*w + 
             14079498079402960330162176*w^2 - 825253437460511709462528*
              Sqrt[-(-2 + q^2)^2]*w^3 - 261810412317799684374528*w^4 + 
             7908366084151298506752*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1454962385884304867328*w^6 - 24208047612064825344*
              Sqrt[-(-2 + q^2)^2]*w^7 - 2683181100146367744*w^8 + 
             23747951608506048*Sqrt[-(-2 + q^2)^2]*w^9 + 1534854528094272*
              w^10 - 6246425354400*Sqrt[-(-2 + q^2)^2]*w^11 - 
             205562395500*w^12 + 248565625*Sqrt[-(-2 + q^2)^2]*w^13 + 
             2406250*w^14) + 16*q^8*(-62361000211412812975570944 + 
             12680476176546743313235968*Sqrt[-(-2 + q^2)^2]*w + 
             8094580835580404224229376*w^2 - 583680824513295964176384*
              Sqrt[-(-2 + q^2)^2]*w^3 - 179832900081741124927488*w^4 + 
             6884644143760103964672*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1231153138572975501312*w^6 - 27211942394405024256*
              Sqrt[-(-2 + q^2)^2]*w^7 - 2938743361957163904*w^8 + 
             37205359246303248*Sqrt[-(-2 + q^2)^2]*w^9 + 2349979349838120*
              w^10 - 15564134844258*Sqrt[-(-2 + q^2)^2]*w^11 - 
             502222891170*w^12 + 1313186875*Sqrt[-(-2 + q^2)^2]*w^13 + 
             12512500*w^14)) + 9*kk^10*(-2 + q^2)^10*
          (-352867407206128445030400*q^46 + 9706010589410623488000*q^48 - 
           3886609858560*q^44*(-1575680494245 + 3513042225*
              Sqrt[-(-2 + q^2)^2]*w + 3001437596*w^2) + 21592276992*q^42*
            (-3129876861335640 + 20602375073280*Sqrt[-(-2 + q^2)^2]*w + 
             17742701251411*w^2) + 2359296*q^40*(225907998559612958464 - 
             2920175267174948640*Sqrt[-(-2 + q^2)^2]*w - 2534554721699251680*
              w^2 + 2847646703974644*Sqrt[-(-2 + q^2)^2]*w^3 + 
             1197549694070301*w^4) - 4718592*q^38*(678470354286307498112 - 
             14316302932352412576*Sqrt[-(-2 + q^2)^2]*w - 
             12518207049354637120*w^2 + 41383663078898140*Sqrt[-(-2 + q^2)^2]*
              w^3 + 17521614817126123*w^4) - 49152*q^36*
            (-310108198126102896783360 + 9588230446478435082240*
              Sqrt[-(-2 + q^2)^2]*w + 8440391885263069660992*w^2 - 
             54574023129502494176*Sqrt[-(-2 + q^2)^2]*w^3 - 
             23256153946823670164*w^4 + 18294124358916120*Sqrt[-(-2 + q^2)^2]*
              w^5 + 4508727401523423*w^6) + 49152*q^34*
            (-1202594589480565108113408 + 50717633192227903629312*
              Sqrt[-(-2 + q^2)^2]*w + 44898359759776682517312*w^2 - 
             471641777724661191648*Sqrt[-(-2 + q^2)^2]*w^3 - 
             202176317321499380400*w^4 + 465306889213127624*
              Sqrt[-(-2 + q^2)^2]*w^5 + 115360716099846815*w^6) + 
           768*q^32*(247881102950577102402355200 - 13546326275819017894526976*
              Sqrt[-(-2 + q^2)^2]*w - 12041949361392083386552320*w^2 + 
             184329312082918016288768*Sqrt[-(-2 + q^2)^2]*w^3 + 
             79415076478190243830528*w^4 - 355344193429711882240*
              Sqrt[-(-2 + q^2)^2]*w^5 - 88586792677151432352*w^6 + 
             55786964975906736*Sqrt[-(-2 + q^2)^2]*w^7 + 8515105046398093*
              w^8) - 1024*q^30*(504366799526792126326112256 - 
             34365627436759389586243584*Sqrt[-(-2 + q^2)^2]*w - 
             30618177735215899053941760*w^2 + 635202685559408849785344*
              Sqrt[-(-2 + q^2)^2]*w^3 + 274712928745644379821696*w^4 - 
             1984612653747578112960*Sqrt[-(-2 + q^2)^2]*w^5 - 
             497169814366600269960*w^6 + 908738699937074292*
              Sqrt[-(-2 + q^2)^2]*w^7 + 139457040080872085*w^8) - 
           256*q^28*(-4657955492467785625516376064 + 
             384078145711853943485890560*Sqrt[-(-2 + q^2)^2]*w + 
             342192793219606938899865600*w^2 - 9132266743210534757603328*
              Sqrt[-(-2 + q^2)^2]*w^3 - 3958237704514483829979648*w^4 + 
             41403058700787795667968*Sqrt[-(-2 + q^2)^2]*w^5 + 
             10412055703039306139616*w^6 - 36686960470341481872*
              Sqrt[-(-2 + q^2)^2]*w^7 - 5657548188554211378*w^8 + 
             3080547019295460*Sqrt[-(-2 + q^2)^2]*w^9 + 292080453960295*
              w^10) + 256*q^26*(-9216753675515758700459458560 + 
             898386089781329004729729024*Sqrt[-(-2 + q^2)^2]*w + 
             798389730264000510421254144*w^2 - 26349400846696630207524864*
              Sqrt[-(-2 + q^2)^2]*w^3 - 11423069886313188288850944*w^4 + 
             160892790770453455364352*Sqrt[-(-2 + q^2)^2]*w^5 + 
             40562016908671695499296*w^6 - 228692233305713336016*
              Sqrt[-(-2 + q^2)^2]*w^7 - 35409241795586295780*w^8 + 
             55267395193243948*Sqrt[-(-2 + q^2)^2]*w^9 + 5267046507031309*
              w^10) + 416*q^24*(9658494586820837308278767616 - 
             1092411957790809105195073536*Sqrt[-(-2 + q^2)^2]*w - 
             965834775574063050976395264*w^2 + 38227224460112598349824000*
              Sqrt[-(-2 + q^2)^2]*w^3 + 16537313310931695914582016*w^4 - 
             297713506489390406203392*Sqrt[-(-2 + q^2)^2]*w^5 - 
             75109297670447527452672*w^6 + 607464772738966724736*
              Sqrt[-(-2 + q^2)^2]*w^7 + 94320128269434351064*w^8 - 
             280023470143200256*Sqrt[-(-2 + q^2)^2]*w^9 - 26803827990565736*
              w^10 + 13248060887600*Sqrt[-(-2 + q^2)^2]*w^11 + 
             744036187125*w^12) - 832*q^22*(7088015577200235636420771840 - 
             916594911791603981223985152*Sqrt[-(-2 + q^2)^2]*w - 
             804200709919213554124455936*w^2 + 37256110445244793833455616*
              Sqrt[-(-2 + q^2)^2]*w^3 + 16042355737469571807313920*w^4 - 
             354907372049113187656704*Sqrt[-(-2 + q^2)^2]*w^5 - 
             89411721153318885708288*w^6 + 964567480265398344192*
              Sqrt[-(-2 + q^2)^2]*w^7 + 149941172235766623360*w^8 - 
             702353100819089280*Sqrt[-(-2 + q^2)^2]*w^9 - 67446983424555812*
              w^10 + 93494721838980*Sqrt[-(-2 + q^2)^2]*w^11 + 
             5277741990675*w^12) - 2288*q^20*(-3257235025269001066440032256 + 
             475935792399932721670914048*Sqrt[-(-2 + q^2)^2]*w + 
             413457961785624285381918720*w^2 - 21989438523168582333628416*
              Sqrt[-(-2 + q^2)^2]*w^3 - 9400141872424540798844928*w^4 + 
             247883807821992734674944*Sqrt[-(-2 + q^2)^2]*w^5 + 
             62209126416218975443968*w^6 - 849699177780015651072*
              Sqrt[-(-2 + q^2)^2]*w^7 - 131965660867726732800*w^8 + 
             873944899288116352*Sqrt[-(-2 + q^2)^2]*w^9 + 84059422287438592*
              w^10 - 216587341470528*Sqrt[-(-2 + q^2)^2]*w^11 - 
             12274734261510*w^12 + 5598687500*Sqrt[-(-2 + q^2)^2]*w^13 + 
             161203125*w^14) + 208*q^18*(-38847043993601245501861134336 + 
             6352707786139976026608893952*Sqrt[-(-2 + q^2)^2]*w + 
             5454263782719092724533821440*w^2 - 327892893213712496191340544*
              Sqrt[-(-2 + q^2)^2]*w^3 - 138808881534872851344261120*w^4 + 
             4259287540471150415314944*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1062023655456691513479168*w^6 - 17661634429991221638144*
              Sqrt[-(-2 + q^2)^2]*w^7 - 2733838777617370075136*w^8 + 
             23798191286175211840*Sqrt[-(-2 + q^2)^2]*w^9 + 
             2287761848380177664*w^10 - 9082383033489920*Sqrt[-(-2 + q^2)^2]*
              w^11 - 515854031656656*w^12 + 631298937500*Sqrt[-(-2 + q^2)^2]*
              w^13 + 18277084375*w^14) + 4096*(175522176033284759224320 - 
             61532034811045211013120*Sqrt[-(-2 + q^2)^2]*w - 
             46265597827358329405440*w^2 + 5790752864395335303168*
              Sqrt[-(-2 + q^2)^2]*w^3 + 2105919410500282613760*w^4 - 
             145225610656585924608*Sqrt[-(-2 + q^2)^2]*w^5 - 
             31137619696000536576*w^6 + 1315151039877801984*
              Sqrt[-(-2 + q^2)^2]*w^7 + 176197903925655040*w^8 - 
             4681985461112960*Sqrt[-(-2 + q^2)^2]*w^9 - 392723155910800*
              w^10 + 6422457525484*Sqrt[-(-2 + q^2)^2]*w^11 + 
             320952823191*w^12 - 2960497540*Sqrt[-(-2 + q^2)^2]*w^13 - 
             76072568*w^14 + 304304*Sqrt[-(-2 + q^2)^2]*w^15 + 2288*w^16) - 
           8192*q^2*(1209908330666370615214080 - 395731943855553515618304*
              Sqrt[-(-2 + q^2)^2]*w - 302006083327835422851072*w^2 + 
             35551265837890626650112*Sqrt[-(-2 + q^2)^2]*w^3 + 
             13184654022939752398848*w^4 - 855094165760670990336*
              Sqrt[-(-2 + q^2)^2]*w^5 - 187435942794747439104*w^6 + 
             7436433800341658112*Sqrt[-(-2 + q^2)^2]*w^7 + 
             1020545466927207936*w^8 - 25433185966979648*Sqrt[-(-2 + q^2)^2]*
              w^9 - 2189291416114088*w^10 + 33522831744402*
              Sqrt[-(-2 + q^2)^2]*w^11 + 1722659577639*w^12 - 
             14856308467*Sqrt[-(-2 + q^2)^2]*w^13 - 393516552*w^14 + 
             1470612*Sqrt[-(-2 + q^2)^2]*w^15 + 11440*w^16) + 
           1024*q^4*(64276862422776665270648832 - 19556288628864391462256640*
              Sqrt[-(-2 + q^2)^2]*w - 15150693268560836095377408*w^2 + 
             1671375834733052565651456*Sqrt[-(-2 + q^2)^2]*w^3 + 
             631923894890424055627776*w^4 - 38358141371622451691520*
              Sqrt[-(-2 + q^2)^2]*w^5 - 8588733065772841193472*w^6 + 
             317982886780898786304*Sqrt[-(-2 + q^2)^2]*w^7 + 
             44634919511229864960*w^8 - 1033866291065479872*
              Sqrt[-(-2 + q^2)^2]*w^9 - 91129929089502160*w^10 + 
             1290451725354792*Sqrt[-(-2 + q^2)^2]*w^11 + 67985703539754*
              w^12 - 538917788409*Sqrt[-(-2 + q^2)^2]*w^13 - 
             14658125196*w^14 + 49989940*Sqrt[-(-2 + q^2)^2]*w^15 + 
             400400*w^16) - 1024*q^6*(273736660995207216161095680 - 
             77220449849752943616589824*Sqrt[-(-2 + q^2)^2]*w - 
             60739006463888738733785088*w^2 + 6254177689011136811237376*
              Sqrt[-(-2 + q^2)^2]*w^3 + 2409711682996635096317952*w^4 - 
             136153406450605404536832*Sqrt[-(-2 + q^2)^2]*w^5 - 
             31110031073387779448832*w^6 + 1066718864990906130432*
              Sqrt[-(-2 + q^2)^2]*w^7 + 152896402412784329728*w^8 - 
             3257105082849299968*Sqrt[-(-2 + q^2)^2]*w^9 - 293269983233797856*
              w^10 + 3784182133355624*Sqrt[-(-2 + q^2)^2]*w^11 + 
             203726687077914*w^12 - 1453502837787*Sqrt[-(-2 + q^2)^2]*w^13 - 
             40425189090*w^14 + 122021900*Sqrt[-(-2 + q^2)^2]*w^15 + 
             1001000*w^16) + 13*q^16*(574562763132724671842510438400 - 
             104335467029292108207580250112*Sqrt[-(-2 + q^2)^2]*w - 
             88408897225413626120839888896*w^2 + 5933121268791641571374137344*
              Sqrt[-(-2 + q^2)^2]*w^3 + 2481728423741653718956769280*w^4 - 
             86922258998908186069303296*Sqrt[-(-2 + q^2)^2]*w^5 - 
             21476909428585191341359104*w^6 + 421926407068922882260992*
              Sqrt[-(-2 + q^2)^2]*w^7 + 64915050058851450028032*w^8 - 
             705195934426088100864*Sqrt[-(-2 + q^2)^2]*w^9 - 
             67577883787040478720*w^10 + 370411809088409088*
              Sqrt[-(-2 + q^2)^2]*w^11 + 21032968669515264*w^12 - 
             45776151960000*Sqrt[-(-2 + q^2)^2]*w^13 - 1329626100000*w^14 + 
             508750000*Sqrt[-(-2 + q^2)^2]*w^15 + 4296875*w^16) - 
           32*q^14*(182261514509089282547962085376 - 
             36510616436551901990300418048*Sqrt[-(-2 + q^2)^2]*w - 
             30503332161665465193703931904*w^2 + 2262154976422630120419753984*
              Sqrt[-(-2 + q^2)^2]*w^3 + 933134499715959888918085632*w^4 - 
             36733142332435460133421056*Sqrt[-(-2 + q^2)^2]*w^5 - 
             8971103093560939685412864*w^6 + 203310414846268836986880*
              Sqrt[-(-2 + q^2)^2]*w^7 + 31002734943588301031424*w^8 - 
             404352230856219579648*Sqrt[-(-2 + q^2)^2]*w^9 - 
             38511178355894065536*w^10 + 271140675199329936*
              Sqrt[-(-2 + q^2)^2]*w^11 + 15345201414543000*w^12 - 
             49330092561750*Sqrt[-(-2 + q^2)^2]*w^13 - 1432916306250*w^14 + 
             1313812500*Sqrt[-(-2 + q^2)^2]*w^15 + 11171875*w^16) - 
           128*q^10*(15807359420546397519074033664 - 
             3791132436447365369941721088*Sqrt[-(-2 + q^2)^2]*w - 
             3074270300032471471793111040*w^2 + 271896696075938492596617216*
              Sqrt[-(-2 + q^2)^2]*w^3 + 108602255516280182152888320*w^4 - 
             5212077129274583468998656*Sqrt[-(-2 + q^2)^2]*w^5 - 
             1235457416823831137943552*w^6 + 35327721097012250210304*
              Sqrt[-(-2 + q^2)^2]*w^7 + 5248257449019113717760*w^8 - 
             90846650294791357824*Sqrt[-(-2 + q^2)^2]*w^9 - 
             8465037442433681824*w^10 + 85548205970291064*Sqrt[-(-2 + q^2)^2]*
              w^11 + 4757968296633552*w^12 - 25173973624800*
              Sqrt[-(-2 + q^2)^2]*w^13 - 722180974515*w^14 + 
             1479603125*Sqrt[-(-2 + q^2)^2]*w^15 + 12512500*w^16) + 
           128*q^8*(6717899310036174727727284224 - 
             1750840024286010493240344576*Sqrt[-(-2 + q^2)^2]*w - 
             1398310800582129347796664320*w^2 + 133784155078074771019137024*
              Sqrt[-(-2 + q^2)^2]*w^3 + 52501682029487830106898432*w^4 - 
             2743965122783414806708224*Sqrt[-(-2 + q^2)^2]*w^5 - 
             639047991747617806368768*w^6 + 20115115568765045317632*
              Sqrt[-(-2 + q^2)^2]*w^7 + 2938440253002334299648*w^8 - 
             56854187853119662720*Sqrt[-(-2 + q^2)^2]*w^9 - 
             5215241471936143648*w^10 + 60226027550801112*Sqrt[-(-2 + q^2)^2]*
              w^11 + 3301674256550670*w^12 - 20643316930236*
              Sqrt[-(-2 + q^2)^2]*w^13 - 584459778903*w^14 + 
             1497746250*Sqrt[-(-2 + q^2)^2]*w^15 + 12512500*w^16) + 
           16*q^12*(237303656883121416349553786880 - 
             52143253070894530851420241920*Sqrt[-(-2 + q^2)^2]*w - 
             42926260830441379150474248192*w^2 + 3488668530856449030991380480*
              Sqrt[-(-2 + q^2)^2]*w^3 + 1416948268103198111529172992*w^4 - 
             61907526513869888302743552*Sqrt[-(-2 + q^2)^2]*w^5 - 
             14910128620910125195886592*w^6 + 382481611194062440439808*
              Sqrt[-(-2 + q^2)^2]*w^7 + 57644653480267031326720*w^8 - 
             876262114945598354688*Sqrt[-(-2 + q^2)^2]*w^9 - 
             82681390248120920256*w^10 + 710633857704266496*
              Sqrt[-(-2 + q^2)^2]*w^11 + 39944645339158560*w^12 - 
             170500640009700*Sqrt[-(-2 + q^2)^2]*w^13 - 4932929751750*w^14 + 
             7354221875*Sqrt[-(-2 + q^2)^2]*w^15 + 62562500*w^16)) - 
         kk^8*(-2 + q^2)^8*(-153370496929630908107980800*q^52 + 
           3882404235764249395200000*q^54 - 38866098585600*q^50*
            (-74705199920208 + 172986521400*Sqrt[-(-2 + q^2)^2]*w + 
             193607169029*w^2) + 1554643943424*q^48*(-22584582354562800 + 
             154995762509280*Sqrt[-(-2 + q^2)^2]*w + 175835448811681*w^2) + 
           245366784*q^46*(1243442516950582940160 - 16814396250272554560*
              Sqrt[-(-2 + q^2)^2]*w - 19340636059755954504*w^2 + 
             23067035479932840*Sqrt[-(-2 + q^2)^2]*w^3 + 12649704899734903*
              w^4) - 18874368*q^44*(107693740662267038423040 - 
             2383374944703834544320*Sqrt[-(-2 + q^2)^2]*w - 
             2779475338978665169176*w^2 + 9814291838041472496*
              Sqrt[-(-2 + q^2)^2]*w^3 + 5438950817661498085*w^4) - 
           2359296*q^42*(-4586696915825039647150080 + 
             148961226145944940475904*Sqrt[-(-2 + q^2)^2]*w + 
             176032563816435503726016*w^2 - 1222914890383238010816*
              Sqrt[-(-2 + q^2)^2]*w^3 - 684860583238221001880*w^4 + 
             545682356610634386*Sqrt[-(-2 + q^2)^2]*w^5 + 175667851770417879*
              w^6) + 4718592*q^40*(-10043020001299355294976000 + 
             444923027951582874200832*Sqrt[-(-2 + q^2)^2]*w + 
             532162829766794878553760*w^2 - 6038984619236876692320*
              Sqrt[-(-2 + q^2)^2]*w^3 - 3416419797935321022280*w^4 + 
             8013817899364721535*Sqrt[-(-2 + q^2)^2]*w^5 + 
             2602539270588625287*w^6) + 36864*q^38*
            (4731066591423606158288486400 - 271168005048970039168204800*
              Sqrt[-(-2 + q^2)^2]*w - 327634386873025539552399360*w^2 + 
             5443045803317221471157760*Sqrt[-(-2 + q^2)^2]*w^3 + 
             3108355174557420623334656*w^4 - 14264429433924267752544*
              Sqrt[-(-2 + q^2)^2]*w^5 - 4672323565014718861968*w^6 + 
             2854832646579044664*Sqrt[-(-2 + q^2)^2]*w^7 + 577714789646998211*
              w^8) - 147456*q^36*(3718510689440604421784862720 - 
             264869122894218712859738112*Sqrt[-(-2 + q^2)^2]*w - 
             322367644050855139998766080*w^2 + 7284257078092170781662720*
              Sqrt[-(-2 + q^2)^2]*w^3 + 4193951043907696312698944*w^4 - 
             31266255922892350463688*Sqrt[-(-2 + q^2)^2]*w^5 - 
             10324468280106305626344*w^6 + 18453954116273441376*
              Sqrt[-(-2 + q^2)^2]*w^7 + 3763206758929297381*w^8) - 
           2304*q^34*(-647121864113202320428907888640 + 
             55516390901186688743834124288*Sqrt[-(-2 + q^2)^2]*w + 
             67815675306826845797996494848*w^2 - 1975609808147142223002206208*
              Sqrt[-(-2 + q^2)^2]*w^3 - 1144758924262229353424474112*w^4 + 
             12429744607515333904765440*Sqrt[-(-2 + q^2)^2]*w^5 + 
             4134331714946414498263296*w^6 - 14362928015071955242560*
              Sqrt[-(-2 + q^2)^2]*w^7 - 2950606399226039704800*w^8 + 
             1498825266984851806*Sqrt[-(-2 + q^2)^2]*w^9 + 194985510773605695*
              w^10) + 4608*q^32*(-767842606092216374527084462080 + 
             77415640953524528689772494848*Sqrt[-(-2 + q^2)^2]*w + 
             94508944337052301006543749120*w^2 - 3407262562901243898768384000*
              Sqrt[-(-2 + q^2)^2]*w^3 - 1982284136123920981985341440*w^4 + 
             29140668957333636251018496*Sqrt[-(-2 + q^2)^2]*w^5 + 
             9750981660091955714790144*w^6 - 54668965193226396898496*
              Sqrt[-(-2 + q^2)^2]*w^7 - 11306974852097449266768*w^8 + 
             16661340195688364605*Sqrt[-(-2 + q^2)^2]*w^9 + 
             2182861625278842508*w^10) + 256*q^30*
            (28794831780772907241560447385600 - 
             3347555812431557768126014685184*Sqrt[-(-2 + q^2)^2]*w - 
             4065693923803178601482960240640*w^2 + 
             175651360475228457241909174272*Sqrt[-(-2 + q^2)^2]*w^3 + 
             102306276831006087773198155776*w^4 - 
             1931526880888976876505102336*Sqrt[-(-2 + q^2)^2]*w^5 - 
             649093699462485205496848896*w^6 + 5265618032985904939093632*
              Sqrt[-(-2 + q^2)^2]*w^7 + 1095405542014491727237296*w^8 - 
             3109698538061138322156*Sqrt[-(-2 + q^2)^2]*w^9 - 
             410113808959195534050*w^10 + 182626177298157450*
              Sqrt[-(-2 + q^2)^2]*w^11 + 15088825016390125*w^12) - 
           768*q^28*(17610487779827337993838500249600 - 
             2326568010856991271297598095360*Sqrt[-(-2 + q^2)^2]*w - 
             2798902363616821445485299499008*w^2 + 
             141247716270098637769493594112*Sqrt[-(-2 + q^2)^2]*w^3 + 
             82091602577768759054517202944*w^4 - 1912322265575597177286306816*
              Sqrt[-(-2 + q^2)^2]*w^5 - 643984415931830440355983872*w^6 + 
             7028367763898236155364224*Sqrt[-(-2 + q^2)^2]*w^7 + 
             1468603327808930083070976*w^8 - 6667003354267459005660*
              Sqrt[-(-2 + q^2)^2]*w^9 - 884397834027849986988*w^10 + 
             1128075399694214400*Sqrt[-(-2 + q^2)^2]*w^11 + 93839752407275875*
              w^12) - 96*q^26*(-227785132339130067533730844508160 + 
             33821787892627981733345951219712*Sqrt[-(-2 + q^2)^2]*w + 
             40150953375402400428922603831296*w^2 - 
             2319285363721432461705238806528*Sqrt[-(-2 + q^2)^2]*w^3 - 
             1340433553459856153141243412480*w^4 + 
             37339559043541501299907461120*Sqrt[-(-2 + q^2)^2]*w^5 + 
             12567959885627912194213109760*w^6 - 175116456827157434454827520*
              Sqrt[-(-2 + q^2)^2]*w^7 - 36687359057565921995496960*w^8 + 
             238755148492664625478800*Sqrt[-(-2 + q^2)^2]*w^9 + 
             31819225042908206413224*w^10 - 77155279749679560000*
              Sqrt[-(-2 + q^2)^2]*w^11 - 6457801991267375320*w^12 + 
             2603977489863750*Sqrt[-(-2 + q^2)^2]*w^13 + 129153501709375*
              w^14) + 832*q^24*(-37392612812949511869241428541440 + 
             6187324082380381611847902560256*Sqrt[-(-2 + q^2)^2]*w + 
             7227288904478055476042441687040*w^2 - 
             470281896471398885030316736512*Sqrt[-(-2 + q^2)^2]*w^3 - 
             269387395637483731109732352000*w^4 + 
             8753259017081485486059503616*Sqrt[-(-2 + q^2)^2]*w^5 + 
             2936289119533494094229760000*w^6 - 50206784871386720668363776*
              Sqrt[-(-2 + q^2)^2]*w^7 - 10522655501081874487940736*w^8 + 
             91279775669458562238888*Sqrt[-(-2 + q^2)^2]*w^9 + 
             12201943039690814782416*w^10 - 46664049318017551200*
              Sqrt[-(-2 + q^2)^2]*w^11 - 3925572545634205180*w^12 + 
             4438239084712125*Sqrt[-(-2 + q^2)^2]*w^13 + 221666280144375*
              w^14) + 1248*q^22*(31106178853593070185996343050240 - 
             5697743103907607025445477810176*Sqrt[-(-2 + q^2)^2]*w - 
             6536063692503436296997004378112*w^2 + 
             473139959030212273566573920256*Sqrt[-(-2 + q^2)^2]*w^3 + 
             267820474462232894002500206592*w^4 - 
             9951570527630370394560528384*Sqrt[-(-2 + q^2)^2]*w^5 - 
             3317122029152298850450440192*w^6 + 67494124144933316951307264*
              Sqrt[-(-2 + q^2)^2]*w^7 + 14115230341359218296929792*w^8 - 
             154915739552860766908032*Sqrt[-(-2 + q^2)^2]*w^9 - 
             20728688359596667777536*w^10 + 112056963990789536400*
              Sqrt[-(-2 + q^2)^2]*w^11 + 9459788071788498400*w^12 - 
             19886052090262050*Sqrt[-(-2 + q^2)^2]*w^13 - 999070766442375*
              w^14 + 364657734375*Sqrt[-(-2 + q^2)^2]*w^15 + 
             9337109375*w^16) - 624*q^20*(67759611567596503591943562854400 - 
             13663571145737622804333343014912*Sqrt[-(-2 + q^2)^2]*w - 
             15376860064000391521843103662080*w^2 + 
             1226216933320073408492687327232*Sqrt[-(-2 + q^2)^2]*w^3 + 
             684209363085758702546731401216*w^4 - 
             28615755859783861506996436992*Sqrt[-(-2 + q^2)^2]*w^5 - 
             9450672640713461843199590400*w^6 + 223326055224281502539802624*
              Sqrt[-(-2 + q^2)^2]*w^7 + 46474338372184472596002816*w^8 - 
             620535942516866721117696*Sqrt[-(-2 + q^2)^2]*w^9 - 
             82908084031948502388864*w^10 + 589146429009030826560*
              Sqrt[-(-2 + q^2)^2]*w^11 + 49806673977217374976*w^12 - 
             161470623121606260*Sqrt[-(-2 + q^2)^2]*w^13 - 8146636664960200*
              w^14 + 7999107187500*Sqrt[-(-2 + q^2)^2]*w^15 + 
             206400390625*w^16) + 8192*(-166186246775219619574579200 + 
             71363196930039124643020800*Sqrt[-(-2 + q^2)^2]*w + 
             67335586737239512999526400*w^2 - 10665268804629962529177600*
              Sqrt[-(-2 + q^2)^2]*w^3 - 4932950668852013920419840*w^4 + 
             434759999708941276151808*Sqrt[-(-2 + q^2)^2]*w^5 + 
             119876886257333653536768*w^6 - 6567387985325706080256*
              Sqrt[-(-2 + q^2)^2]*w^7 - 1154811457905510113280*w^8 + 
             40929351799759188480*Sqrt[-(-2 + q^2)^2]*w^9 + 
             4680920890616914944*w^10 - 107580236735969712*
              Sqrt[-(-2 + q^2)^2]*w^11 - 7884902778706096*w^12 + 
             113577254503713*Sqrt[-(-2 + q^2)^2]*w^13 + 5030530752390*w^14 - 
             41321142720*Sqrt[-(-2 + q^2)^2]*w^15 - 948707760*w^16 + 
             3397680*Sqrt[-(-2 + q^2)^2]*w^17 + 22880*w^18) - 
           12288*q^2*(-1669538457637040792178524160 + 
             673301137128819402536386560*Sqrt[-(-2 + q^2)^2]*w + 
             645140560887641769397714944*w^2 - 96830043523033599301386240*
              Sqrt[-(-2 + q^2)^2]*w^3 - 45657683869090170858897408*w^4 + 
             3813991574915812709892096*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1074275117778877292740608*w^6 - 55742214245611943362560*
              Sqrt[-(-2 + q^2)^2]*w^7 - 10028481931617825361920*w^8 + 
             336310188541261608960*Sqrt[-(-2 + q^2)^2]*w^9 + 
             39409414304387871744*w^10 - 856084403040417408*
              Sqrt[-(-2 + q^2)^2]*w^11 - 64385654425039376*w^12 + 
             875700600929154*Sqrt[-(-2 + q^2)^2]*w^13 + 39865828255253*w^14 - 
             308944821900*Sqrt[-(-2 + q^2)^2]*w^15 - 7305052040*w^16 + 
             24676080*Sqrt[-(-2 + q^2)^2]*w^17 + 171600*w^18) + 
           12288*q^4*(-12161128322035147998064803840 + 
             4595347713924142010814431232*Sqrt[-(-2 + q^2)^2]*w + 
             4473439159896306146422554624*w^2 - 634682274188629324591005696*
              Sqrt[-(-2 + q^2)^2]*w^3 - 305123952266931714810445824*w^4 + 
             24080758657921823525830656*Sqrt[-(-2 + q^2)^2]*w^5 + 
             6926696604609863826604032*w^6 - 338952504108809286199296*
              Sqrt[-(-2 + q^2)^2]*w^7 - 62341551863747675191296*w^8 + 
             1966731516698919979008*Sqrt[-(-2 + q^2)^2]*w^9 + 
             235816681107890103936*w^10 - 4804064724451329480*
              Sqrt[-(-2 + q^2)^2]*w^11 - 370012259224190440*w^12 + 
             4701966938037369*Sqrt[-(-2 + q^2)^2]*w^13 + 219414555467250*
              w^14 - 1581695065665*Sqrt[-(-2 + q^2)^2]*w^15 - 
             38382335420*w^16 + 119991300*Sqrt[-(-2 + q^2)^2]*w^17 + 
             858000*w^18) - 1024*q^6*(-684303608385789137238160834560 + 
             241685153922066565081935642624*Sqrt[-(-2 + q^2)^2]*w + 
             239148340174122937894607781888*w^2 - 
             31987356176098385704022704128*Sqrt[-(-2 + q^2)^2]*w^3 - 
             15680123625956052905679126528*w^4 + 1165005821234330912390381568*
              Sqrt[-(-2 + q^2)^2]*w^5 + 342087080449112690768216064*w^6 - 
             15710725793383956137926656*Sqrt[-(-2 + q^2)^2]*w^7 - 
             2951323580157265276194816*w^8 + 87012547480793541454848*
              Sqrt[-(-2 + q^2)^2]*w^9 + 10658766013419858048000*w^10 - 
             201808632726937345824*Sqrt[-(-2 + q^2)^2]*w^11 - 
             15882308166844248272*w^12 + 186250977283034664*
              Sqrt[-(-2 + q^2)^2]*w^13 + 8882511122385186*w^14 - 
             58552518287835*Sqrt[-(-2 + q^2)^2]*w^15 - 1452703901220*w^16 + 
             4103599500*Sqrt[-(-2 + q^2)^2]*w^17 + 30030000*w^18) + 
           768*q^8*(-3094634096713684057390999142400 + 
             1018853796895212322951853506560*Sqrt[-(-2 + q^2)^2]*w + 
             1025301789510627261530700251136*w^2 - 
             128910269550342881172214775808*Sqrt[-(-2 + q^2)^2]*w^3 - 
             64435465162583942687084249088*w^4 + 4489162841152531948064735232*
              Sqrt[-(-2 + q^2)^2]*w^5 + 1344954721221886353730043904*w^6 - 
             57654346117103369462759424*Sqrt[-(-2 + q^2)^2]*w^7 - 
             11049725450765148009947136*w^8 + 302142530383462663724544*
              Sqrt[-(-2 + q^2)^2]*w^9 + 37745435892340423762944*w^10 - 
             657215497745176010784*Sqrt[-(-2 + q^2)^2]*w^11 - 
             52720236026069923168*w^12 + 562156073951333862*
              Sqrt[-(-2 + q^2)^2]*w^13 + 27311743642064596*w^14 - 
             161190433264575*Sqrt[-(-2 + q^2)^2]*w^15 - 4072258909290*w^16 + 
             10075065000*Sqrt[-(-2 + q^2)^2]*w^17 + 75075000*w^18) - 
           384*q^10*(-16174897965446551133464874188800 + 
             4949962283236203372802650144768*Sqrt[-(-2 + q^2)^2]*w + 
             5068771456588274500846233845760*w^2 - 
             597123545066573491985807572992*Sqrt[-(-2 + q^2)^2]*w^3 - 
             304335132353686661594030800896*w^4 + 
             19792916067120609100163973120*Sqrt[-(-2 + q^2)^2]*w^5 + 
             6046423032208155308585385984*w^6 - 240407151709558220025200640*
              Sqrt[-(-2 + q^2)^2]*w^7 - 46944836133392411513634816*w^8 + 
             1180006724979262466896896*Sqrt[-(-2 + q^2)^2]*w^9 + 
             150033952781415402146304*w^10 - 2372406811662116431488*
              Sqrt[-(-2 + q^2)^2]*w^11 - 193454016465559316896*w^12 + 
             1842133814396055180*Sqrt[-(-2 + q^2)^2]*w^13 + 90860867354977434*
              w^14 - 467425972513500*Sqrt[-(-2 + q^2)^2]*w^15 - 
             11973595759125*w^16 + 24868593750*Sqrt[-(-2 + q^2)^2]*w^17 + 
             187687500*w^18) - 144*q^14*(-155771749232189177877376857538560 + 
             40797619151951454987782618873856*Sqrt[-(-2 + q^2)^2]*w + 
             43329811253786154548467196755968*w^2 - 
             4431494664906935170190228324352*Sqrt[-(-2 + q^2)^2]*w^3 - 
             2346813755827230897599221334016*w^4 + 
             130872116642060069940014088192*Sqrt[-(-2 + q^2)^2]*w^5 + 
             41445776630653828161903525888*w^6 - 1384850877788157477225562112*
              Sqrt[-(-2 + q^2)^2]*w^7 - 279307274901019088127885312*w^8 + 
             5735909834880266718257152*Sqrt[-(-2 + q^2)^2]*w^9 + 
             750116776046009172815872*w^10 - 9314750758712299105920*
              Sqrt[-(-2 + q^2)^2]*w^11 - 777852037548890898880*w^12 + 
             5488771888749685536*Sqrt[-(-2 + q^2)^2]*w^13 + 
             276018998747473696*w^14 - 958826684530000*Sqrt[-(-2 + q^2)^2]*
              w^15 - 24922691543750*w^16 + 29348515625*Sqrt[-(-2 + q^2)^2]*
              w^17 + 223437500*w^18) + 18*q^16*
            (-1802650792865446011382932449525760 + 
             434470750075158663896074517741568*Sqrt[-(-2 + q^2)^2]*w + 
             470300965669235217743581745774592*w^2 - 
             44522654859572192570287885123584*Sqrt[-(-2 + q^2)^2]*w^3 - 
             24017311668933890927163649032192*w^4 + 
             1227909771927538027619111927808*Sqrt[-(-2 + q^2)^2]*w^5 + 
             395127870401777513827767681024*w^6 - 
             11925158026860113016398217216*Sqrt[-(-2 + q^2)^2]*w^7 - 
             2436658448057207377049419776*w^8 + 44255796742708840676687872*
              Sqrt[-(-2 + q^2)^2]*w^9 + 5845968660240652843401216*w^10 - 
             62267733051126026451456*Sqrt[-(-2 + q^2)^2]*w^11 - 
             5237169169087880747008*w^12 + 30209660748701161728*
              Sqrt[-(-2 + q^2)^2]*w^13 + 1525673760483512640*w^14 - 
             3970187678600000*Sqrt[-(-2 + q^2)^2]*w^15 - 103299088750000*
              w^16 + 73678515625*Sqrt[-(-2 + q^2)^2]*w^17 + 558593750*w^18) + 
           64*q^12*(-203278453311705538420381518397440 + 
             57645914632556685324864190414848*Sqrt[-(-2 + q^2)^2]*w + 
             60100027909005797904099808641024*w^2 - 
             6610112314211263084264597487616*Sqrt[-(-2 + q^2)^2]*w^3 - 
             3434662201801070037733837111296*w^4 + 
             207460983442443843592573157376*Sqrt[-(-2 + q^2)^2]*w^5 + 
             64564555192213341197127647232*w^6 - 2363585049907739317200273408*
              Sqrt[-(-2 + q^2)^2]*w^7 - 469506282183856282651213824*w^8 + 
             10734948368644828148840448*Sqrt[-(-2 + q^2)^2]*w^9 + 
             1386013472948812383396864*w^10 - 19603538656733481978528*
              Sqrt[-(-2 + q^2)^2]*w^11 - 1620194272646450442656*w^12 + 
             13471997768118489600*Sqrt[-(-2 + q^2)^2]*w^13 + 
             672182910655140456*w^14 - 2910285155702925*Sqrt[-(-2 + q^2)^2]*
              w^15 - 75259886451750*w^16 + 123451453125*Sqrt[-(-2 + q^2)^2]*
              w^17 + 938437500*w^18) - 
           q^18*(-39939110039274526493199099651686400 + 
             8823689915311399126691734314024960*Sqrt[-(-2 + q^2)^2]*w + 
             9738411892531962000433028272226304*w^2 - 
             848832279182444635352184121196544*Sqrt[-(-2 + q^2)^2]*w^3 - 
             466009450687333241953562174423040*w^4 + 
             21659866220015555001808689561600*Sqrt[-(-2 + q^2)^2]*w^5 + 
             7069040498187891115090583224320*w^6 - 
             190266941537839510569480093696*Sqrt[-(-2 + q^2)^2]*w^7 - 
             39287850629961746837410873344*w^8 + 619163332330581657454657536*
              Sqrt[-(-2 + q^2)^2]*w^9 + 82374612122264665954443264*w^10 - 
             730618384649209045456896*Sqrt[-(-2 + q^2)^2]*w^11 - 
             61698117034349141412352*w^12 + 276564207458936517120*
              Sqrt[-(-2 + q^2)^2]*w^13 + 13980447027481608960*w^14 - 
             24509905348500000*Sqrt[-(-2 + q^2)^2]*w^15 - 636004726500000*
              w^16 + 186011718750*Sqrt[-(-2 + q^2)^2]*w^17 + 
             1396484375*w^18)) + 2*kk^6*(-2 + q^2)^6*
          (-1543954516478726699483136000*q^58 + 37271080663336794193920000*
            q^60 - 1865572732108800*q^56*(-16413263154288 + 
             42921620280*Sqrt[-(-2 + q^2)^2]*w + 66569925985*w^2) + 
           1119343639265280*q^54*(-346261005081420 + 2715576477075*
              Sqrt[-(-2 + q^2)^2]*w + 4327413667259*w^2) + 
           129553661952*q^52*(27205760988375091200 - 425487074121362880*
              Sqrt[-(-2 + q^2)^2]*w - 698367841247743776*w^2 + 
             971213065837440*Sqrt[-(-2 + q^2)^2]*w^3 + 708305583485095*w^4) - 
           226492416*q^50*(108616133212570875801600 - 2811967373921944867200*
              Sqrt[-(-2 + q^2)^2]*w - 4764308859042577301184*w^2 + 
             19857816234516019188*Sqrt[-(-2 + q^2)^2]*w^3 + 
             14730304749308940649*w^4) - 9437184*q^48*
            (-14589081754592461223731200 + 559519076959458436454400*
              Sqrt[-(-2 + q^2)^2]*w + 980112060649765021715712*w^2 - 
             8137514479926684996000*Sqrt[-(-2 + q^2)^2]*w^3 - 
             6143986737376722931752*w^4 + 5311251840698304644*
              Sqrt[-(-2 + q^2)^2]*w^5 + 2239343023210855289*w^6) + 
           42467328*q^46*(-15031537446906783077990400 + 
             790880666072207398072320*Sqrt[-(-2 + q^2)^2]*w + 
             1432780830801367813443328*w^2 - 19664319594404034486976*
              Sqrt[-(-2 + q^2)^2]*w^3 - 15117249910829404273776*w^4 + 
             38788883706598532416*Sqrt[-(-2 + q^2)^2]*w^5 + 
             16567886111832225921*w^6) + 3538944*q^44*
            (711517143931235462356992000 - 48428351839323288232058880*
              Sqrt[-(-2 + q^2)^2]*w - 90578309779732309088099328*w^2 + 
             1839283136443913948676096*Sqrt[-(-2 + q^2)^2]*w^3 + 
             1439481209785197070174656*w^4 - 7285329026263548878592*
              Sqrt[-(-2 + q^2)^2]*w^5 - 3153077700497825336012*w^6 + 
             1982495065958874532*Sqrt[-(-2 + q^2)^2]*w^7 + 525462746069832173*
              w^8) - 221184*q^42*(39073544609733105049062604800 - 
             3279809167258199593614704640*Sqrt[-(-2 + q^2)^2]*w - 
             6303975975935969881593643008*w^2 + 175544664502158823570243584*
              Sqrt[-(-2 + q^2)^2]*w^3 + 139736584902227431584197376*w^4 - 
             1157977223102558765716992*Sqrt[-(-2 + q^2)^2]*w^5 - 
             507769706106504437885152*w^6 + 940882602310008877584*
              Sqrt[-(-2 + q^2)^2]*w^7 + 252077432181667139647*w^8) - 
           9216*q^40*(-2852545457405120392682746675200 + 
             283892667768336927762756403200*Sqrt[-(-2 + q^2)^2]*w + 
             556199751756651653219605807104*w^2 - 
             20063692657127769277855039488*Sqrt[-(-2 + q^2)^2]*w^3 - 
             16213365000380974196320512000*w^4 + 197095192438217031657474048*
              Sqrt[-(-2 + q^2)^2]*w^5 + 87517463356315288736779008*w^6 - 
             317581533859586067831552*Sqrt[-(-2 + q^2)^2]*w^7 - 
             86001871989146746811544*w^8 + 43088317554565624952*
              Sqrt[-(-2 + q^2)^2]*w^9 + 7452719866115668469*w^10) + 
           9216*q^38*(-7792379838550692498527118950400 + 
             891431827671593044122355630080*Sqrt[-(-2 + q^2)^2]*w + 
             1759980087619461112620732383232*w^2 - 
             78602931617355033694032494592*Sqrt[-(-2 + q^2)^2]*w^3 - 
             64285401559899283437380597760*w^4 + 1064462758730275360301654016*
              Sqrt[-(-2 + q^2)^2]*w^5 + 478115843029396404972339456*w^6 - 
             2821021260769249962408192*Sqrt[-(-2 + q^2)^2]*w^7 - 
             771918110432831994519184*w^8 + 1131681421772690941880*
              Sqrt[-(-2 + q^2)^2]*w^9 + 197596524438096296669*w^10) + 
           768*q^36*(231027775097022525962397627187200 - 
             29717516996675955172276143390720*Sqrt[-(-2 + q^2)^2]*w - 
             58337157466983137544745232891904*w^2 + 
             3108969952982148132614008995840*Sqrt[-(-2 + q^2)^2]*w^3 + 
             2562446777979534583309905862656*w^4 - 
             54739250848509948654044786688*Sqrt[-(-2 + q^2)^2]*w^5 - 
             24827458391434554781631960064*w^6 + 213500292219924161229872640*
              Sqrt[-(-2 + q^2)^2]*w^7 + 58988656655692087708191552*w^8 - 
             168130759336738414193328*Sqrt[-(-2 + q^2)^2]*w^9 - 
             29628972034068477797064*w^10 + 12553566515257353300*
              Sqrt[-(-2 + q^2)^2]*w^11 + 1428137303062488161*w^12) - 
           6144*q^34*(64608464882772984127505301504000 - 
             9219869416067780594598968033280*Sqrt[-(-2 + q^2)^2]*w - 
             17760700792700132194534921076736*w^2 + 
             1096254513701943609175735173120*Sqrt[-(-2 + q^2)^2]*w^3 + 
             905800981010334631240037584896*w^4 - 
             23938496512986190016148553728*Sqrt[-(-2 + q^2)^2]*w^5 - 
             10936980813186582764174641152*w^6 + 127386079489698455352034368*
              Sqrt[-(-2 + q^2)^2]*w^7 + 35496791174636927945045676*w^8 - 
             163306435380158017515048*Sqrt[-(-2 + q^2)^2]*w^9 - 
             29031558731379171380361*w^10 + 35676300345140233779*
              Sqrt[-(-2 + q^2)^2]*w^11 + 4094212695022784191*w^12) - 
           128*q^32*(-6263710699693028551117166031667200 + 
             984892144373441140195936425738240*Sqrt[-(-2 + q^2)^2]*w + 
             1842205858619200271542730964860928*w^2 - 
             128650680101700477781648615931904*Sqrt[-(-2 + q^2)^2]*w^3 - 
             105948107106497006005298101616640*w^4 + 
             3350590544304949012566127828992*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1537192410182386451537903493120*w^6 - 
             22994775810146249013838362624*Sqrt[-(-2 + q^2)^2]*w^7 - 
             6451463304668300444456859072*w^8 + 42949665091744517451346560*
              Sqrt[-(-2 + q^2)^2]*w^9 + 7695639842755007712873096*w^10 - 
             18217256830501348630296*Sqrt[-(-2 + q^2)^2]*w^11 - 
             2108172328034292458796*w^12 + 786176177179679000*
              Sqrt[-(-2 + q^2)^2]*w^13 + 57640070702410625*w^14) + 
           128*q^30*(-11362840575254559305609189208883200 + 
             1962814736027901065426978734080000*Sqrt[-(-2 + q^2)^2]*w + 
             3541299355161849314840556041404416*w^2 - 
             274962645851926626151079526531072*Sqrt[-(-2 + q^2)^2]*w^3 - 
             224398429696411329050233172656128*w^4 + 
             8268573712832156593849150439424*Sqrt[-(-2 + q^2)^2]*w^5 + 
             3795322540519728252452067397632*w^6 - 
             70021961322287621000977059840*Sqrt[-(-2 + q^2)^2]*w^7 - 
             19735892181534830229688084992*w^8 + 176756578449114847121625024*
              Sqrt[-(-2 + q^2)^2]*w^9 + 31879289411599495749134472*w^10 - 
             120668411472137524236384*Sqrt[-(-2 + q^2)^2]*w^11 - 
             14071689962297716910304*w^12 + 15027076159322999200*
              Sqrt[-(-2 + q^2)^2]*w^13 + 1111116896538595375*w^14) + 
           96*q^28*(24547794692543585665272213877555200 - 
             4651386254911568730968202443489280*Sqrt[-(-2 + q^2)^2]*w - 
             8072935000192369472739038157864960*w^2 + 
             688316899446681146950391873667072*Sqrt[-(-2 + q^2)^2]*w^3 + 
             553866151173102991913110657302528*w^4 - 
             23279367819428702058000832856064*Sqrt[-(-2 + q^2)^2]*w^5 - 
             10648361099093820999086390132736*w^6 + 
             234716688552642846500993642496*Sqrt[-(-2 + q^2)^2]*w^7 + 
             66279759746586812890603296768*w^8 - 757687491450780255357862272*
              Sqrt[-(-2 + q^2)^2]*w^9 - 137308351103330267217212544*w^10 + 
             745022630783009327644896*Sqrt[-(-2 + q^2)^2]*w^11 + 
             87452321232101006185576*w^12 - 177522566852927925200*
              Sqrt[-(-2 + q^2)^2]*w^13 - 13230260274020890100*w^14 + 
             4436524597862500*Sqrt[-(-2 + q^2)^2]*w^15 + 197074200090625*
              w^16) - 32*q^26*(106018357824647828750332911314534400 - 
             22002198063035881161458098278236160*Sqrt[-(-2 + q^2)^2]*w - 
             36746238055098358554306874680803328*w^2 + 
             3411163951431204210620386334736384*Sqrt[-(-2 + q^2)^2]*w^3 + 
             2695776845286052684028891583479808*w^4 - 
             127101253678247035541751293804544*Sqrt[-(-2 + q^2)^2]*w^5 - 
             57710476557490661533753735643136*w^6 + 
             1481813332836826525928008261632*Sqrt[-(-2 + q^2)^2]*w^7 + 
             417937373333778021166736197632*w^8 - 
             5860613921344325581692174336*Sqrt[-(-2 + q^2)^2]*w^9 - 
             1064757873607800243915858048*w^10 + 7700551352302113799116480*
              Sqrt[-(-2 + q^2)^2]*w^11 + 908437571045562452321856*w^12 - 
             2908834323334871497280*Sqrt[-(-2 + q^2)^2]*w^13 - 
             218287335450453981140*w^14 + 205297656905055000*
              Sqrt[-(-2 + q^2)^2]*w^15 + 9199400333784375*w^16) - 
           4*q^24*(-1079643007337256987963083653644288000 + 
             244891696790308340314329464344412160*Sqrt[-(-2 + q^2)^2]*w + 
             394378559710860993518242394196148224*w^2 - 
             39623913934557096906148842156589056*Sqrt[-(-2 + q^2)^2]*w^3 - 
             30672553776189086565407075359260672*w^4 + 
             1601319908870559477106727800799232*Sqrt[-(-2 + q^2)^2]*w^5 + 
             719164317690079249105484178259968*w^6 - 
             21078769416493974101660569632768*Sqrt[-(-2 + q^2)^2]*w^7 - 
             5918862268548077776556318097408*w^8 + 
             98704476441675279538841088000*Sqrt[-(-2 + q^2)^2]*w^9 + 
             17931043867979660279786975232*w^10 - 164065939459753926137317632*
              Sqrt[-(-2 + q^2)^2]*w^11 - 19412639860017853192533504*w^12 + 
             87898742953770813384320*Sqrt[-(-2 + q^2)^2]*w^13 + 
             6631960235193138834560*w^14 - 11606962502572008000*
              Sqrt[-(-2 + q^2)^2]*w^15 - 524153374357470000*w^16 + 
             155945521875000*Sqrt[-(-2 + q^2)^2]*w^17 + 3593712890625*w^18) + 
           12*q^22*(-403126864090364679565976923432550400 + 
             99676565874043960314150457379389440*Sqrt[-(-2 + q^2)^2]*w + 
             155213958858466964242051847210139648*w^2 - 
             16804673769849541321132099422388224*Sqrt[-(-2 + q^2)^2]*w^3 - 
             12722668471633363237282168493309952*w^4 + 
             728119740624927589799081923313664*Sqrt[-(-2 + q^2)^2]*w^5 + 
             322476679033562916082105165283328*w^6 - 
             10615794459022408889420992217088*Sqrt[-(-2 + q^2)^2]*w^7 - 
             2958269195544829767860325580800*w^8 + 
             57244636168669838156289196032*Sqrt[-(-2 + q^2)^2]*w^9 + 
             10368443716271711284911071232*w^10 - 115409073256836302482885632*
              Sqrt[-(-2 + q^2)^2]*w^11 - 13662800157739290868783616*w^12 + 
             81365787367312290292736*Sqrt[-(-2 + q^2)^2]*w^13 + 
             6160083107957625072512*w^14 - 16649227548583115200*
              Sqrt[-(-2 + q^2)^2]*w^15 - 756523094327572000*w^16 + 
             607345756875000*Sqrt[-(-2 + q^2)^2]*w^17 + 14132477734375*
              w^18) + 16384*(3829044483954157632985497600 - 
             2030465758922014864284057600*Sqrt[-(-2 + q^2)^2]*w - 
             2474941535229946565901680640*w^2 + 508994111341532979973324800*
              Sqrt[-(-2 + q^2)^2]*w^3 + 305203827709902983056588800*w^4 - 
             34788690924713268844953600*Sqrt[-(-2 + q^2)^2]*w^5 - 
             12393384884124516066263040*w^6 + 878293170639563160748032*
              Sqrt[-(-2 + q^2)^2]*w^7 + 200562181565507514335232*w^8 - 
             9296811256112849424384*Sqrt[-(-2 + q^2)^2]*w^9 - 
             1405717257732975323136*w^10 + 43382114162145817344*
              Sqrt[-(-2 + q^2)^2]*w^11 + 4363150593180652416*w^12 - 
             88887474486361408*Sqrt[-(-2 + q^2)^2]*w^13 - 5811905041351552*
              w^14 + 75068598815925*Sqrt[-(-2 + q^2)^2]*w^15 + 
             2993622634860*w^16 - 22209484440*Sqrt[-(-2 + q^2)^2]*w^17 - 
             461604000*w^18 + 1498640*Sqrt[-(-2 + q^2)^2]*w^19 + 9152*w^20) - 
           32768*q^2*(31144944429948195192176640000 - 
             15589643942406173746633113600*Sqrt[-(-2 + q^2)^2]*w - 
             19322848542933171392395345920*w^2 + 3789094538990293814089875456*
              Sqrt[-(-2 + q^2)^2]*w^3 + 2315798140774099820180668416*w^4 - 
             251697120876263476911144960*Sqrt[-(-2 + q^2)^2]*w^5 - 
             91532826006972521925574656*w^6 + 6182305951991612399124480*
              Sqrt[-(-2 + q^2)^2]*w^7 + 1443022030512274209693696*w^8 - 
             63711690906607510321152*Sqrt[-(-2 + q^2)^2]*w^9 - 
             9858880753552244284416*w^10 + 289612558053639355392*
              Sqrt[-(-2 + q^2)^2]*w^11 + 29845493851896726432*w^12 - 
             578386929210406888*Sqrt[-(-2 + q^2)^2]*w^13 - 38798825727002770*
              w^14 + 476451951955122*Sqrt[-(-2 + q^2)^2]*w^15 + 
             19520203099683*w^16 - 137636516160*Sqrt[-(-2 + q^2)^2]*w^17 - 
             2943712200*w^18 + 9083360*Sqrt[-(-2 + q^2)^2]*w^19 + 
             57200*w^20) + 12288*q^4*(654686082128449273013364326400 - 
             308743795883418063483174912000*Sqrt[-(-2 + q^2)^2]*w - 
             389414978297342560133638520832*w^2 + 
             72682499312500482996160167936*Sqrt[-(-2 + q^2)^2]*w^3 + 
             45295028580213519928503828480*w^4 - 4683807343367567222639689728*
              Sqrt[-(-2 + q^2)^2]*w^5 - 1738925638600195323540799488*w^6 + 
             111614714224386671538339840*Sqrt[-(-2 + q^2)^2]*w^7 + 
             26621158198946258086133760*w^8 - 1115217823364265163984896*
              Sqrt[-(-2 + q^2)^2]*w^9 - 176475157965099149285376*w^10 + 
             4909231631870251445760*Sqrt[-(-2 + q^2)^2]*w^11 + 
             517714174584188707840*w^12 - 9478727401567254688*
              Sqrt[-(-2 + q^2)^2]*w^13 - 651122961198691696*w^14 + 
             7533149114966618*Sqrt[-(-2 + q^2)^2]*w^15 + 316288991792345*
              w^16 - 2094291728100*Sqrt[-(-2 + q^2)^2]*w^17 - 
             45946283240*w^18 + 132646800*Sqrt[-(-2 + q^2)^2]*w^19 + 
             858000*w^20) - 8192*q^6*(4996205933588503091774226432000 - 
             2215343992285057985107564953600*Sqrt[-(-2 + q^2)^2]*w - 
             2845658569314049675328741179392*w^2 + 
             504592379590317127676070985728*Sqrt[-(-2 + q^2)^2]*w^3 + 
             320771073247302523124679966720*w^4 - 
             31483242744332214793075163136*Sqrt[-(-2 + q^2)^2]*w^5 - 
             11933582935355442720854507520*w^6 + 725600723494257686767730688*
              Sqrt[-(-2 + q^2)^2]*w^7 + 176775843865294004453130240*w^8 - 
             6996450352642099091638272*Sqrt[-(-2 + q^2)^2]*w^9 - 
             1131184495365602355265536*w^10 + 29626678832128631839872*
              Sqrt[-(-2 + q^2)^2]*w^11 + 3192610960265133346368*w^12 - 
             54793266250501300808*Sqrt[-(-2 + q^2)^2]*w^13 - 
             3846429573253394270*w^14 + 41486502728905377*Sqrt[-(-2 + q^2)^2]*
              w^15 + 1780219022919909*w^16 - 10913206231785*
              Sqrt[-(-2 + q^2)^2]*w^17 - 244749321960*w^18 + 
             648433500*Sqrt[-(-2 + q^2)^2]*w^19 + 4290000*w^20) - 
           1536*q^10*(280355990758068066082598839910400 - 
             109169009492521214210890058956800*Sqrt[-(-2 + q^2)^2]*w - 
             145851213270014507759828195082240*w^2 + 
             23200629091626597175877613649920*Sqrt[-(-2 + q^2)^2]*w^3 + 
             15367443177964564105341161177088*w^4 - 
             1347982447463629830783322030080*Sqrt[-(-2 + q^2)^2]*w^5 - 
             532594354658068809817622839296*w^6 + 
             28742864303116192157179969536*Sqrt[-(-2 + q^2)^2]*w^7 + 
             7294743398459320714781687808*w^8 - 253818748369165631659917312*
              Sqrt[-(-2 + q^2)^2]*w^9 - 42697366829167456439015424*w^10 + 
             970777676591143345486848*Sqrt[-(-2 + q^2)^2]*w^11 + 
             108671262697766079643904*w^12 - 1592465638167889637152*
              Sqrt[-(-2 + q^2)^2]*w^13 - 115921133538804142120*w^14 + 
             1044381019016866388*Sqrt[-(-2 + q^2)^2]*w^15 + 46386753232073540*
              w^16 - 230548658801175*Sqrt[-(-2 + q^2)^2]*w^17 - 
             5342396695350*w^18 + 10998487500*Sqrt[-(-2 + q^2)^2]*w^19 + 
             75075000*w^20) + 512*q^8*(294975530045564217486108681830400 - 
             122710848265152419598023597752320*Sqrt[-(-2 + q^2)^2]*w - 
             160671989952155604551464843739136*w^2 + 
             27013086213242487045729401438208*Sqrt[-(-2 + q^2)^2]*w^3 + 
             17524763337888991882644855717888*w^4 - 
             1628353831539467580992435257344*Sqrt[-(-2 + q^2)^2]*w^5 - 
             630171682434749291170410528768*w^6 + 
             36169596477997087942693748736*Sqrt[-(-2 + q^2)^2]*w^7 + 
             8996640246799532254035247104*w^8 - 334779711806830453115756544*
              Sqrt[-(-2 + q^2)^2]*w^9 - 55245179326180552413659136*w^10 + 
             1353283585570509744932352*Sqrt[-(-2 + q^2)^2]*w^11 + 
             148773039709020700706304*w^12 - 2371900788874116715072*
              Sqrt[-(-2 + q^2)^2]*w^13 - 169767324649788374080*w^14 + 
             1685972216890626522*Sqrt[-(-2 + q^2)^2]*w^15 + 73721099156666676*
              w^16 - 411270832956555*Sqrt[-(-2 + q^2)^2]*w^17 - 
             9393951506940*w^18 + 22289767500*Sqrt[-(-2 + q^2)^2]*w^19 + 
             150150000*w^20) - 128*q^14*
            (14593735068222423928251044855808000 - 
             4941392175382203969252066506833920*Sqrt[-(-2 + q^2)^2]*w - 
             6898303002932821024929464765644800*w^2 + 
             975537183079834313884366031290368*Sqrt[-(-2 + q^2)^2]*w^3 + 
             674569670190466522795385504661504*w^4 - 
             52226026093549825920172554190848*Sqrt[-(-2 + q^2)^2]*w^5 - 
             21497038308905916812846139703296*w^6 + 
             1011403063921848205106950963200*Sqrt[-(-2 + q^2)^2]*w^7 + 
             266529410927129625890581905408*w^8 - 
             7946846629875094095165652992*Sqrt[-(-2 + q^2)^2]*w^9 - 
             1382650687268711601959282688*w^10 + 26320399798469075397356544*
              Sqrt[-(-2 + q^2)^2]*w^11 + 3034755645453966859256832*w^12 - 
             36079489043629903821664*Sqrt[-(-2 + q^2)^2]*w^13 - 
             2693731785272452687048*w^14 + 18835696309154281128*
              Sqrt[-(-2 + q^2)^2]*w^15 + 854391212582810760*w^16 - 
             3083411270832750*Sqrt[-(-2 + q^2)^2]*w^17 - 72642141804375*
              w^18 + 97094765625*Sqrt[-(-2 + q^2)^2]*w^19 + 670312500*w^20) + 
           128*q^12*(7711219309325517330712412081356800 - 
             2803705650848367275528341684224000*Sqrt[-(-2 + q^2)^2]*w - 
             3826447977271560149152077164052480*w^2 + 
             574594921888486114952971970150400*Sqrt[-(-2 + q^2)^2]*w^3 + 
             388773903602299964982758838632448*w^4 - 
             32093505104823904556669869228032*Sqrt[-(-2 + q^2)^2]*w^5 - 
             12944228284571442591300357980160*w^6 + 
             653920046943158566491017969664*Sqrt[-(-2 + q^2)^2]*w^7 + 
             169200035273744263343891939328*w^8 - 
             5470077081777263150365827072*Sqrt[-(-2 + q^2)^2]*w^9 - 
             936638773945344069690654720*w^10 + 19589702944282991404904448*
              Sqrt[-(-2 + q^2)^2]*w^11 + 2228228250242435283448320*w^12 - 
             29635760617763660414912*Sqrt[-(-2 + q^2)^2]*w^13 - 
             2188017025814695783136*w^14 + 17562768237992968848*
              Sqrt[-(-2 + q^2)^2]*w^15 + 789691875399177894*w^16 - 
             3403845951330825*Sqrt[-(-2 + q^2)^2]*w^17 - 79695052061625*
              w^18 + 136354968750*Sqrt[-(-2 + q^2)^2]*w^19 + 
             938437500*w^20) - 8*q^18*(505580978396314747866766306915123200 - 
             147191704714689689061362273007697920*Sqrt[-(-2 + q^2)^2]*w - 
             216067209837101385500078404842553344*w^2 + 
             26889770740428631007135752098152448*Sqrt[-(-2 + q^2)^2]*w^3 + 
             19447506666286907417451827482853376*w^4 - 
             1308296389978504849194664184512512*Sqrt[-(-2 + q^2)^2]*w^5 - 
             559930846364145081297507679469568*w^6 + 
             22420232115346814069090793553920*Sqrt[-(-2 + q^2)^2]*w^7 + 
             6101617093896842833452974604288*w^8 - 
             150440033114230773657742442496*Sqrt[-(-2 + q^2)^2]*w^9 - 
             26848791104761444243160825856*w^10 + 406348700142268216146198528*
              Sqrt[-(-2 + q^2)^2]*w^11 + 47752981408635815912151552*w^12 - 
             426896846797902458458624*Sqrt[-(-2 + q^2)^2]*w^13 - 
             32290396431849835502080*w^14 + 155897605895309472480*
              Sqrt[-(-2 + q^2)^2]*w^15 + 7121782176759259152*w^16 - 
             15288446316000000*Sqrt[-(-2 + q^2)^2]*w^17 - 360350360906250*
              w^18 + 204166015625*Sqrt[-(-2 + q^2)^2]*w^19 + 
             1396484375*w^20) + q^20*(4743153345414685714916116202835148800 - 
             1274589128646035936708612450785689600*Sqrt[-(-2 + q^2)^2]*w - 
             1924578887804239033943883842555215872*w^2 + 
             223746981641355306086972918253748224*Sqrt[-(-2 + q^2)^2]*w^3 + 
             165570903658420251474884278483943424*w^4 - 
             10305934757861439701690300982362112*Sqrt[-(-2 + q^2)^2]*w^5 - 
             4490729419327194193417029726240768*w^6 + 
             163895973523332562308308756594688*Sqrt[-(-2 + q^2)^2]*w^7 + 
             45192817782043360725382471876608*w^8 - 
             994998165825033833988011655168*Sqrt[-(-2 + q^2)^2]*w^9 - 
             179151673082689049248483540992*w^10 + 
             2353293137513160521701761024*Sqrt[-(-2 + q^2)^2]*w^11 + 
             277979617516723633276846080*w^12 - 2067716189559575351999488*
              Sqrt[-(-2 + q^2)^2]*w^13 - 156694386065189256114688*w^14 + 
             586633308250353386880*Sqrt[-(-2 + q^2)^2]*w^15 + 
             26763612363309993600*w^16 - 38521446356250000*
              Sqrt[-(-2 + q^2)^2]*w^17 - 903371576250000*w^18 + 
             206679687500*Sqrt[-(-2 + q^2)^2]*w^19 + 1396484375*w^20) + 
           12*q^16*(247936085842932706097283969790771200 - 
             77960421857584673785684851047792640*Sqrt[-(-2 + q^2)^2]*w - 
             111499423555255713058189084075229184*w^2 + 
             14811753554474894225564632910659584*Sqrt[-(-2 + q^2)^2]*w^3 + 
             10472387292276272341801826519089152*w^4 - 
             757463378672574209418664146370560*Sqrt[-(-2 + q^2)^2]*w^5 - 
             318042448325022178944202687119360*w^6 + 
             13852985997638944227971451322368*Sqrt[-(-2 + q^2)^2]*w^7 + 
             3713020204254699563772516237312*w^8 - 
             101207035033923564118332211200*Sqrt[-(-2 + q^2)^2]*w^9 - 
             17855386611471329144794152960*w^10 + 305439937220810941396463616*
              Sqrt[-(-2 + q^2)^2]*w^11 + 35604891897152842432030720*w^12 - 
             371367982915208935079424*Sqrt[-(-2 + q^2)^2]*w^13 - 
             27951870609657817405440*w^14 + 165467739301929787008*
              Sqrt[-(-2 + q^2)^2]*w^15 + 7545143477631220032*w^16 - 
             21733287661800000*Sqrt[-(-2 + q^2)^2]*w^17 - 513115585125000*
              w^18 + 486479296875*Sqrt[-(-2 + q^2)^2]*w^19 + 
             3351562500*w^20)) - 6*kk^4*(-2 + q^2)^4*
          (-3304702485482529085194240000*q^64 + 81318721447280278241280000*
            q^66 - 4070340506419200*q^62*(-15451706350080 + 
             54575662680*Sqrt[-(-2 + q^2)^2]*w + 134634539833*w^2) + 
           113065014067200*q^60*(-6543942403078080 + 73853275585320*
              Sqrt[-(-2 + q^2)^2]*w + 195512598141947*w^2) + 
           282662535168*q^58*(21081084593272704000 - 519930880211635200*
              Sqrt[-(-2 + q^2)^2]*w - 1503665641295265120*w^2 + 
             2798225060942520*Sqrt[-(-2 + q^2)^2]*w^3 + 2816537917356911*
              w^4) - 39258685440*q^56*(868539434310464716800 - 
             40806103051116944640*Sqrt[-(-2 + q^2)^2]*w - 
             132174485733078798624*w^2 + 760755910737742920*
              Sqrt[-(-2 + q^2)^2]*w^3 + 788001236656757959*w^4) - 
           75497472*q^54*(-1805439343773145006080000 + 
             159405800221534278297600*Sqrt[-(-2 + q^2)^2]*w + 
             599327450142272561790720*w^2 - 7125527129623469918208*
              Sqrt[-(-2 + q^2)^2]*w^3 - 7618553329857585644048*w^4 + 
             7767183344383570536*Sqrt[-(-2 + q^2)^2]*w^5 + 
             4351605566343080903*w^6) + 75497472*q^52*
            (-4355751313721012502528000 + 866431870823645184614400*
              Sqrt[-(-2 + q^2)^2]*w + 3986631540407386004186880*w^2 - 
             81621250682733582103296*Sqrt[-(-2 + q^2)^2]*w^3 - 
             90357699058921537815264*w^4 + 277435774494539334674*
              Sqrt[-(-2 + q^2)^2]*w^5 + 158501777813288504591*w^6) + 
           4718592*q^50*(2391324715683001663488000 - 
             55412690031311439215001600*Sqrt[-(-2 + q^2)^2]*w - 
             338348106023263150284103680*w^2 + 10710315636076874710444032*
              Sqrt[-(-2 + q^2)^2]*w^3 + 12310261140218110417494656*w^4 - 
             75711381931807207274624*Sqrt[-(-2 + q^2)^2]*w^5 - 
             44159286368493808545008*w^6 + 30431204145830804420*
              Sqrt[-(-2 + q^2)^2]*w^7 + 10565761490232339559*w^8) - 
           1179648*q^48*(-3366531112736229973032960000 - 
             643722589986021495226368000*Sqrt[-(-2 + q^2)^2]*w - 
             5929371614715075236925849600*w^2 + 268870178228386841587832832*
              Sqrt[-(-2 + q^2)^2]*w^3 + 321459389985112368321939712*w^4 - 
             3288555412640112107457536*Sqrt[-(-2 + q^2)^2]*w^5 - 
             1959944823427792883301984*w^6 + 4018573892695889876024*
              Sqrt[-(-2 + q^2)^2]*w^7 + 1416502725543502687507*w^8) - 
           589824*q^46*(33925428771305727606128640000 + 
             2598281329731938336283033600*Sqrt[-(-2 + q^2)^2]*w + 
             44302819496847954238943723520*w^2 - 2700305461589864948623245312*
              Sqrt[-(-2 + q^2)^2]*w^3 - 3358724722304362433474217984*w^4 + 
             51179526945591707623184640*Sqrt[-(-2 + q^2)^2]*w^5 + 
             31181589592157255827763136*w^6 - 126434111207507635189216*
              Sqrt[-(-2 + q^2)^2]*w^7 - 45266969261225171982976*w^8 + 
             23613680295290287293*Sqrt[-(-2 + q^2)^2]*w^9 + 
             5355103221170562743*w^10) + 73728*q^44*
            (760173968959984087471226880000 + 28939741135051963590298828800*
              Sqrt[-(-2 + q^2)^2]*w + 1164619645830610564252925952000*w^2 - 
             89794621828023928235455905792*Sqrt[-(-2 + q^2)^2]*w^3 - 
             115879434402322198098758512640*w^4 + 
             2438106955610343519729636864*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1518049298649743610518663424*w^6 - 10106157203702179979917376*
              Sqrt[-(-2 + q^2)^2]*w^7 - 3675844492785209969502368*w^8 + 
             5658006523402368793398*Sqrt[-(-2 + q^2)^2]*w^9 + 
             1299399159721180128429*w^10) + 9216*q^42*
            (-8331573604240449985314816000000 - 
             512816434880851404510776524800*Sqrt[-(-2 + q^2)^2]*w - 
             27700335330582007218503826800640*w^2 + 
             2542532956995571035955544457216*Sqrt[-(-2 + q^2)^2]*w^3 + 
             3381509671341328700300839485440*w^4 - 
             92756361807991002139640414208*Sqrt[-(-2 + q^2)^2]*w^5 - 
             58942227294554392033784748032*w^6 + 577214378095069721373565952*
              Sqrt[-(-2 + q^2)^2]*w^7 + 213236434739902097122494976*w^8 - 
             643597176581070392869344*Sqrt[-(-2 + q^2)^2]*w^9 - 
             149703207926404923247704*w^10 + 63447006879995888006*
              Sqrt[-(-2 + q^2)^2]*w^11 + 9614282588938087957*w^12) - 
           1024*q^40*(119773439475193270178917908480000 - 
             30341972357344682208675024076800*Sqrt[-(-2 + q^2)^2]*w - 
             684247511031303267926529036779520*w^2 + 
             70645893653319262541746477203456*Sqrt[-(-2 + q^2)^2]*w^3 + 
             95759609988516776650756679860224*w^4 - 
             3269032641505482911759126568960*Sqrt[-(-2 + q^2)^2]*w^5 - 
             2114453549400206616317908150272*w^6 + 
             28278764162679939760560024576*Sqrt[-(-2 + q^2)^2]*w^7 + 
             10602055538749010762846188416*w^8 - 52097029359659264020571856*
              Sqrt[-(-2 + q^2)^2]*w^9 - 12271679980603144308119952*w^10 + 
             15227084159678531296728*Sqrt[-(-2 + q^2)^2]*w^11 + 
             2333236247835754279603*w^12) - 256*q^38*
            (-4471479477604504554827132436480000 + 
             667523244300118811012832952320000*Sqrt[-(-2 + q^2)^2]*w + 
             6982943385098055661753833042739200*w^2 - 
             775808386413795070349728033013760*Sqrt[-(-2 + q^2)^2]*w^3 - 
             1056147390548425158065040915431424*w^4 + 
             43161270245145664225088448430080*Sqrt[-(-2 + q^2)^2]*w^5 + 
             28299188447808445948834616057856*w^6 - 
             489381063985081479934261813248*Sqrt[-(-2 + q^2)^2]*w^7 - 
             185919890145820727135892802560*w^8 + 
             1333138985354966694005357568*Sqrt[-(-2 + q^2)^2]*w^9 + 
             317839585146646258229182272*w^10 - 767165815757439185084712*
              Sqrt[-(-2 + q^2)^2]*w^11 - 118860332452856349675112*w^12 + 
             42929517697220101662*Sqrt[-(-2 + q^2)^2]*w^13 + 
             4345740971524403165*w^14) + 512*q^36*
            (-8236982834299347416008013905920000 + 
             1301683244042459727119471188377600*Sqrt[-(-2 + q^2)^2]*w + 
             8234338346389172384484903585054720*w^2 - 
             959216174674418842384872876539904*Sqrt[-(-2 + q^2)^2]*w^3 - 
             1291001679114038061700317746429952*w^4 + 
             61148460953695734894123247067136*Sqrt[-(-2 + q^2)^2]*w^5 + 
             40417431848166202326522439114752*w^6 - 
             866159244163254490562507996160*Sqrt[-(-2 + q^2)^2]*w^7 - 
             332673285670870437164141932032*w^8 + 
             3234459315362978923547831712*Sqrt[-(-2 + q^2)^2]*w^9 + 
             779708645540726679788978448*w^10 - 3039449869807409919253536*
              Sqrt[-(-2 + q^2)^2]*w^11 - 475975962656046758722856*w^12 + 
             498682982232289171603*Sqrt[-(-2 + q^2)^2]*w^13 + 
             51006262259444174826*w^14) + 128*q^34*
            (87115259908177761951756016680960000 - 
             15531674797615239871351652509286400*Sqrt[-(-2 + q^2)^2]*w - 
             70952275564233101035566103579852800*w^2 + 
             8591820193256065670563202888368128*Sqrt[-(-2 + q^2)^2]*w^3 + 
             11277903749462490086026194771247104*w^4 - 
             603279523288574532096524584353792*Sqrt[-(-2 + q^2)^2]*w^5 - 
             399383026400473552656761018351616*w^6 + 
             10251427275320238719078707372032*Sqrt[-(-2 + q^2)^2]*w^7 + 
             3968108688816062639656614696960*w^8 - 
             49593313335591459815764541184*Sqrt[-(-2 + q^2)^2]*w^9 - 
             12068805111171286028911409088*w^10 + 68116300559619493041493776*
              Sqrt[-(-2 + q^2)^2]*w^11 + 10773390940048097688325128*w^12 - 
             21747859060886555364768*Sqrt[-(-2 + q^2)^2]*w^13 - 
             2246949745840927390692*w^14 + 713659645112878750*
              Sqrt[-(-2 + q^2)^2]*w^15 + 47047134146065625*w^16) - 
           128*q^32*(185273381717058469623781329469440000 - 
             37409179871440815129562647940300800*Sqrt[-(-2 + q^2)^2]*w - 
             137938584629987281307347025594941440*w^2 + 
             17404866703450871647151641954615296*Sqrt[-(-2 + q^2)^2]*w^3 + 
             22078434556469525990603710619713536*w^4 - 
             1307992116401948207041578674159616*Sqrt[-(-2 + q^2)^2]*w^5 - 
             861471103930152224655434940186624*w^6 + 
             25765377698437081713803031404544*Sqrt[-(-2 + q^2)^2]*w^7 + 
             10012678646390317407068751144960*w^8 - 
             154425588130812389739276868992*Sqrt[-(-2 + q^2)^2]*w^9 - 
             37855174529401129002939752448*w^10 + 287568550312628463971966016*
              Sqrt[-(-2 + q^2)^2]*w^11 + 45880197321528608104329432*w^12 - 
             148138141833072633346104*Sqrt[-(-2 + q^2)^2]*w^13 - 
             15451074239208094131216*w^14 + 14054240237430178500*
              Sqrt[-(-2 + q^2)^2]*w^15 + 935902848702160625*w^16) - 
           32*q^30*(-1325712933187620165595791454371840000 + 
             300760374721891083596935237258444800*Sqrt[-(-2 + q^2)^2]*w + 
             959411036747279753561723941442027520*w^2 - 
             126965641262391040975849482589569024*Sqrt[-(-2 + q^2)^2]*w^3 - 
             154986421360746048484434705848991744*w^4 + 
             10030367682936812740742368286736384*Sqrt[-(-2 + q^2)^2]*w^5 + 
             6531860939255806278808917604564992*w^6 - 
             222651326904850795563260510404608*Sqrt[-(-2 + q^2)^2]*w^7 - 
             86496832235945340573249439531008*w^8 + 
             1594132555235549294819924987904*Sqrt[-(-2 + q^2)^2]*w^9 + 
             392561925581849912086871761920*w^10 - 
             3807883490673696778083250368*Sqrt[-(-2 + q^2)^2]*w^11 - 
             611794390761960019373071104*w^12 + 2832678727242021985717104*
              Sqrt[-(-2 + q^2)^2]*w^13 + 297962003694875660838984*w^14 - 
             515342536735579295600*Sqrt[-(-2 + q^2)^2]*w^15 - 
             34648491991173417500*w^16 + 9805239795243750*Sqrt[-(-2 + q^2)^2]*
              w^17 + 394302701203125*w^18) + 32*q^28*
            (-2039630769359752347497702652641280000 + 
             514881699210287714573574142427136000*Sqrt[-(-2 + q^2)^2]*w + 
             1483453456232781322458649485272678400*w^2 - 
             207180550251187680058316483784081408*Sqrt[-(-2 + q^2)^2]*w^3 - 
             243275848940605379491877517420134400*w^4 + 
             17043488100689145697568953743704064*Sqrt[-(-2 + q^2)^2]*w^5 + 
             10919468516819446953688080322658304*w^6 - 
             416865589762703331353488615047168*Sqrt[-(-2 + q^2)^2]*w^7 - 
             161192590001522335954508915441664*w^8 + 
             3459751021350268318794080563200*Sqrt[-(-2 + q^2)^2]*w^9 + 
             853160383195363631654832144384*w^10 - 
             10153960882839318296580162048*Sqrt[-(-2 + q^2)^2]*w^11 - 
             1639220762105192102589315264*w^12 + 10120775889869435090791920*
              Sqrt[-(-2 + q^2)^2]*w^13 + 1072024161863720911573728*w^14 - 
             2926275350170756526800*Sqrt[-(-2 + q^2)^2]*w^15 - 
             198458147692696763300*w^16 + 157626040968825000*
              Sqrt[-(-2 + q^2)^2]*w^17 + 6404952545509375*w^18) + 
           4*q^26*(21848446533434127218176960506101760000 - 
             6082290582155406620063182126212710400*Sqrt[-(-2 + q^2)^2]*w - 
             16255297170404996807190798969109217280*w^2 + 
             2405718173742474545235479894943596544*Sqrt[-(-2 + q^2)^2]*w^3 + 
             2722393804060268836005340700328591360*w^4 - 
             205246151754347969204671190031925248*Sqrt[-(-2 + q^2)^2]*w^5 - 
             128919534020545806223959573399601152*w^6 + 
             5437942994043295065863260820471808*Sqrt[-(-2 + q^2)^2]*w^7 + 
             2084474862793615795160598237413376*w^8 - 
             51037803424150845622869152268288*Sqrt[-(-2 + q^2)^2]*w^9 - 
             12560311204985315170577126227968*w^10 + 
             177786554367565107110058891264*Sqrt[-(-2 + q^2)^2]*w^11 + 
             28763294246685231750348509184*w^12 - 224777258817861815480253696*
              Sqrt[-(-2 + q^2)^2]*w^13 - 23928738142828082255797248*w^14 + 
             92434768978663392515520*Sqrt[-(-2 + q^2)^2]*w^15 + 
             6314610735083048844160*w^16 - 9344347226115330000*
              Sqrt[-(-2 + q^2)^2]*w^17 - 383321195457200000*w^18 + 
             94364917968750*Sqrt[-(-2 + q^2)^2]*w^19 + 1976025390625*w^20) - 
           4*q^24*(25607313892879157377300226333736960000 - 
             7802027488213073663192701520471654400*Sqrt[-(-2 + q^2)^2]*w - 
             19663524047394312881198150533408358400*w^2 + 
             3089481499419998156228895785751674880*Sqrt[-(-2 + q^2)^2]*w^3 + 
             3378672381430267319176737777587847168*w^4 - 
             273007081741285868771721436024799232*Sqrt[-(-2 + q^2)^2]*w^5 - 
             167764348008201155934857656962908160*w^6 + 
             7737730898483715898978146500739072*Sqrt[-(-2 + q^2)^2]*w^7 + 
             2930055814094761383382219439996928*w^8 - 
             80493840762980719613036877250560*Sqrt[-(-2 + q^2)^2]*w^9 - 
             19702036029169816909149543432192*w^10 + 
             323551451697479966075292942336*Sqrt[-(-2 + q^2)^2]*w^11 + 
             52305631911967577546656720896*w^12 - 497464809974727028364316672*
              Sqrt[-(-2 + q^2)^2]*w^13 - 53096734175612432562216960*w^14 + 
             270022050380669608113664*Sqrt[-(-2 + q^2)^2]*w^15 + 
             18545701031316565602496*w^16 - 42452426741488764000*
              Sqrt[-(-2 + q^2)^2]*w^17 - 1755534824503460000*w^18 + 
             1170010806250000*Sqrt[-(-2 + q^2)^2]*w^19 + 24783966796875*
              w^20) + 65536*(-8995808114553144477745152000 + 
             6046258653514884198275481600*Sqrt[-(-2 + q^2)^2]*w + 
             10573994956584707115555225600*w^2 - 3067375684183132886280437760*
              Sqrt[-(-2 + q^2)^2]*w^3 - 2532830734146275265919057920*w^4 + 
             389629956650428560970874880*Sqrt[-(-2 + q^2)^2]*w^5 + 
             184595442924635248467640320*w^6 - 17228148244774980074864640*
              Sqrt[-(-2 + q^2)^2]*w^7 - 5152532409443506913280000*w^8 + 
             312285928968129300627456*Sqrt[-(-2 + q^2)^2]*w^9 + 
             61863727852029840482304*w^10 - 2515861262010926269440*
              Sqrt[-(-2 + q^2)^2]*w^11 - 336787077589178324992*w^12 + 
             9270193936515896384*Sqrt[-(-2 + q^2)^2]*w^13 + 
             836657514270520800*w^14 - 15372645454303280*Sqrt[-(-2 + q^2)^2]*
              w^15 - 910329539992730*w^16 + 10685586479139*
              Sqrt[-(-2 + q^2)^2]*w^17 + 388329424340*w^18 - 
             2631171400*Sqrt[-(-2 + q^2)^2]*w^19 - 50024832*w^20 + 
             148720*Sqrt[-(-2 + q^2)^2]*w^21 + 832*w^22) - 
           16384*q^2*(-625152964394775094795173888000 + 
             398319821452592182038469017600*Sqrt[-(-2 + q^2)^2]*w + 
             711380547561800028163135242240*w^2 - 
             197817756905798544699886141440*Sqrt[-(-2 + q^2)^2]*w^3 - 
             166431017771590744243018137600*w^4 + 
             24523204431374558308539039744*Sqrt[-(-2 + q^2)^2]*w^5 + 
             11849390515878961276482748416*w^6 - 1058926855493328312191680512*
              Sqrt[-(-2 + q^2)^2]*w^7 - 323377738247729500139814912*w^8 + 
             18761567530856326866173952*Sqrt[-(-2 + q^2)^2]*w^9 + 
             3799395749842166084861952*w^10 - 147862555660391516246016*
              Sqrt[-(-2 + q^2)^2]*w^11 - 20256793313350550394880*w^12 + 
             533409303634607097984*Sqrt[-(-2 + q^2)^2]*w^13 + 
             49322010753195724544*w^14 - 866716272325115784*
              Sqrt[-(-2 + q^2)^2]*w^15 - 52642854798855464*w^16 + 
             590870168549661*Sqrt[-(-2 + q^2)^2]*w^17 + 22051192253948*w^18 - 
             142863435000*Sqrt[-(-2 + q^2)^2]*w^19 - 2793076000*w^20 + 
             7941648*Sqrt[-(-2 + q^2)^2]*w^21 + 45760*w^22) + 
           8192*q^4*(-10545303787998075345426186240000 + 
             6358845650941245188018169446400*Sqrt[-(-2 + q^2)^2]*w + 
             11609469373254028756652591677440*w^2 - 
             3090398621193267975452746579968*Sqrt[-(-2 + q^2)^2]*w^3 - 
             2650585966592265085500694462464*w^4 + 
             373501904424448934184965111808*Sqrt[-(-2 + q^2)^2]*w^5 + 
             184121702830394434158959001600*w^6 - 
             15723722987776723646475141120*Sqrt[-(-2 + q^2)^2]*w^7 - 
             4903244387196330604387368960*w^8 + 271599118050947621177917440*
              Sqrt[-(-2 + q^2)^2]*w^9 + 56208519707216354781069312*w^10 - 
             2086059708995547928541184*Sqrt[-(-2 + q^2)^2]*w^11 - 
             292257344242882610548736*w^12 + 7328397197544986644224*
              Sqrt[-(-2 + q^2)^2]*w^13 + 693400959090917316096*w^14 - 
             11582914076983922816*Sqrt[-(-2 + q^2)^2]*w^15 - 
             720339882229562452*w^16 + 7669964266329651*Sqrt[-(-2 + q^2)^2]*
              w^17 + 293270797478230*w^18 - 1798125460560*Sqrt[-(-2 + q^2)^2]*
              w^19 - 36044696688*w^20 + 96725200*Sqrt[-(-2 + q^2)^2]*w^21 + 
             572000*w^22) - 4096*q^6*(-115032538514033284844233949184000 + 
             65529680074728735224047966617600*Sqrt[-(-2 + q^2)^2]*w + 
             122441284745505351055753976217600*w^2 - 
             31155720967279514831852572508160*Sqrt[-(-2 + q^2)^2]*w^3 - 
             27256777991076754021692928425984*w^4 + 
             3666943919158379778260405846016*Sqrt[-(-2 + q^2)^2]*w^5 + 
             1844855304786667448953649233920*w^6 - 
             150230048777490877952871628800*Sqrt[-(-2 + q^2)^2]*w^7 - 
             47838971077507542431997886464*w^8 + 2522711343487867154767872000*
              Sqrt[-(-2 + q^2)^2]*w^9 + 533343539541996830027317248*w^10 - 
             18803634052862106000064512*Sqrt[-(-2 + q^2)^2]*w^11 - 
             2691787732351301265457152*w^12 + 63944080614088422029568*
              Sqrt[-(-2 + q^2)^2]*w^13 + 6182731863106295996928*w^14 - 
             97505649304732955000*Sqrt[-(-2 + q^2)^2]*w^15 - 
             6196879737687438800*w^16 + 62026554422112852*Sqrt[-(-2 + q^2)^2]*
              w^17 + 2423790411421093*w^18 - 13895380662020*
              Sqrt[-(-2 + q^2)^2]*w^19 - 284694699432*w^20 + 
             709566000*Sqrt[-(-2 + q^2)^2]*w^21 + 4290000*w^22) + 
           2048*q^8*(-911983145911979229906519195648000 + 
             489858200152469490847994766950400*Sqrt[-(-2 + q^2)^2]*w + 
             937909397517985638073723036631040*w^2 - 
             227777588713450323795823552364544*Sqrt[-(-2 + q^2)^2]*w^3 - 
             203392374560719222150116723916800*w^4 + 
             26077805938589460849503577833472*Sqrt[-(-2 + q^2)^2]*w^5 + 
             13394827670950653263128836440064*w^6 - 
             1037685481527575410669106233344*Sqrt[-(-2 + q^2)^2]*w^7 - 
             337431978136793088770664038400*w^8 + 
             16886693651371487915170627584*Sqrt[-(-2 + q^2)^2]*w^9 + 
             3645422372954613796457103360*w^10 - 121570573200428086526398464*
              Sqrt[-(-2 + q^2)^2]*w^11 - 17764829205592894842393600*w^12 + 
             397473767647842049232640*Sqrt[-(-2 + q^2)^2]*w^13 + 
             39212590830696318372480*w^14 - 579270063562670985648*
              Sqrt[-(-2 + q^2)^2]*w^15 - 37542829430775555172*w^16 + 
             349532088302252856*Sqrt[-(-2 + q^2)^2]*w^17 + 13920612400936670*
              w^18 - 73559296824585*Sqrt[-(-2 + q^2)^2]*w^19 - 
             1535181341980*w^20 + 3484552500*Sqrt[-(-2 + q^2)^2]*w^21 + 
             21450000*w^22) - 512*q^10*
            (-11198094523780803234969101008896000 + 
             5659747149065076977538612540211200*Sqrt[-(-2 + q^2)^2]*w + 
             11119792171932218167752673386823680*w^2 - 
             2573244913404087432073509045534720*Sqrt[-(-2 + q^2)^2]*w^3 - 
             2346940714588517686894859214913536*w^4 + 
             286238127076356683732416827752448*Sqrt[-(-2 + q^2)^2]*w^5 + 
             150166639395853197987567787573248*w^6 - 
             11039290716592263636292227563520*Sqrt[-(-2 + q^2)^2]*w^7 - 
             3665507512380269286229951905792*w^8 + 
             173479306089913760888041439232*Sqrt[-(-2 + q^2)^2]*w^9 + 
             38217350669676323403236179968*w^10 - 
             1199731012164213123818336256*Sqrt[-(-2 + q^2)^2]*w^11 - 
             178750605491138074138607616*w^12 + 3741905233344088842510336*
              Sqrt[-(-2 + q^2)^2]*w^13 + 376001298794106042630144*w^14 - 
             5155864266624281608112*Sqrt[-(-2 + q^2)^2]*w^15 - 
             339964827937975548880*w^16 + 2907620097042046386*
              Sqrt[-(-2 + q^2)^2]*w^17 + 117674135931684332*w^18 - 
             563306904549675*Sqrt[-(-2 + q^2)^2]*w^19 - 11932022688300*w^20 + 
             24061537500*Sqrt[-(-2 + q^2)^2]*w^21 + 150150000*w^22) + 
           256*q^12*(-55392022193819912935567546908672000 + 
             26284299809920554364161721211289600*Sqrt[-(-2 + q^2)^2]*w + 
             53075192911606759388995621937479680*w^2 - 
             11683308592784985451860267664146432*Sqrt[-(-2 + q^2)^2]*w^3 - 
             10892701873027769854822411923357696*w^4 + 
             1261203192228178847764868197515264*Sqrt[-(-2 + q^2)^2]*w^5 + 
             676070270234321517450196634566656*w^6 - 
             47033138751881618216616994013184*Sqrt[-(-2 + q^2)^2]*w^7 - 
             15944612559587567206657894121472*w^8 + 
             710856266621386615915489394688*Sqrt[-(-2 + q^2)^2]*w^9 + 
             159691371527671045445397381120*w^10 - 
             4692952619615281792180101120*Sqrt[-(-2 + q^2)^2]*w^11 - 
             711943826780488153719109632*w^12 + 13837055051032719933672960*
              Sqrt[-(-2 + q^2)^2]*w^13 + 1413384599574991442201088*w^14 - 
             17798906043444584774144*Sqrt[-(-2 + q^2)^2]*w^15 - 
             1190962588459659902744*w^16 + 9218686136998687206*
              Sqrt[-(-2 + q^2)^2]*w^17 + 377934325647242364*w^18 - 
             1604296460448825*Sqrt[-(-2 + q^2)^2]*w^19 - 34360556051250*
              w^20 + 59609550000*Sqrt[-(-2 + q^2)^2]*w^21 + 375375000*w^22) - 
           q^22*(-105236833382903950650014276580802560000 + 
             34874953678673423624410474998870835200*Sqrt[-(-2 + q^2)^2]*w + 
             83747574957577692949069509226880040960*w^2 - 
             13970724222326090924184161748101627904*Sqrt[-(-2 + q^2)^2]*w^3 - 
             14806289366457754424082700946959761408*w^4 + 
             1278283336826364627372897357451493376*Sqrt[-(-2 + q^2)^2]*w^5 + 
             767692210188348853181076095310495744*w^6 - 
             38406212762596673250028808187150336*Sqrt[-(-2 + q^2)^2]*w^7 - 
             14327152545065658523673180252405760*w^8 + 
             435777510828146581790962675089408*Sqrt[-(-2 + q^2)^2]*w^9 + 
             105745512092033545492730255769600*w^10 - 
             1975099190408128416129086324736*Sqrt[-(-2 + q^2)^2]*w^11 - 
             318074647927857160048725852160*w^12 + 
             3571331940246244735393198080*Sqrt[-(-2 + q^2)^2]*w^13 + 
             381143114833657656693497856*w^14 - 2423609487436207952380928*
              Sqrt[-(-2 + q^2)^2]*w^15 - 166960010073040084645888*w^16 + 
             530482253940124886400*Sqrt[-(-2 + q^2)^2]*w^17 + 
             22069263859689904000*w^18 - 26479507786875000*
              Sqrt[-(-2 + q^2)^2]*w^19 - 566387250000000*w^20 + 
             103339843750*Sqrt[-(-2 + q^2)^2]*w^21 + 634765625*w^22) - 
           128*q^14*(-226774083010057997923659232051200000 + 
             100779973609174409264355553679769600*Sqrt[-(-2 + q^2)^2]*w + 
             209532231287524709723214879444172800*w^2 - 
             43795922958330681554682003647889408*Sqrt[-(-2 + q^2)^2]*w^3 - 
             41778884165875011830416196310663168*w^4 + 
             4582659318884170226366884324835328*Sqrt[-(-2 + q^2)^2]*w^5 + 
             2511151141677455765314704701915136*w^6 - 
             164822082116576020545040036134912*Sqrt[-(-2 + q^2)^2]*w^7 - 
             57034686304172390118126866399232*w^8 + 
             2384683048777785188459256741888*Sqrt[-(-2 + q^2)^2]*w^9 + 
             545763059936042628268110053376*w^10 - 
             14918759244271740330517524480*Sqrt[-(-2 + q^2)^2]*w^11 - 
             2300712427977005140210384896*w^12 + 41142552815329336568491008*
              Sqrt[-(-2 + q^2)^2]*w^13 + 4262438266991871047837184*w^14 - 
             48673839616360858572816*Sqrt[-(-2 + q^2)^2]*w^15 - 
             3295823880581368502080*w^16 + 22673457411304218948*
              Sqrt[-(-2 + q^2)^2]*w^17 + 938494252813096122*w^18 - 
             3438418388959125*Sqrt[-(-2 + q^2)^2]*w^19 - 74174401104375*
              w^20 + 105976406250*Sqrt[-(-2 + q^2)^2]*w^21 + 
             670312500*w^22) + 2*q^20*
            (-47301967378770952752512967502725120000 + 
             16964287682127504804648427968685670400*Sqrt[-(-2 + q^2)^2]*w + 
             39073597753606758389864175348807106560*w^2 - 
             6913944202069704372424632331608784896*Sqrt[-(-2 + q^2)^2]*w^3 - 
             7118368484731467458092792992006930432*w^4 + 
             654856236238288657984757345732788224*Sqrt[-(-2 + q^2)^2]*w^5 + 
             384243032743541852089003432199847936*w^6 - 
             20718422886955507192794827716558848*Sqrt[-(-2 + q^2)^2]*w^7 - 
             7598261225759166639537293912702976*w^8 + 
             253160086816401255309471733776384*Sqrt[-(-2 + q^2)^2]*w^9 + 
             60730774375008723299746885140480*w^10 - 
             1269544819417215036997190123520*Sqrt[-(-2 + q^2)^2]*w^11 - 
             203053218971631911405135495168*w^12 + 
             2627507918886776370284556288*Sqrt[-(-2 + q^2)^2]*w^13 + 
             279563407367886935441674240*w^14 - 2138908102678868578776576*
              Sqrt[-(-2 + q^2)^2]*w^15 - 147386035781338557632000*w^16 + 
             605309263005369217152*Sqrt[-(-2 + q^2)^2]*w^17 + 
             25269229181598871040*w^18 - 45431595495000000*
              Sqrt[-(-2 + q^2)^2]*w^19 - 978784458437500*w^20 + 
             448271484375*Sqrt[-(-2 + q^2)^2]*w^21 + 2792968750*w^22) + 
           16*q^16*(-3132995848852300023803502825308160000 + 
             1300449359510351226485840823504076800*Sqrt[-(-2 + q^2)^2]*w + 
             2789793398524304912008427047181352960*w^2 - 
             552653457378446736200466901745270784*Sqrt[-(-2 + q^2)^2]*w^3 - 
             540013738932101383801071639906484224*w^4 + 
             55990876473112725385321730166226944*Sqrt[-(-2 + q^2)^2]*w^5 + 
             31376890987268137772863903720538112*w^6 - 
             1936519426617654383503715352969216*Sqrt[-(-2 + q^2)^2]*w^7 - 
             683730249582134598754371838672896*w^8 + 
             26673307360407061873335381786624*Sqrt[-(-2 + q^2)^2]*w^9 + 
             6211484055693949310186412441600*w^10 - 
             156758350868218768733633986560*Sqrt[-(-2 + q^2)^2]*w^11 - 
             24527705532154024244575764480*w^12 + 399263531955598063943574528*
              Sqrt[-(-2 + q^2)^2]*w^13 + 41849886634307626164026880*w^14 - 
             426754791922040668577920*Sqrt[-(-2 + q^2)^2]*w^15 - 
             29155583545118999059520*w^16 + 174290302366001201952*
              Sqrt[-(-2 + q^2)^2]*w^17 + 7258988976162573936*w^18 - 
             22158118063867500*Sqrt[-(-2 + q^2)^2]*w^19 - 479571809681250*
              w^20 + 530049609375*Sqrt[-(-2 + q^2)^2]*w^21 + 
             3351562500*w^22) - 4*q^18*
            (-18516384677765860448589249238794240000 + 
             7156742840115915733312373765701632000*Sqrt[-(-2 + q^2)^2]*w + 
             15882300676016644564486606297654886400*w^2 - 
             2976259901857475481732682607769944064*Sqrt[-(-2 + q^2)^2]*w^3 - 
             2982792926141175980369678371406217216*w^4 + 
             291664788056358880563598714346668032*Sqrt[-(-2 + q^2)^2]*w^5 + 
             167221134310418800409532342391013376*w^6 - 
             9667702144017209346917132106989568*Sqrt[-(-2 + q^2)^2]*w^7 - 
             3480544403130202351123459668443136*w^8 + 
             125931984890982180808727497015296*Sqrt[-(-2 + q^2)^2]*w^9 + 
             29793790208352183667835492892672*w^10 - 
             688010846904140270135969710080*Sqrt[-(-2 + q^2)^2]*w^11 - 
             108979649882926296954964836352*w^12 + 
             1594122394759591148567717888*Sqrt[-(-2 + q^2)^2]*w^13 + 
             168592670206830892401020928*w^14 - 1506653076509662571995648*
              Sqrt[-(-2 + q^2)^2]*w^15 - 103535973660545384138752*w^16 + 
             522664020839799393984*Sqrt[-(-2 + q^2)^2]*w^17 + 
             21829296198858106816*w^18 - 52920331982375000*
              Sqrt[-(-2 + q^2)^2]*w^19 - 1144770627000000*w^20 + 
             887884765625*Sqrt[-(-2 + q^2)^2]*w^21 + 5585937500*w^22)) + 
         kk^2*(-2 + q^2)^2*(-20817592690503751229767680000*q^70 + 
           650549771578242225930240000*q^72 - 32562724051353600*q^68*
            (-6932490364800 + 74554021080*Sqrt[-(-2 + q^2)^2]*w + 
             433057165873*w^2) + 911756273437900800*q^66*(657858801600 + 
             79786448280*Sqrt[-(-2 + q^2)^2]*w + 616433109217*w^2) + 
           2261300281344*q^64*(-21816559165040640000 - 335655139305024000*
              Sqrt[-(-2 + q^2)^2]*w - 4619497410176616000*w^2 + 
             13873010055237720*Sqrt[-(-2 + q^2)^2]*w^3 + 20426575067597461*
              w^4) - 27135603376128*q^62*(-27729705736212480000 + 
             32208821811936000*Sqrt[-(-2 + q^2)^2]*w - 4393912755884625600*
              w^2 + 44313286283719600*Sqrt[-(-2 + q^2)^2]*w^3 + 
             68521845957823199*w^4) - 188441690112*q^60*
            (37617350753489633280000 - 636824651574279168000*
              Sqrt[-(-2 + q^2)^2]*w + 4888835750676526560000*w^2 - 
             115202505402539884800*Sqrt[-(-2 + q^2)^2]*w^3 - 
             189061559328278568228*w^4 + 253219654867014429*
              Sqrt[-(-2 + q^2)^2]*w^5 + 193757846247036962*w^6) + 
           3623878656*q^58*(13364902013687933829120000 - 
             474419578674236203008000*Sqrt[-(-2 + q^2)^2]*w + 
             1364056574948031413145600*w^2 - 67568648617484207706240*
              Sqrt[-(-2 + q^2)^2]*w^3 - 119362955663106859199808*w^4 + 
             496262123656702305760*Sqrt[-(-2 + q^2)^2]*w^5 + 
             391184400330254233001*w^6) + 150994944*q^56*
            (-1688275460326419413729280000 + 98305733064615975714816000*
              Sqrt[-(-2 + q^2)^2]*w - 115318566480781779984691200*w^2 + 
             12775340367544444304209920*Sqrt[-(-2 + q^2)^2]*w^3 + 
             24766635617424842547200832*w^4 - 213881630939589065809200*
              Sqrt[-(-2 + q^2)^2]*w^5 - 174296669976729762674364*w^6 + 
             141721359252377864817*Sqrt[-(-2 + q^2)^2]*w^7 + 
             65167809345693580238*w^8) - 75497472*q^54*
            (-14075307418242073346703360000 + 1218219437357260921110528000*
              Sqrt[-(-2 + q^2)^2]*w - 349948170702892524354969600*w^2 + 
             148822335310643261550766080*Sqrt[-(-2 + q^2)^2]*w^3 + 
             325215137657343520053121536*w^4 - 4877397798839639748603552*
              Sqrt[-(-2 + q^2)^2]*w^5 - 4124790334352603817178056*w^6 + 
             10133852412812604473712*Sqrt[-(-2 + q^2)^2]*w^7 + 
             4760699116462471539845*w^8) - 2359296*q^52*
            (1501279694999137265249157120000 - 184572452213968099577167872000*
              Sqrt[-(-2 + q^2)^2]*w - 49038532136793054230564044800*w^2 - 
             21173948055840497559777607680*Sqrt[-(-2 + q^2)^2]*w^3 - 
             54140907586612585437687398400*w^4 + 1271432744249238529063352832*
              Sqrt[-(-2 + q^2)^2]*w^5 + 1120153153869409226273018880*w^6 - 
             5534613018283179903913152*Sqrt[-(-2 + q^2)^2]*w^7 - 
             2660437349552138216420112*w^8 + 1531020053150414166054*
              Sqrt[-(-2 + q^2)^2]*w^9 + 454374845324038070263*w^10) + 
           18874368*q^50*(496094516688675505176576000000 - 
             85822180061537186771632128000*Sqrt[-(-2 + q^2)^2]*w - 
             55637916244987240863372902400*w^2 - 9160875849260531163709992960*
              Sqrt[-(-2 + q^2)^2]*w^3 - 28831919217230006949782808576*w^4 + 
             988008458298406815289688448*Sqrt[-(-2 + q^2)^2]*w^5 + 
             909935194421520186405375456*w^6 - 7514696428517516984879952*
              Sqrt[-(-2 + q^2)^2]*w^7 - 3701202426462645202354748*w^8 + 
             6350631503762502897174*Sqrt[-(-2 + q^2)^2]*w^9 + 
             1916916573035510064629*w^10) + 36864*q^48*
            (-511553484505989634694452346880000 + 
             129497388896816150607285977088000*Sqrt[-(-2 + q^2)^2]*w + 
             119579796400016813730279771340800*w^2 + 
             12893367703177227141767925596160*Sqrt[-(-2 + q^2)^2]*w^3 + 
             53083074295009372228827366555648*w^4 - 
             2507735076933653878902214361088*Sqrt[-(-2 + q^2)^2]*w^5 - 
             2419752700086472616454774067200*w^6 + 
             29936665218389409393085286400*Sqrt[-(-2 + q^2)^2]*w^7 + 
             15122911301044639368301611776*w^8 - 51437823853618057531618176*
              Sqrt[-(-2 + q^2)^2]*w^9 - 15803045078977188018613744*w^10 + 
             7040806862369638019064*Sqrt[-(-2 + q^2)^2]*w^11 + 
             1399257715220021562529*w^12) - 73728*q^46*
            (-338049433647855828683634769920000 + 
             149501083225032138115233349632000*Sqrt[-(-2 + q^2)^2]*w + 
             164337462810351785300799887769600*w^2 + 
             14814598406390664354514112348160*Sqrt[-(-2 + q^2)^2]*w^3 + 
             83155473838560364614239730794496*w^4 - 
             5126306473618488441872183721984*Sqrt[-(-2 + q^2)^2]*w^5 - 
             5181535019482576925375026587648*w^6 + 
             89093326596735336945192354816*Sqrt[-(-2 + q^2)^2]*w^7 + 
             46177693768599105974747069952*w^8 - 258559854082680000654650496*
              Sqrt[-(-2 + q^2)^2]*w^9 - 80890651427593602923464968*w^10 + 
             106473578618268115149012*Sqrt[-(-2 + q^2)^2]*w^11 + 
             21464861333816348063473*w^12) - 6144*q^44*
            (484079224921903056631124459520000 - 
             3090411048700477791169545240576000*Sqrt[-(-2 + q^2)^2]*w - 
             3375754322193449654807697555456000*w^2 - 
             397126827715757221312787738787840*Sqrt[-(-2 + q^2)^2]*w^3 - 
             2817272100417950046837199356297216*w^4 + 
             213453246103505780273821249634304*Sqrt[-(-2 + q^2)^2]*w^5 + 
             225080649251795280074314431651840*w^6 - 
             5080960647140445416038371102720*Sqrt[-(-2 + q^2)^2]*w^7 - 
             2700301956912074253070997707776*w^8 + 
             22304185781339803591313945856*Sqrt[-(-2 + q^2)^2]*w^9 + 
             7106202343750600921914135936*w^10 - 18365966479109728575910944*
              Sqrt[-(-2 + q^2)^2]*w^11 - 3757078536674148888111858*w^12 + 
             1374386504237442318948*Sqrt[-(-2 + q^2)^2]*w^13 + 
             185544160940714960605*w^14) + 6144*q^42*
            (-15497290328053307721970970787840000 - 
             3279390927764487910717088858112000*Sqrt[-(-2 + q^2)^2]*w - 
             953255308302984199214671803187200*w^2 - 
             1082269562486781241901925814763520*Sqrt[-(-2 + q^2)^2]*w^3 - 
             7388189102337690743980870132039680*w^4 + 
             645069508861756135474367704203264*Sqrt[-(-2 + q^2)^2]*w^5 + 
             703027132955295650974910644789248*w^6 - 
             19886956280372636833280381227008*Sqrt[-(-2 + q^2)^2]*w^7 - 
             10815555569342444893885751887872*w^8 + 
             122362477733707858722515281920*Sqrt[-(-2 + q^2)^2]*w^9 + 
             39683046336853439743638083136*w^10 - 167215027819971172278091296*
              Sqrt[-(-2 + q^2)^2]*w^11 - 34711940113866552625924680*w^12 + 
             37201426951915187115596*Sqrt[-(-2 + q^2)^2]*w^13 + 
             5086620452984714148297*w^14) + 256*q^40*
            (1282037451724665515817686248980480000 - 
             17022557808415358983118304313344000*Sqrt[-(-2 + q^2)^2]*w - 
             402546782416209748301890375070515200*w^2 + 
             85484857015695717141137824363315200*Sqrt[-(-2 + q^2)^2]*w^3 + 
             439373558552220575336233682834817024*w^4 - 
             41674007528849689977034002483118080*Sqrt[-(-2 + q^2)^2]*w^5 - 
             46261211157590602610847833010339840*w^6 + 
             1575919542660931371255751873363968*Sqrt[-(-2 + q^2)^2]*w^7 + 
             873873680474956444104158245416960*w^8 - 
             12820279432188132404744124561408*Sqrt[-(-2 + q^2)^2]*w^9 - 
             4227024937403698182728981800704*w^10 + 
             26030004451188347217220614144*Sqrt[-(-2 + q^2)^2]*w^11 + 
             5481431974207039429121832432*w^12 - 11435744370019549234206240*
              Sqrt[-(-2 + q^2)^2]*w^13 - 1583763081797860212976896*w^14 + 
             495126730114492767720*Sqrt[-(-2 + q^2)^2]*w^15 + 
             45163545530404948075*w^16) - 1024*q^38*
            (706142441044187234219182113423360000 - 
             76221433214506900275896480956416000*Sqrt[-(-2 + q^2)^2]*w - 
             431428928131829739039618085001625600*w^2 + 
             68599815117260123811780595317473280*Sqrt[-(-2 + q^2)^2]*w^3 + 
             256774997753964257713347550620155904*w^4 - 
             25400821466223054482589111762026496*Sqrt[-(-2 + q^2)^2]*w^5 - 
             28212977212744080911822021891653632*w^6 + 
             1118660540184229391930552782307328*Sqrt[-(-2 + q^2)^2]*w^7 + 
             629113957908559484493100738019328*w^8 - 
             11466801873448973241015805784064*Sqrt[-(-2 + q^2)^2]*w^9 - 
             3835830094141457494388875533120*w^10 + 
             32074923807036616501594433952*Sqrt[-(-2 + q^2)^2]*w^11 + 
             6845989518953854550835582600*w^12 - 23085299834959197443784696*
              Sqrt[-(-2 + q^2)^2]*w^13 - 3237498714606371809499724*w^14 + 
             2937026640611362571844*Sqrt[-(-2 + q^2)^2]*w^15 + 
             271108489506445524505*w^16) - 256*q^36*
            (-4783995042332136093287628008325120000 + 
             822811126622025629952388274061312000*Sqrt[-(-2 + q^2)^2]*w + 
             4669940805341433917387506148022681600*w^2 - 
             763301716599241351835418607893872640*Sqrt[-(-2 + q^2)^2]*w^3 - 
             2231814374903164822126240933802409984*w^4 + 
             226291425242604805477861577050816512*Sqrt[-(-2 + q^2)^2]*w^5 + 
             247203664965416697781010956566921216*w^6 - 
             11092239104568640474622186446553088*Sqrt[-(-2 + q^2)^2]*w^7 - 
             6284211102927775402853678324563968*w^8 + 
             137469780572830732349424502861824*Sqrt[-(-2 + q^2)^2]*w^9 + 
             46516224782459299119447161581056*w^10 - 
             500671346680993952152113774336*Sqrt[-(-2 + q^2)^2]*w^11 - 
             108156912603389740051269431760*w^12 + 
             528495876909919162439460096*Sqrt[-(-2 + q^2)^2]*w^13 + 
             75004460918391031095957096*w^14 - 131162774821907577581976*
              Sqrt[-(-2 + q^2)^2]*w^15 - 12250051639116243273178*w^16 + 
             3355984841046337500*Sqrt[-(-2 + q^2)^2]*w^17 + 
             200932339918578125*w^18) + 768*q^34*
            (-2192218629591892631516295903313920000 + 
             491088516497553580506839940857856000*Sqrt[-(-2 + q^2)^2]*w + 
             3289858972528305840522457547538432000*w^2 - 
             598751825861969517170013996067061760*Sqrt[-(-2 + q^2)^2]*w^3 - 
             1476589280418870975767893687092117504*w^4 + 
             153530490471250579997612931960274944*Sqrt[-(-2 + q^2)^2]*w^5 + 
             162844214628227981545737914431832064*w^6 - 
             8091265149261695287783836916973568*Sqrt[-(-2 + q^2)^2]*w^7 - 
             4584021118719334568807734052536320*w^8 + 
             116995629588035607684409134993408*Sqrt[-(-2 + q^2)^2]*w^9 + 
             39891905543651182723366703920128*w^10 - 
             530470114018947108855558208512*Sqrt[-(-2 + q^2)^2]*w^11 - 
             115743718727933850404618646528*w^12 + 
             761867299764206060646308256*Sqrt[-(-2 + q^2)^2]*w^13 + 
             109299274439403993651891912*w^14 - 305892342239767451742288*
              Sqrt[-(-2 + q^2)^2]*w^15 - 28891262153795244454108*w^16 + 
             22675314495175842500*Sqrt[-(-2 + q^2)^2]*w^17 + 
             1373513431655990625*w^18) + 48*q^32*
            (39952765602429033025935071835586560000 - 
             10773689149803142855546204525166592000*Sqrt[-(-2 + q^2)^2]*w - 
             92963303846170990783661401997259571200*w^2 + 
             19191235731368384656907060089486049280*Sqrt[-(-2 + q^2)^2]*w^3 + 
             42262658700462496566438998086936166400*w^4 - 
             4545800695536670097393937037840613376*Sqrt[-(-2 + q^2)^2]*w^5 - 
             4648840355727881235209276337583816704*w^6 + 
             251867758650787179779599754443358208*Sqrt[-(-2 + q^2)^2]*w^7 + 
             141683951547233596778146133556854784*w^8 - 
             4123343121589439368813741518028800*Sqrt[-(-2 + q^2)^2]*w^9 - 
             1410466713506526987225403880521728*w^10 + 
             22431864506762326371629147928576*Sqrt[-(-2 + q^2)^2]*w^11 + 
             4930302362725702972174294351872*w^12 - 
             41472627397487241376581268992*Sqrt[-(-2 + q^2)^2]*w^13 - 
             6004676561425818220201989888*w^14 + 24114980126950994889049728*
              Sqrt[-(-2 + q^2)^2]*w^15 + 2301191922298165934786320*w^16 - 
             3436223521788721664000*Sqrt[-(-2 + q^2)^2]*w^17 - 
             210488209165531440000*w^18 + 50859974182875000*
              Sqrt[-(-2 + q^2)^2]*w^19 + 1867383274453125*w^20) - 
           96*q^30*(18949962065326012108047159593533440000 - 
             5892255972901887688637099374804992000*Sqrt[-(-2 + q^2)^2]*w - 
             70819752150892401913215119653443993600*w^2 + 
             16553247527192450036019426528067584000*Sqrt[-(-2 + q^2)^2]*w^3 + 
             33792738221821272912095313403211415552*w^4 - 
             3796568535202265191323992426287202304*Sqrt[-(-2 + q^2)^2]*w^5 - 
             3736684535313183640590654473678880768*w^6 + 
             218533661800870148751591600222633984*Sqrt[-(-2 + q^2)^2]*w^7 + 
             121335620442465409707553867425644544*w^8 - 
             3953637208063125222196833844199424*Sqrt[-(-2 + q^2)^2]*w^9 - 
             1350492413846299127790456542724096*w^10 + 
             25025581964111291587227020673024*Sqrt[-(-2 + q^2)^2]*w^11 + 
             5523068159189631987432504373248*w^12 - 
             57043107096716226848838298368*Sqrt[-(-2 + q^2)^2]*w^13 - 
             8317528604771082091957056768*w^14 + 44576615127915758307323904*
              Sqrt[-(-2 + q^2)^2]*w^15 + 4291758683515401282614144*w^16 - 
             10122742808311954163200*Sqrt[-(-2 + q^2)^2]*w^17 - 
             626537597233519114000*w^18 + 425321633860337500*
              Sqrt[-(-2 + q^2)^2]*w^19 + 15804240257609375*w^20) - 
           8*q^28*(-178197151802810173438729255743651840000 + 
             62100503742458257488593603436478464000*Sqrt[-(-2 + q^2)^2]*w + 
             1136299544266857182077438569948276326400*w^2 - 
             298046061944039274411633693363504414720*Sqrt[-(-2 + q^2)^2]*
              w^3 - 577170043932610590710335752864987611136*w^4 + 
             68220475829570348965540958878524506112*Sqrt[-(-2 + q^2)^2]*w^5 + 
             64712171650777862372479577402980171776*w^6 - 
             4059711077419710342173904902893338624*Sqrt[-(-2 + q^2)^2]*w^7 - 
             2215012587016193380317951421644275712*w^8 + 
             79670376120632973898952554690904064*Sqrt[-(-2 + q^2)^2]*w^9 + 
             27054512961049808243364948182433792*w^10 - 
             571966068411582664084020074741760*Sqrt[-(-2 + q^2)^2]*w^11 - 
             126308729264991551830671508905984*w^12 + 
             1552355882038648484707748207616*Sqrt[-(-2 + q^2)^2]*w^13 + 
             227362333754989007011197835776*w^14 - 
             1543542238821886521722000640*Sqrt[-(-2 + q^2)^2]*w^15 - 
             149655937817558414795824128*w^16 + 500053447004649271219200*
              Sqrt[-(-2 + q^2)^2]*w^17 + 31231902778338284193600*w^18 - 
             39559267442752200000*Sqrt[-(-2 + q^2)^2]*w^19 - 
             1486428296418243750*w^20 + 306584179687500*Sqrt[-(-2 + q^2)^2]*
              w^21 + 5879833984375*w^22) + 8*q^26*
            (-111956422961681382445434160042475520000 + 
             42796809111966333675135479454892032000*Sqrt[-(-2 + q^2)^2]*w + 
             1344992234534664793982273231565461913600*w^2 - 
             391613641857498724279779988630394634240*Sqrt[-(-2 + q^2)^2]*
              w^3 - 729212639098879742793171002168017158144*w^4 + 
             91053782903185935587032010493838491648*Sqrt[-(-2 + q^2)^2]*w^5 + 
             83478056386001135716531833431780229120*w^6 - 
             5595298405437023294141924119330947072*Sqrt[-(-2 + q^2)^2]*w^7 - 
             2991556272424962801742469555445301248*w^8 + 
             117490802484764276760659526021021696*Sqrt[-(-2 + q^2)^2]*w^9 + 
             39508428844426630281176793321308160*w^10 - 
             936889555204340315177950244044800*Sqrt[-(-2 + q^2)^2]*w^11 - 
             206283102939119182065695662178304*w^12 + 
             2942484753106335352939590647808*Sqrt[-(-2 + q^2)^2]*w^13 + 
             431620554151788985699046123520*w^14 - 
             3569029958087980624493798400*Sqrt[-(-2 + q^2)^2]*w^15 - 
             347667328301237885621531136*w^16 + 1531209681175352330875008*
              Sqrt[-(-2 + q^2)^2]*w^17 + 96331174734371552426880*w^18 - 
             189099388543047840000*Sqrt[-(-2 + q^2)^2]*w^19 - 
             7175192010858300000*w^20 + 4020323226562500*Sqrt[-(-2 + q^2)^2]*
              w^21 + 78124287109375*w^22) + 262144*
            (3202706567769807881502720000 - 2484668305069684738228224000*
              Sqrt[-(-2 + q^2)^2]*w - 110371225740838222840410931200*w^2 + 
             72659014689612581915213168640*Sqrt[-(-2 + q^2)^2]*w^3 + 
             103704725647259768488470773760*w^4 - 
             24582941530306832731975188480*Sqrt[-(-2 + q^2)^2]*w^5 - 
             16858948697138402224546775040*w^6 + 2191892812115879530007101440*
              Sqrt[-(-2 + q^2)^2]*w^7 + 891005076551851255592386560*w^8 - 
             72255795888552835026124800*Sqrt[-(-2 + q^2)^2]*w^9 - 
             18975730019018509119651840*w^10 + 1018824045796528233799680*
              Sqrt[-(-2 + q^2)^2]*w^11 + 180124965334850476142592*w^12 - 
             6578766943121926804992*Sqrt[-(-2 + q^2)^2]*w^13 - 
             795159404808187920384*w^14 + 19852149116297179968*
              Sqrt[-(-2 + q^2)^2]*w^15 + 1631452716427218256*w^16 - 
             27385496353619118*Sqrt[-(-2 + q^2)^2]*w^17 - 1485706358372951*
              w^18 + 16014590230782*Sqrt[-(-2 + q^2)^2]*w^19 + 
             535479679020*w^20 - 3343433808*Sqrt[-(-2 + q^2)^2]*w^21 - 
             58647056*w^22 + 160992*Sqrt[-(-2 + q^2)^2]*w^23 + 832*w^24) - 
           262144*q^2*(44837891948777310341038080000 - 
             33034641554353149236477952000*Sqrt[-(-2 + q^2)^2]*w - 
             2015120043985733282699830886400*w^2 + 
             1268169257914149354032238428160*Sqrt[-(-2 + q^2)^2]*w^3 + 
             1837971571283083311052373360640*w^4 - 
             418218370111951459044242227200*Sqrt[-(-2 + q^2)^2]*w^5 - 
             291933035589704784685427589120*w^6 + 
             36453252420065492042640261120*Sqrt[-(-2 + q^2)^2]*w^7 + 
             15107232125822590728199471104*w^8 - 1176907459806454552571805696*
              Sqrt[-(-2 + q^2)^2]*w^9 - 315537144834119798107275264*w^10 + 
             16276433953187524119404544*Sqrt[-(-2 + q^2)^2]*w^11 + 
             2941301202503972762308608*w^12 - 103211386737549861588480*
              Sqrt[-(-2 + q^2)^2]*w^13 - 12764996323167186878208*w^14 + 
             306188887481050640352*Sqrt[-(-2 + q^2)^2]*w^15 + 
             25774816528498495744*w^16 - 415685452106171676*
              Sqrt[-(-2 + q^2)^2]*w^17 - 23124366210039237*w^18 + 
             239504608558215*Sqrt[-(-2 + q^2)^2]*w^19 + 8220562715508*w^20 - 
             49328942520*Sqrt[-(-2 + q^2)^2]*w^21 - 889229744*w^22 + 
             2346864*Sqrt[-(-2 + q^2)^2]*w^23 + 12480*w^24) + 
           32768*q^4*(2203462118625627822473871360000 - 
             1530584733668300766522114048000*Sqrt[-(-2 + q^2)^2]*w - 
             143189018949718890879399021772800*w^2 + 
             85989868071025251921248712130560*Sqrt[-(-2 + q^2)^2]*w^3 + 
             126613879857998080919985576738816*w^4 - 
             27620800806622247014780656156672*Sqrt[-(-2 + q^2)^2]*w^5 - 
             19633180974391872683695197388800*w^6 + 
             2351118838239492017308104130560*Sqrt[-(-2 + q^2)^2]*w^7 + 
             993637804637668198501513691136*w^8 - 
             74225053107990167762119163904*Sqrt[-(-2 + q^2)^2]*w^9 - 
             20316369740732279129031966720*w^10 + 
             1004429306680720317028270080*Sqrt[-(-2 + q^2)^2]*w^11 + 
             185466779242555816421425152*w^12 - 6232998854585527644552192*
              Sqrt[-(-2 + q^2)^2]*w^13 - 788250835746728932231680*w^14 + 
             18090135840021960494208*Sqrt[-(-2 + q^2)^2]*w^15 + 
             1558069211673423404384*w^16 - 24011657911005584820*
              Sqrt[-(-2 + q^2)^2]*w^17 - 1367446474040742810*w^18 + 
             13513515007615623*Sqrt[-(-2 + q^2)^2]*w^19 + 475097983453236*
              w^20 - 2715371798568*Sqrt[-(-2 + q^2)^2]*w^21 - 
             50168450176*w^22 + 125851440*Sqrt[-(-2 + q^2)^2]*w^23 + 
             686400*w^24) - 65536*q^6*(3522977224546788669652992000000 - 
             2256005627835500215136157696000*Sqrt[-(-2 + q^2)^2]*w - 
             412177909743737623150009830604800*w^2 + 
             235741068907128198792859814461440*Sqrt[-(-2 + q^2)^2]*w^3 + 
             352842453858789133094937641877504*w^4 - 
             73698849507557947699702404218880*Sqrt[-(-2 + q^2)^2]*w^5 - 
             53370160345769715063699944767488*w^6 + 
             6119917373475488085085683449856*Sqrt[-(-2 + q^2)^2]*w^7 + 
             2638330733130866220406281338880*w^8 - 
             188608818807318940968640315392*Sqrt[-(-2 + q^2)^2]*w^9 - 
             52703831605841524296075902976*w^10 + 
             2490857592869028855518871552*Sqrt[-(-2 + q^2)^2]*w^11 + 
             469783127980613205908398080*w^12 - 15068250969118045492684800*
              Sqrt[-(-2 + q^2)^2]*w^13 - 1946939966315385541853184*w^14 + 
             42553509643587170150208*Sqrt[-(-2 + q^2)^2]*w^15 + 
             3745075800888508202688*w^16 - 54817744148225477562*
              Sqrt[-(-2 + q^2)^2]*w^17 - 3190156401255849168*w^18 + 
             29841812587866279*Sqrt[-(-2 + q^2)^2]*w^19 + 1072137373849971*
              w^20 - 5776059929640*Sqrt[-(-2 + q^2)^2]*w^21 - 
             109057324168*w^22 + 256542000*Sqrt[-(-2 + q^2)^2]*w^23 + 
             1430000*w^24) - 8192*q^10*(-194160882964476833008220897280000 + 
             139202667546221667827425738752000*Sqrt[-(-2 + q^2)^2]*w - 
             45055253530808122015179433259827200*w^2 + 
             23218992472898267760201124596940800*Sqrt[-(-2 + q^2)^2]*w^3 + 
             35976568531854622600817739175034880*w^4 - 
             6860207751326346565757171360858112*Sqrt[-(-2 + q^2)^2]*w^5 - 
             5164898693566692512116822404759552*w^6 + 
             540361237351688259995532785614848*Sqrt[-(-2 + q^2)^2]*w^7 + 
             242626374843963214748524996460544*w^8 - 
             15782290166205648667208854536192*Sqrt[-(-2 + q^2)^2]*w^9 - 
             4595749095496840457392675749888*w^10 + 
             196743883259782646470846365696*Sqrt[-(-2 + q^2)^2]*w^11 + 
             38655476294368962332654198784*w^12 - 
             1115929873531574464262215680*Sqrt[-(-2 + q^2)^2]*w^13 - 
             150067462681515383291229696*w^14 + 2927189331961200354432384*
              Sqrt[-(-2 + q^2)^2]*w^15 + 267776491356929063034240*w^16 - 
             3459962834046722663088*Sqrt[-(-2 + q^2)^2]*w^17 - 
             208976725764080808534*w^18 + 1701614293935265710*
              Sqrt[-(-2 + q^2)^2]*w^19 + 63343868224982631*w^20 - 
             291698253721875*Sqrt[-(-2 + q^2)^2]*w^21 - 5696708131400*w^22 + 
             11180812500*Sqrt[-(-2 + q^2)^2]*w^23 + 64350000*w^24) + 
           4096*q^8*(52498766058882690793592586240000 - 
             23228034573657211628716818432000*Sqrt[-(-2 + q^2)^2]*w - 
             27663448696051260959142205980672000*w^2 + 
             15036344509367237022643256630968320*Sqrt[-(-2 + q^2)^2]*w^3 + 
             22890763276187194342332644582227968*w^4 - 
             4571627121338985485605585085792256*Sqrt[-(-2 + q^2)^2]*w^5 - 
             3374605834934758340084187273363456*w^6 + 
             369938070540432878496432569450496*Sqrt[-(-2 + q^2)^2]*w^7 + 
             162733352790653206194290084020224*w^8 - 
             11109714935496543413739393122304*Sqrt[-(-2 + q^2)^2]*w^9 - 
             3169222622923569198833963630592*w^10 + 
             142776967776383822462794137600*Sqrt[-(-2 + q^2)^2]*w^11 + 
             27492196320909558715877277696*w^12 - 838376749559253633268819968*
              Sqrt[-(-2 + q^2)^2]*w^13 - 110572051267811311603316736*w^14 + 
             2289758184960936301168128*Sqrt[-(-2 + q^2)^2]*w^15 + 
             205621012140542536137600*w^16 - 2838974057464942387848*
              Sqrt[-(-2 + q^2)^2]*w^17 - 168497827861018513572*w^18 + 
             1478397905918082864*Sqrt[-(-2 + q^2)^2]*w^19 + 54140522421657243*
              w^20 - 271619648340612*Sqrt[-(-2 + q^2)^2]*w^21 - 
             5224483727320*w^22 + 11338470000*Sqrt[-(-2 + q^2)^2]*w^23 + 
             64350000*w^24) + 3072*q^12*
            (-3069764353279395002880129761280000 + 
             1945645989277306289551904342016000*Sqrt[-(-2 + q^2)^2]*w - 
             316305298586845049904341949874176000*w^2 + 
             154143087629440629327122378344366080*Sqrt[-(-2 + q^2)^2]*w^3 + 
             243261914228665750388793373246881792*w^4 - 
             44222749039713925672336213395111936*Sqrt[-(-2 + q^2)^2]*w^5 - 
             33980828507223596866549852372205568*w^6 + 
             3386809063948070520974983613644800*Sqrt[-(-2 + q^2)^2]*w^7 + 
             1552750789979574608292455588560896*w^8 - 
             95999503811026298987828190117888*Sqrt[-(-2 + q^2)^2]*w^9 - 
             28531963480805884603189189410816*w^10 + 
             1156659161815802590038630531072*Sqrt[-(-2 + q^2)^2]*w^11 + 
             231723416496074267425301741568*w^12 - 
             6302001561565139723864463360*Sqrt[-(-2 + q^2)^2]*w^13 - 
             863011129205145806153548800*w^14 + 15750307938050814962955264*
              Sqrt[-(-2 + q^2)^2]*w^15 + 1465049805564678755776640*w^16 - 
             17554166922389945206216*Sqrt[-(-2 + q^2)^2]*w^17 - 
             1076362734560108402836*w^18 + 8032402739656771762*
              Sqrt[-(-2 + q^2)^2]*w^19 + 303055509516526910*w^20 - 
             1258839799728225*Sqrt[-(-2 + q^2)^2]*w^21 - 24873764129500*
              w^22 + 43055512500*Sqrt[-(-2 + q^2)^2]*w^23 + 250250000*w^24) - 
           3072*q^14*(-9502746386954373272129545175040000 + 
             5616918816202303882231113842688000*Sqrt[-(-2 + q^2)^2]*w - 
             691622949544598584820552404303872000*w^2 + 
             317769752254565405872312772764631040*Sqrt[-(-2 + q^2)^2]*w^3 + 
             511195875389894401270213297525751808*w^4 - 
             88457125937935833230355895450337280*Sqrt[-(-2 + q^2)^2]*w^5 - 
             69425578544510161961348169279209472*w^6 + 
             6579440225676131499238447481094144*Sqrt[-(-2 + q^2)^2]*w^7 + 
             3081169873694967616927670974021632*w^8 - 
             180571896746440958645382993149952*Sqrt[-(-2 + q^2)^2]*w^9 - 
             54763311099779011388930267283456*w^10 + 
             2094083115526309885456485187584*Sqrt[-(-2 + q^2)^2]*w^11 + 
             427397148340586339316331806720*w^12 - 
             10889376706568813151133513728*Sqrt[-(-2 + q^2)^2]*w^13 - 
             1516263324297221150465697792*w^14 + 25690919042446590754618368*
              Sqrt[-(-2 + q^2)^2]*w^15 + 2424817999917981844047872*w^16 - 
             26654229712380677791384*Sqrt[-(-2 + q^2)^2]*w^17 - 
             1654859545868885148936*w^18 + 11149634668824846480*
              Sqrt[-(-2 + q^2)^2]*w^19 + 425026675514741586*w^20 - 
             1558644225727875*Sqrt[-(-2 + q^2)^2]*w^21 - 31046703366250*
              w^22 + 45876187500*Sqrt[-(-2 + q^2)^2]*w^23 + 268125000*w^24) - 
           16*q^22*(5523686802704282746020334109982720000 - 
             2296164291476204304387545034129408000*Sqrt[-(-2 + q^2)^2]*w - 
             658796669591857373869526573017517260800*w^2 + 
             229371390889816855602063407802608517120*Sqrt[-(-2 + q^2)^2]*
              w^3 + 402905276727373809278656883303110410240*w^4 - 
             56328152752917980107869153692215148544*Sqrt[-(-2 + q^2)^2]*w^5 - 
             48662823301759415134064559492163436544*w^6 + 
             3693324659915214035177876850512756736*Sqrt[-(-2 + q^2)^2]*w^7 + 
             1889305124927124370660783460104273920*w^8 - 
             86440179298726788758923144020885504*Sqrt[-(-2 + q^2)^2]*w^9 - 
             28251741641282933730916387560357888*w^10 + 
             811304139259047576080943186444288*Sqrt[-(-2 + q^2)^2]*w^11 + 
             175821211690811165015678516723712*w^12 - 
             3192752193915440724712799256576*Sqrt[-(-2 + q^2)^2]*w^13 - 
             465385578348937997159289274368*w^14 + 
             5243087979484503212646067200*Sqrt[-(-2 + q^2)^2]*w^15 + 
             511306808082965965375292416*w^16 - 3397222329233801659768320*
              Sqrt[-(-2 + q^2)^2]*w^17 - 215297823222192751881984*w^18 + 
             761807054045109140640*Sqrt[-(-2 + q^2)^2]*w^19 + 
             29293672645350656400*w^20 - 44660089737656250*
              Sqrt[-(-2 + q^2)^2]*w^21 - 885907475781250*w^22 + 
             332871093750*Sqrt[-(-2 + q^2)^2]*w^23 + 1904296875*w^24) + 
           q^24*(412020752446598049670552670730977280000 - 
             169242156433874459303538067488374784000*Sqrt[-(-2 + q^2)^2]*w - 
             11308554910786724553378264514107015168000*w^2 + 
             3616981182170420252212185028327259504640*Sqrt[-(-2 + q^2)^2]*
              w^3 + 6526861187910817828125965910850179956736*w^4 - 
             862360807851459303297859339365843468288*Sqrt[-(-2 + q^2)^2]*
              w^5 - 766447672096252997490832802757646221312*w^6 + 
             54731292400198693120054597698824699904*Sqrt[-(-2 + q^2)^2]*w^7 + 
             28631768565664355358958977037740539904*w^8 - 
             1217643070071689380387813835340251136*Sqrt[-(-2 + q^2)^2]*w^9 - 
             404164872869733587483452824405147648*w^10 + 
             10604889690022950075427430153060352*Sqrt[-(-2 + q^2)^2]*w^11 + 
             2320103255105328430166414188609536*w^12 - 
             37645940902751854997520831578112*Sqrt[-(-2 + q^2)^2]*w^13 - 
             5513323315049896895273769467904*w^14 + 
             53860819484020446523714682880*Sqrt[-(-2 + q^2)^2]*w^15 + 
             5257265129552696453419978752*w^16 - 28990661128236142001931264*
              Sqrt[-(-2 + q^2)^2]*w^17 - 1832976811429186854452736*w^18 + 
             5005417625244948912000*Sqrt[-(-2 + q^2)^2]*w^19 + 
             191426116270783680000*w^20 - 193886780587500000*
              Sqrt[-(-2 + q^2)^2]*w^21 - 3811141343750000*w^22 + 
             563671875000*Sqrt[-(-2 + q^2)^2]*w^23 + 3173828125*w^24) + 
           192*q^16*(-319441215559784339612043250237440000 + 
             178039568160420009148147933642752000*Sqrt[-(-2 + q^2)^2]*w - 
             20496431740282625312793628745977036800*w^2 + 
             8848167614449175496452743003562311680*Sqrt[-(-2 + q^2)^2]*w^3 + 
             14522786191528529399661945665731166208*w^4 - 
             2388182664494112505458784719190622208*Sqrt[-(-2 + q^2)^2]*w^5 - 
             1916219756654448468947136239263285248*w^6 + 
             172332734789239143401006496001032192*Sqrt[-(-2 + q^2)^2]*w^7 + 
             82465624754293819297758523598831616*w^8 - 
             4567608239182327690227720136949760*Sqrt[-(-2 + q^2)^2]*w^9 - 
             1413018911636539434779887977627648*w^10 + 
             50739679036286463113865257287680*Sqrt[-(-2 + q^2)^2]*w^11 + 
             10538443949485746106119641038848*w^12 - 
             249921524587482797105929347072*Sqrt[-(-2 + q^2)^2]*w^13 - 
             35321388595263989881422249984*w^14 + 550570212224272905176878080*
              Sqrt[-(-2 + q^2)^2]*w^15 + 52605748795540664021053184*w^16 - 
             523749748794660299921152*Sqrt[-(-2 + q^2)^2]*w^17 - 
             32833212328216725439872*w^18 + 196113289819330273104*
              Sqrt[-(-2 + q^2)^2]*w^19 + 7528891882151840772*w^20 - 
             23721605653638750*Sqrt[-(-2 + q^2)^2]*w^21 - 474567522446875*
              w^22 + 572782031250*Sqrt[-(-2 + q^2)^2]*w^23 + 
             3351562500*w^24) - 64*q^18*
            (-1368509137372106766128753273733120000 + 
             724474400956292009761032930066432000*Sqrt[-(-2 + q^2)^2]*w - 
             97913050506050980604845318155848908800*w^2 + 
             39553449811183916509768483956766801920*Sqrt[-(-2 + q^2)^2]*w^3 + 
             66307972765532207570614516367675621376*w^4 - 
             10345363173273743832017379656560803840*Sqrt[-(-2 + q^2)^2]*w^5 - 
             8495457351508485737942229906068865024*w^6 + 
             723550500193833213001550834209652736*Sqrt[-(-2 + q^2)^2]*w^7 + 
             353925790422001628759706183414054912*w^8 - 
             18466127650042784482406664090157056*Sqrt[-(-2 + q^2)^2]*w^9 - 
             5823886711782752358002381175128064*w^10 + 
             195375136687547099492521982951424*Sqrt[-(-2 + q^2)^2]*w^11 + 
             41236265051903559513688222924800*w^12 - 
             903362832776779584086371393536*Sqrt[-(-2 + q^2)^2]*w^13 - 
             129317057149656083044812533760*w^14 + 
             1834398042399692476649479680*Sqrt[-(-2 + q^2)^2]*w^15 + 
             176974957225925161855332352*w^16 - 1571474564906985760809216*
              Sqrt[-(-2 + q^2)^2]*w^17 - 99174573472145284709024*w^18 + 
             513423571251403743216*Sqrt[-(-2 + q^2)^2]*w^19 + 
             19784827381004784384*w^20 - 51695410026975000*
              Sqrt[-(-2 + q^2)^2]*w^21 - 1034875196265625*w^22 + 
             957708984375*Sqrt[-(-2 + q^2)^2]*w^23 + 5585937500*w^24) + 
           8*q^20*(-7561510881868245885626312860631040000 + 
             3933476385331596995344375876681728000*Sqrt[-(-2 + q^2)^2]*w - 
             1084622824847258864713330263372437913600*w^2 + 
             407998925271637422405140309790110515200*Sqrt[-(-2 + q^2)^2]*
              w^3 + 699513282766062624719758719710461427712*w^4 - 
             103383242814290252568508465256236843008*Sqrt[-(-2 + q^2)^2]*
              w^5 - 87003723456793171136461137503034802176*w^6 + 
             7002598949477697292633322764049055744*Sqrt[-(-2 + q^2)^2]*w^7 + 
             3502520185811727655125781006094696448*w^8 - 
             171500411583976817069105121054425088*Sqrt[-(-2 + q^2)^2]*w^9 - 
             55095554063629197757098952532951040*w^10 + 
             1716302341752502416842404211982336*Sqrt[-(-2 + q^2)^2]*w^11 + 
             367466766799639141913846582476800*w^12 - 
             7369292679502816641574216286208*Sqrt[-(-2 + q^2)^2]*w^13 - 
             1065947367490941600302476320768*w^14 + 
             13582482731364026006528821248*Sqrt[-(-2 + q^2)^2]*w^15 + 
             1319402415963358139491679744*w^16 - 10253806174647988880378880*
              Sqrt[-(-2 + q^2)^2]*w^17 - 649459069309457346715776*w^18 + 
             2831911804328064441984*Sqrt[-(-2 + q^2)^2]*w^19 + 
             109181379107817725280*w^20 - 225499640303437500*
              Sqrt[-(-2 + q^2)^2]*w^21 - 4501074055156250*w^22 + 
             2894912109375*Sqrt[-(-2 + q^2)^2]*w^23 + 16757812500*w^24)) + 
         w*(416602481863163904000*q^72*(10330320*Sqrt[-(-2 + q^2)^2] - 
             1247006213*w) + 416602481863163904000*q^74*
            (240240*Sqrt[-(-2 + q^2)^2] + 31326913*w) - 41747082117120*q^70*
            (6297977702016000*Sqrt[-(-2 + q^2)^2] - 225276171886180800*w + 
             1139237756000760*Sqrt[-(-2 + q^2)^2]*w^2 + 2700717072559181*
              w^3) + 41747082117120*q^68*(128730951917568000*
              Sqrt[-(-2 + q^2)^2] - 2383998297007219200*w + 42632371756186680*
              Sqrt[-(-2 + q^2)^2]*w^2 + 108962686172383901*w^3) + 
           28991029248*q^66*(-2073061615515770880000*Sqrt[-(-2 + q^2)^2] + 
             21823084236663553536000*w - 1041450251329999180800*
              Sqrt[-(-2 + q^2)^2]*w^2 - 2959789916147972132160*w^3 + 
             6021598669838075532*Sqrt[-(-2 + q^2)^2]*w^4 + 
             6603670344923169869*w^5) - 86973087744*q^64*
            (-4385565103105105920000*Sqrt[-(-2 + q^2)^2] + 
             19795769127607334400000*w - 3420911894595475737600*
              Sqrt[-(-2 + q^2)^2]*w^2 - 11471561997814357158720*w^3 + 
             77370216903437756532*Sqrt[-(-2 + q^2)^2]*w^4 + 
             88696931787972903343*w^5) - 905969664*q^62*
            (793958011744459161600000*Sqrt[-(-2 + q^2)^2] + 
             11262472138831524323328000*w + 1907647938454202512588800*
              Sqrt[-(-2 + q^2)^2]*w^2 + 8718061746703897446174720*w^3 - 
             134926771171235795621376*Sqrt[-(-2 + q^2)^2]*w^4 - 
             163207979496401841924656*w^5 + 171938478941991156824*
              Sqrt[-(-2 + q^2)^2]*w^6 + 107298584703213053293*w^7) + 
           905969664*q^60*(-13462334079919199354880000*Sqrt[-(-2 + q^2)^2] + 
             174905533110885403115520000*w + 4096688292127243693670400*
              Sqrt[-(-2 + q^2)^2]*w^2 + 48417712600063412748672000*w^3 - 
             1532077835802420408962304*Sqrt[-(-2 + q^2)^2]*w^4 - 
             1980116529528286962091456*w^5 + 6482622678881395143864*
              Sqrt[-(-2 + q^2)^2]*w^6 + 4169929394304977466341*w^7) + 
           9437184*q^58*(16869314645354839717969920000*Sqrt[-(-2 + q^2)^2] - 
             116363700062962075210088448000*w + 3580945648163405682720768000*
              Sqrt[-(-2 + q^2)^2]*w^2 - 17362701466675061368295669760*w^3 + 
             1166665121138756660437665792*Sqrt[-(-2 + q^2)^2]*w^4 + 
             1639381175823579078371408640*w^5 - 11171892284658314577373824*
              Sqrt[-(-2 + q^2)^2]*w^6 - 7435749181767122800320096*w^7 + 
             5049663084498392428432*Sqrt[-(-2 + q^2)^2]*w^8 + 
             1979362767221224916479*w^9) - 9437184*q^56*
            (120006815823107061857648640000*Sqrt[-(-2 + q^2)^2] - 
             555773218689529114236813312000*w + 45887605014007063920889036800*
              Sqrt[-(-2 + q^2)^2]*w^2 - 31943999093389291537886085120*w^3 + 
             6836808580062758500906579968*Sqrt[-(-2 + q^2)^2]*w^4 + 
             10707137839903712932253952768*w^5 - 127203305063703400508471040*
              Sqrt[-(-2 + q^2)^2]*w^6 - 87977985047282940727877856*w^7 + 
             180953529525719673442720*Sqrt[-(-2 + q^2)^2]*w^8 + 
             72567532703181290608951*w^9) - 1179648*q^54*
            (-4933149589125801586521538560000*Sqrt[-(-2 + q^2)^2] + 
             16021776251877223591279853568000*w - 
             2363377627474441130394412646400*Sqrt[-(-2 + q^2)^2]*w^2 - 
             692363842079568124399793602560*w^3 - 
             243838092810158184403027722240*Sqrt[-(-2 + q^2)^2]*w^4 - 
             441342996034120286683983906816*w^5 + 
             8265172852173203618149794816*Sqrt[-(-2 + q^2)^2]*w^6 + 
             5967650466526093530642935040*w^7 - 24759367066819631598437696*
              Sqrt[-(-2 + q^2)^2]*w^8 - 10177232537262521101119008*w^9 + 
             5028761910744983538244*Sqrt[-(-2 + q^2)^2]*w^10 + 
             1306453088032499670523*w^11) + 1179648*q^52*
            (-19805944484154498821872680960000*Sqrt[-(-2 + q^2)^2] + 
             44652729139465367097817694208000*w - 
             10778841750797998569248705740800*Sqrt[-(-2 + q^2)^2]*w^2 - 
             8113781046405827472250550353920*w^3 - 
             837363321600999527160436506624*Sqrt[-(-2 + q^2)^2]*w^4 - 
             1849728461179128067538999986176*w^5 + 
             51116345413198523334969191424*Sqrt[-(-2 + q^2)^2]*w^6 + 
             38706781863345930921164747520*w^7 - 269439314226271662294590080*
              Sqrt[-(-2 + q^2)^2]*w^8 - 113718410237551033989624784*w^9 + 
             167838343385461174590060*Sqrt[-(-2 + q^2)^2]*w^10 + 
             44417191215690556153215*w^11) + 12288*q^50*
            (6168297722129370889173514321920000*Sqrt[-(-2 + q^2)^2] - 
             9131727549997445651728712073216000*w + 
             3644455802099459779379036631859200*Sqrt[-(-2 + q^2)^2]*w^2 + 
             3739337129110335698152587956060160*w^3 + 
             212558463881069710865676278169600*Sqrt[-(-2 + q^2)^2]*w^4 + 
             622210798371131136569723215085568*w^5 - 
             24129126285085700779681358143488*Sqrt[-(-2 + q^2)^2]*w^6 - 
             19238162660834601862746220290048*w^7 + 
             201563584613721404755786480128*Sqrt[-(-2 + q^2)^2]*w^8 + 
             87480212954488493754179505408*w^9 - 256480697879866687102331040*
              Sqrt[-(-2 + q^2)^2]*w^10 - 69208396556599473048427968*w^11 + 
             26838811080413925877518*Sqrt[-(-2 + q^2)^2]*w^12 + 
             4751758780617280127551*w^13) - 24576*q^48*
            (8213123587504969788223200952320000*Sqrt[-(-2 + q^2)^2] - 
             6920521113448549152193234599936000*w + 
             5132461622778426135548051796787200*Sqrt[-(-2 + q^2)^2]*w^2 + 
             6183238454905572175943706429358080*w^3 + 
             215202612640753678933997158662144*Sqrt[-(-2 + q^2)^2]*w^4 + 
             938612538436136046683938018983936*w^5 - 
             48742862875488425825412943675392*Sqrt[-(-2 + q^2)^2]*w^6 - 
             41008267112204659984201945294848*w^7 + 
             600532818229681862812855097088*Sqrt[-(-2 + q^2)^2]*w^8 + 
             268273588623564164662346767104*w^9 - 
             1297925045502947648847030048*Sqrt[-(-2 + q^2)^2]*w^10 - 
             357370685215976407371675240*w^11 + 409921917772452863141247*
              Sqrt[-(-2 + q^2)^2]*w^12 + 73734453389458794134035*w^13) - 
           6144*q^46*(-72197861530574282565626772848640000*
              Sqrt[-(-2 + q^2)^2] + 20927541301988826642506613522432000*w - 
             46966687753508325792471237997363200*Sqrt[-(-2 + q^2)^2]*w^2 - 
             61583304350884483150884219345960960*w^3 - 
             1390326550786979667744043479072768*Sqrt[-(-2 + q^2)^2]*w^4 - 
             10098117755635967260942473161736192*w^5 + 
             665844202404972479326872643043328*Sqrt[-(-2 + q^2)^2]*w^6 + 
             590352670807814298660982637248512*w^7 - 
             11424327346524150332003042826240*Sqrt[-(-2 + q^2)^2]*w^8 - 
             5253417048365500443271312005120*w^9 + 
             37594989926971486611409843776*Sqrt[-(-2 + q^2)^2]*w^10 + 
             10566432772067347976175964992*w^11 - 23829941804542535350797420*
              Sqrt[-(-2 + q^2)^2]*w^12 - 4356936434527824904197802*w^13 + 
             1395205509556333727590*Sqrt[-(-2 + q^2)^2]*w^14 + 
             169860734700439781765*w^15) + 6144*q^44*
            (-130417839115446897879965572792320000*Sqrt[-(-2 + q^2)^2] - 
             28656191160552612314026044555264000*w - 
             87668788039131511620533278369382400*Sqrt[-(-2 + q^2)^2]*w^2 - 
             116017562462049512181076530529566720*w^3 - 
             2450307444976581379756985161875456*Sqrt[-(-2 + q^2)^2]*w^4 - 
             25147143971720796116314430155653120*w^5 + 
             1973754235904598252243082093953024*Sqrt[-(-2 + q^2)^2]*w^6 + 
             1831989711065130289677336425054208*w^7 - 
             44737284610201672530135866284032*Sqrt[-(-2 + q^2)^2]*w^8 - 
             21149786012784004400822017453056*w^9 + 
             207916279646058471127267495296*Sqrt[-(-2 + q^2)^2]*w^10 + 
             59641418384663451021174966048*w^11 - 219621903863134444381294572*
              Sqrt[-(-2 + q^2)^2]*w^12 - 40824160349886501846361344*w^13 + 
             38328130882222891040396*Sqrt[-(-2 + q^2)^2]*w^14 + 
             4733179337186046460493*w^15) + 256*q^42*
            (4569458857088820508853706518691840000*Sqrt[-(-2 + q^2)^2] + 
             3373606662327571437431739654340608000*w + 
             3189333350813239774477278317327155200*Sqrt[-(-2 + q^2)^2]*w^2 + 
             3653376515170432591712333320735948800*w^3 + 
             182794465337346612388902340128669696*Sqrt[-(-2 + q^2)^2]*w^4 + 
             1433756530448218366932931651823468544*w^5 - 
             124938343110053266129540558761099264*Sqrt[-(-2 + q^2)^2]*w^6 - 
             119815041598365096676440671070191616*w^7 + 
             3547540675249963936324636215140352*Sqrt[-(-2 + q^2)^2]*w^8 + 
             1719103376153974827711013082210304*w^9 - 
             21980915321181068621036959289856*Sqrt[-(-2 + q^2)^2]*w^10 - 
             6429610880215268920678380045312*w^11 + 
             34655144380154708624262363744*Sqrt[-(-2 + q^2)^2]*w^12 + 
             6548227403783476611080487216*w^13 - 11977909164375270253096752*
              Sqrt[-(-2 + q^2)^2]*w^14 - 1500632745789175318285056*w^15 + 
             410702850796694005550*Sqrt[-(-2 + q^2)^2]*w^16 + 
             34080205105520448875*w^17) - 1536*q^40*
            (859386340514952355658391166648320000*Sqrt[-(-2 + q^2)^2] + 
             1183787983312433461391871279366144000*w + 
             643544328632114186663647834747699200*Sqrt[-(-2 + q^2)^2]*w^2 + 
             307918507911537379084360823309598720*w^3 + 
             116746445108179672359920528240148480*Sqrt[-(-2 + q^2)^2]*w^4 + 
             546096528553191729161561104881549312*w^5 - 
             49877721940421466620158260707721216*Sqrt[-(-2 + q^2)^2]*w^6 - 
             48511949025174340406139319136256000*w^7 + 
             1681423126294742157271944086630400*Sqrt[-(-2 + q^2)^2]*w^8 + 
             831137797563696661708346091976704*w^9 - 
             13241976654828603859818393392640*Sqrt[-(-2 + q^2)^2]*w^10 - 
             3942782729389515769769247679872*w^11 + 
             28904414799891467401448075088*Sqrt[-(-2 + q^2)^2]*w^12 + 
             5548200250600161248871780560*w^13 - 16419070384158368495466560*
              Sqrt[-(-2 + q^2)^2]*w^14 - 2086638745912775919421024*w^15 + 
             1658019137794879957955*Sqrt[-(-2 + q^2)^2]*w^16 + 
             139432267667285464300*w^17) - 256*q^38*
            (-3915885190316592296265615000207360000*Sqrt[-(-2 + q^2)^2] - 
             10162833684868223844771966801149952000*w - 
             3592348650932595291053198908430745600*Sqrt[-(-2 + q^2)^2]*w^2 + 
             6174461609887297249681444401693327360*w^3 - 
             2268895297039397292889345568362463232*Sqrt[-(-2 + q^2)^2]*w^4 - 
             7104115713213445118802198484010139648*w^5 + 
             659267095454037952274561985827831808*Sqrt[-(-2 + q^2)^2]*w^6 + 
             637345607336609701861483722970103808*w^7 - 
             25095547246937675641173154595340288*Sqrt[-(-2 + q^2)^2]*w^8 - 
             12570209237012897113555729597857792*w^9 + 
             240988340081930836757528923181568*Sqrt[-(-2 + q^2)^2]*w^10 + 
             72838419534210061106113363282944*w^11 - 
             688443435369978589818282561120*Sqrt[-(-2 + q^2)^2]*w^12 - 
             134074640727551765124365402256*w^13 + 
             575541781714665496507955568*Sqrt[-(-2 + q^2)^2]*w^14 + 
             74158283015681461810801224*w^15 - 113658901571348487074292*
              Sqrt[-(-2 + q^2)^2]*w^16 - 9686013623304861332490*w^17 + 
             2311576906303843750*Sqrt[-(-2 + q^2)^2]*w^18 + 
             126693090445796875*w^19) + 256*q^36*
            (-609453475906273016929395702497280000*Sqrt[-(-2 + q^2)^2] - 
             10465932579362171714234371220176896000*w - 
             2326771578731132189152278122751590400*Sqrt[-(-2 + q^2)^2]*w^2 + 
             24028402752792813344892249803147182080*w^3 - 
             5912330093582468412863785897669165056*Sqrt[-(-2 + q^2)^2]*w^4 - 
             14282868002411157268035190386572918784*w^5 + 
             1339649581272072161013203166714396672*Sqrt[-(-2 + q^2)^2]*w^6 + 
             1265770781913701700206686725791809536*w^7 - 
             55282704909145396531645784297177088*Sqrt[-(-2 + q^2)^2]*w^8 - 
             27844464388044279795598441868894208*w^9 + 
             624091212221452435129977784249344*Sqrt[-(-2 + q^2)^2]*w^10 + 
             190773534185705182709781893640960*w^11 - 
             2231054985858407499288494127456*Sqrt[-(-2 + q^2)^2]*w^12 - 
             439997006539983869900390593728*w^13 + 
             2547077007105667730100161664*Sqrt[-(-2 + q^2)^2]*w^14 + 
             332417934024224658950166840*w^15 - 816004267910951126641348*
              Sqrt[-(-2 + q^2)^2]*w^16 - 70440360072081816403444*w^17 + 
             48187363877188250000*Sqrt[-(-2 + q^2)^2]*w^18 + 
             2675830780483128125*w^19) + 48*q^34*
            (-19677561723612012603495254662840320000*Sqrt[-(-2 + q^2)^2] + 
             39173237729110975607066596114169856000*w + 
             3676678529644407168777093463513497600*Sqrt[-(-2 + q^2)^2]*w^2 - 
             284308119175838455664019350424460984320*w^3 + 
             67693833027150844038964467067596570624*Sqrt[-(-2 + q^2)^2]*w^4 + 
             139304791243330568286100229234412748800*w^5 - 
             13329363916033495679774492422047793152*Sqrt[-(-2 + q^2)^2]*w^6 - 
             12181456874312482962918922522076381184*w^7 + 
             579965025883058518613132516126097408*Sqrt[-(-2 + q^2)^2]*w^8 + 
             291452263784598092149052033231486976*w^9 - 
             7458640304900896482629809438457856*Sqrt[-(-2 + q^2)^2]*w^10 - 
             2295644253856394722559968512835584*w^11 + 
             32150509583117583842397412153344*Sqrt[-(-2 + q^2)^2]*w^12 + 
             6404298118687494476402118789120*w^13 - 
             47428522114914463044274831104*Sqrt[-(-2 + q^2)^2]*w^14 - 
             6260215761033410479355030784*w^15 + 22071662086989813352852512*
              Sqrt[-(-2 + q^2)^2]*w^16 + 1928373398155070993212944*w^17 - 
             2511839763547231260000*Sqrt[-(-2 + q^2)^2]*w^18 - 
             141269048508337750000*w^19 + 29425923915781250*
              Sqrt[-(-2 + q^2)^2]*w^20 + 993320844140625*w^21) - 
           96*q^32*(-18664312580874222255253571166535680000*
              Sqrt[-(-2 + q^2)^2] + 6834797573641520163989691442397184000*w - 
             1110328128986280518599505277773414400*Sqrt[-(-2 + q^2)^2]*w^2 - 
             244662352138130354184885779267636428800*w^3 + 
             61440997566539383120311586317253214208*Sqrt[-(-2 + q^2)^2]*w^4 + 
             114509239357283566437326778167891853312*w^5 - 
             11322937066907512832067613474607333376*Sqrt[-(-2 + q^2)^2]*w^6 - 
             9969514468061979156938561359756394496*w^7 + 
             511541207792451584198319801413664768*Sqrt[-(-2 + q^2)^2]*w^8 + 
             254725728737413244368750773241774080*w^9 - 
             7302782519098107708893162404036608*Sqrt[-(-2 + q^2)^2]*w^10 - 
             2252233805008270143150332740952064*w^11 + 
             36789184474528468670736495642624*Sqrt[-(-2 + q^2)^2]*w^12 + 
             7378752552357510083124719422976*w^13 - 
             67163436732619338215761453056*Sqrt[-(-2 + q^2)^2]*w^14 - 
             8947563366702479199238416768*w^15 + 42140737906840200336913776*
              Sqrt[-(-2 + q^2)^2]*w^16 + 3721530563701949225431776*w^17 - 
             7664916065923947116000*Sqrt[-(-2 + q^2)^2]*w^18 - 
             436277284419068950000*w^19 + 255624306908953125*
              Sqrt[-(-2 + q^2)^2]*w^20 + 8745723336796875*w^21) - 
           8*q^30*(247266625152190376442445061349703680000*
              Sqrt[-(-2 + q^2)^2] + 26816371761105666179521792060686336000*
              w + 16697451687518048595890587002784972800*Sqrt[-(-2 + q^2)^2]*
              w^2 + 4250389373237980696149250018266662830080*w^3 - 
             1153786441018962416285998770976456704000*Sqrt[-(-2 + q^2)^2]*
              w^4 - 2019157700038205809523997534342938099712*w^5 + 
             208538556835177310260171281226121871360*Sqrt[-(-2 + q^2)^2]*
              w^6 + 177003863087565654460881383697068064768*w^7 - 
             9720238349450068496692876212707524608*Sqrt[-(-2 + q^2)^2]*w^8 - 
             4770836180471606089875782057827762176*w^9 + 
             150960068772059808468057454985871360*Sqrt[-(-2 + q^2)^2]*w^10 + 
             46429990455217621140030471114719232*w^11 - 
             865806959103163396142141004890112*Sqrt[-(-2 + q^2)^2]*w^12 - 
             174231820922426579024297337593856*w^13 + 
             1888909554883175052219935723520*Sqrt[-(-2 + q^2)^2]*w^14 + 
             253342116549447957662458434048*w^15 - 
             1513055800733166201247507200*Sqrt[-(-2 + q^2)^2]*w^16 - 
             134822823911112913766141952*w^17 + 393870132219881525894400*
              Sqrt[-(-2 + q^2)^2]*w^18 + 22660930886078689776000*w^19 - 
             24814892723783662500*Sqrt[-(-2 + q^2)^2]*w^20 - 
             859824650296218750*w^21 + 150171582031250*Sqrt[-(-2 + q^2)^2]*
              w^22 + 2655224609375*w^23) + 24*q^28*
            (61769974047062222065465890523054080000*Sqrt[-(-2 + q^2)^2] + 
             10569537043059050827110465474134016000*w - 
             968202329188531550204459868173107200*Sqrt[-(-2 + q^2)^2]*w^2 + 
             1783645431691875245396597330701681950720*w^3 - 
             525576638328936792869916992451184164864*Sqrt[-(-2 + q^2)^2]*
              w^4 - 881663692387485457504827020280789467136*w^5 + 
             95755429275144819313117993414227394560*Sqrt[-(-2 + q^2)^2]*w^6 + 
             78567842076255253146953448336585129984*w^7 - 
             4598610615562503843965071083505188864*Sqrt[-(-2 + q^2)^2]*w^8 - 
             2216805328233719584495989257932898304*w^9 + 
             76539010695922784760254976850919424*Sqrt[-(-2 + q^2)^2]*w^10 + 
             23375374321508619064847196493971456*w^11 - 
             489060289142918036050549479849984*Sqrt[-(-2 + q^2)^2]*w^12 - 
             98380821545792060191795927465984*w^13 + 
             1238835073645480421150358922240*Sqrt[-(-2 + q^2)^2]*w^14 + 
             166790316900325604727825299456*w^15 - 
             1214602615721233462150023168*Sqrt[-(-2 + q^2)^2]*w^16 - 
             108958030989216577424146176*w^17 + 420161522845286918192640*
              Sqrt[-(-2 + q^2)^2]*w^18 + 24393305190383889325280*w^19 - 
             41481498881717537500*Sqrt[-(-2 + q^2)^2]*w^20 - 
             1453794360758025000*w^21 + 692167226562500*Sqrt[-(-2 + q^2)^2]*
              w^22 + 12418681640625*w^23) - 524288*
            (-3202706567769807881502720000*Sqrt[-(-2 + q^2)^2] - 
             8502596694878492666363904000*w + 776460409908041700134092800*
              Sqrt[-(-2 + q^2)^2]*w^2 - 108878797368400382800838000640*w^3 + 
             72519842324147099061914173440*Sqrt[-(-2 + q^2)^2]*w^4 + 
             95906890577342748270211891200*w^5 - 
             20496117090761670106797834240*Sqrt[-(-2 + q^2)^2]*w^6 - 
             12564174735394223188271431680*w^7 + 1458945009942217593339248640*
              Sqrt[-(-2 + q^2)^2]*w^8 + 530983420012866193187143680*w^9 - 
             38697311045669778588303360*Sqrt[-(-2 + q^2)^2]*w^10 - 
             9170782775154377495838720*w^11 + 446150370875792858615808*
              Sqrt[-(-2 + q^2)^2]*w^12 + 71746686864828890007552*w^13 - 
             2391949563879532700160*Sqrt[-(-2 + q^2)^2]*w^14 - 
             264743854620758353152*w^15 + 6069872685825270608*
              Sqrt[-(-2 + q^2)^2]*w^16 + 459241184549044040*w^17 - 
             7112808213624685*Sqrt[-(-2 + q^2)^2]*w^18 - 356731929397558*
              w^19 + 3560657899656*Sqrt[-(-2 + q^2)^2]*w^20 + 
             110400037176*w^21 - 639929680*Sqrt[-(-2 + q^2)^2]*w^22 - 
             10430368*w^23 + 26624*Sqrt[-(-2 + q^2)^2]*w^24 + 128*w^25) + 
           262144*q^2*(-96081197033094236445081600000*Sqrt[-(-2 + q^2)^2] - 
             254749418121455312515891200000*w + 17088744653245513199517696000*
              Sqrt[-(-2 + q^2)^2]*w^2 - 4215623634691942673093775851520*w^3 + 
             2678864558771654951560103854080*Sqrt[-(-2 + q^2)^2]*w^4 + 
             3584281749966558426724879564800*w^5 - 
             735773234118757887215382036480*Sqrt[-(-2 + q^2)^2]*w^6 - 
             458373837209721868301327400960*w^7 + 
             51222269808778638944121126912*Sqrt[-(-2 + q^2)^2]*w^8 + 
             18992192515145881164246417408*w^9 - 1333230242752910795876204544*
              Sqrt[-(-2 + q^2)^2]*w^10 - 322437601361161844219510784*w^11 + 
             15117417112794152310595584*Sqrt[-(-2 + q^2)^2]*w^12 + 
             2484245444968307625455616*w^13 - 79845342861399679868928*
              Sqrt[-(-2 + q^2)^2]*w^14 - 9040962520856496422400*w^15 + 
             199889161633014700704*Sqrt[-(-2 + q^2)^2]*w^16 + 
             15487846311026280048*w^17 - 231380052652968934*
              Sqrt[-(-2 + q^2)^2]*w^18 - 11895876107120863*w^19 + 
             114564862971702*Sqrt[-(-2 + q^2)^2]*w^20 + 3644894254716*w^21 - 
             20392960848*Sqrt[-(-2 + q^2)^2]*w^22 - 341407248*w^23 + 
             841568*Sqrt[-(-2 + q^2)^2]*w^24 + 4160*w^25) - 
           393216*q^4*(-431297817793000794709032960000*Sqrt[-(-2 + q^2)^2] - 
             1147295825940666650336428032000*w + 
             44192287610956661315862528000*Sqrt[-(-2 + q^2)^2]*w^2 - 
             26485237057386446540684352552960*w^3 + 
             16041757024968957587783317192704*Sqrt[-(-2 + q^2)^2]*w^4 + 
             21724656482866845758659856695296*w^5 - 
             4278774843783499335081526296576*Sqrt[-(-2 + q^2)^2]*w^6 - 
             2709995257275535412191989596160*w^7 + 
             291042043394974093531586494464*Sqrt[-(-2 + q^2)^2]*w^8 + 
             109960853396131862075560427520*w^9 - 
             7422664863423027133230022656*Sqrt[-(-2 + q^2)^2]*w^10 - 
             1831905639849980696742494208*w^11 + 82590880945700022573170688*
              Sqrt[-(-2 + q^2)^2]*w^12 + 13864355170105187278843904*w^13 - 
             428353208259874766785280*Sqrt[-(-2 + q^2)^2]*w^14 - 
             49585604285702282437120*w^15 + 1053197791166211719600*
              Sqrt[-(-2 + q^2)^2]*w^16 + 83478297560451892384*w^17 - 
             1197072620622894873*Sqrt[-(-2 + q^2)^2]*w^18 - 62992771352228146*
              w^19 + 581694933427751*Sqrt[-(-2 + q^2)^2]*w^20 + 
             18951767153748*w^21 - 101539271288*Sqrt[-(-2 + q^2)^2]*w^22 - 
             1741663872*w^23 + 4104880*Sqrt[-(-2 + q^2)^2]*w^24 + 
             20800*w^25) + 32768*q^6*(-19318726016787481141224407040000*
              Sqrt[-(-2 + q^2)^2] - 52270567474591421931819368448000*w - 
             69134419672936780335258009600*Sqrt[-(-2 + q^2)^2]*w^2 - 
             1942598791135471400035430317424640*w^3 + 
             1120307278444950679265792388759552*Sqrt[-(-2 + q^2)^2]*w^4 + 
             1536364112112283687554154091249664*w^5 - 
             289979107485103805327738929152000*Sqrt[-(-2 + q^2)^2]*w^6 - 
             186794727157166507278738762235904*w^7 + 
             19252386410667896228080672309248*Sqrt[-(-2 + q^2)^2]*w^8 + 
             7413648268523635388472574869504*w^9 - 
             480352562050846395111777239040*Sqrt[-(-2 + q^2)^2]*w^10 - 
             120972635836657286861659963392*w^11 + 
             5232132570172306011286634496*Sqrt[-(-2 + q^2)^2]*w^12 + 
             896868395256591715883679744*w^13 - 26552615271365444127639552*
              Sqrt[-(-2 + q^2)^2]*w^14 - 3139847280742981977073152*w^15 + 
             63802193530963437968704*Sqrt[-(-2 + q^2)^2]*w^16 + 
             5166902068980134770144*w^17 - 70734089358855169104*
              Sqrt[-(-2 + q^2)^2]*w^18 - 3803330232627945162*w^19 + 
             33439570952094021*Sqrt[-(-2 + q^2)^2]*w^20 + 1113232150332588*
              w^21 - 5660089773208*Sqrt[-(-2 + q^2)^2]*w^22 - 
             99200545600*w^23 + 220963600*Sqrt[-(-2 + q^2)^2]*w^24 + 
             1144000*w^25) - 8192*q^8*(-133258214871766166333565173760000*
              Sqrt[-(-2 + q^2)^2] - 394644725456783708902800752640000*w - 
             37191392637920238770875426406400*Sqrt[-(-2 + q^2)^2]*w^2 - 
             34627559499269330037285818518732800*w^3 + 
             18992630798998290130637888579174400*Sqrt[-(-2 + q^2)^2]*w^4 + 
             26388932175452175131022439049330688*w^5 - 
             4767137077979012684594591280660480*Sqrt[-(-2 + q^2)^2]*w^6 - 
             3124630374078349046477462358196224*w^7 + 
             308606193039665210322006382215168*Sqrt[-(-2 + q^2)^2]*w^8 + 
             121150024473842427216990629265408*w^9 - 
             7520035480829745726968950947840*Sqrt[-(-2 + q^2)^2]*w^10 - 
             1932419448952326302063385378816*w^11 + 
             79971141217592708387320872960*Sqrt[-(-2 + q^2)^2]*w^12 + 
             13991603663853351109458100224*w^13 - 395562206786820775273568256*
              Sqrt[-(-2 + q^2)^2]*w^14 - 47739185317127117026876416*w^15 + 
             923774912328952909120896*Sqrt[-(-2 + q^2)^2]*w^16 + 
             76330596916172738183616*w^17 - 991511366366006694780*
              Sqrt[-(-2 + q^2)^2]*w^18 - 54373883254697655792*w^19 + 
             451547411003533845*Sqrt[-(-2 + q^2)^2]*w^20 + 15323837079228678*
              w^21 - 73166275676832*Sqrt[-(-2 + q^2)^2]*w^22 - 
             1306459757616*w^23 + 2712710000*Sqrt[-(-2 + q^2)^2]*w^24 + 
             14300000*w^25) + 12288*q^10*(151321479913987882785240514560000*
              Sqrt[-(-2 + q^2)^2] + 235605293186579513555451641856000*w - 
             117401242440160514087140825497600*Sqrt[-(-2 + q^2)^2]*w^2 - 
             79939911175489487365896342412984320*w^3 + 
             41647270283513090482473418667065344*Sqrt[-(-2 + q^2)^2]*w^4 + 
             58660590279891725998302960921083904*w^5 - 
             10129268793868284658025674095722496*Sqrt[-(-2 + q^2)^2]*w^6 - 
             6758951468014155277009320664891392*w^7 + 
             638692651456603467988070402359296*Sqrt[-(-2 + q^2)^2]*w^8 + 
             255679817161012909056651606097920*w^9 - 
             15172698871894971061373451632640*Sqrt[-(-2 + q^2)^2]*w^10 - 
             3977902538102072464634105561088*w^11 + 
             157072217128307118853463998464*Sqrt[-(-2 + q^2)^2]*w^12 + 
             28033691878505102663032684544*w^13 - 753915964049582605874769920*
              Sqrt[-(-2 + q^2)^2]*w^14 - 92767147154859807346702336*w^15 + 
             1700567004191770377391872*Sqrt[-(-2 + q^2)^2]*w^16 + 
             143152137747189978456192*w^17 - 1752218600275877266104*
              Sqrt[-(-2 + q^2)^2]*w^18 - 97802469516206214188*w^19 + 
             760123043603366014*Sqrt[-(-2 + q^2)^2]*w^20 + 26228419527245793*
              w^21 - 116171955742700*Sqrt[-(-2 + q^2)^2]*w^22 - 
             2106835422120*w^23 + 4011150000*Sqrt[-(-2 + q^2)^2]*w^24 + 
             21450000*w^25) - 4096*q^12*(4776977764917650326808092999680000*
              Sqrt[-(-2 + q^2)^2] + 10589113073822862792871831928832000*w - 
             841365316682095595116698796032000*Sqrt[-(-2 + q^2)^2]*w^2 - 
             671623403090631350843396843120885760*w^3 + 
             331889132113443382431077492462714880*Sqrt[-(-2 + q^2)^2]*w^4 + 
             474179563667377326958864099826466816*w^5 - 
             78158910626198182497615176886386688*Sqrt[-(-2 + q^2)^2]*w^6 - 
             53123360985591088652679902713085952*w^7 + 
             4795034379420128584318239488606208*Sqrt[-(-2 + q^2)^2]*w^8 + 
             1957960765253086172231081335455744*w^9 - 
             110833996856384095812644861509632*Sqrt[-(-2 + q^2)^2]*w^10 - 
             29641962538933333347728377774080*w^11 + 
             1113299937050193709661236174848*Sqrt[-(-2 + q^2)^2]*w^12 + 
             202558692588047157335553318912*w^13 - 
             5159552041288406692101210624*Sqrt[-(-2 + q^2)^2]*w^14 - 
             646507401127855464698182656*w^15 + 11161459943799269125479744*
              Sqrt[-(-2 + q^2)^2]*w^16 + 955533351525641567215680*w^17 - 
             10933885167078089348418*Sqrt[-(-2 + q^2)^2]*w^18 - 
             619768276201023994044*w^19 + 4460019000206656029*
              Sqrt[-(-2 + q^2)^2]*w^20 + 156045497075813202*w^21 - 
             631904494117325*Sqrt[-(-2 + q^2)^2]*w^22 - 11601113595500*w^23 + 
             19846612500*Sqrt[-(-2 + q^2)^2]*w^24 + 107250000*w^25) + 
           3072*q^14*(24097335026916982223513478758400000*
              Sqrt[-(-2 + q^2)^2] + 55393922250760380515418862780416000*w - 
             1000278709602030098428659027148800*Sqrt[-(-2 + q^2)^2]*w^2 - 
             2084257749283612522192723697152819200*w^3 + 
             975355944570804013985916222147919872*Sqrt[-(-2 + q^2)^2]*w^4 + 
             1414482942809986280464481821604708352*w^5 - 
             222240290310552989172847518620319744*Sqrt[-(-2 + q^2)^2]*w^6 - 
             153963524371359310026030674847203328*w^7 + 
             13251684148884469914011977465724928*Sqrt[-(-2 + q^2)^2]*w^8 + 
             5521036452754260579196123175976960*w^9 - 
             297402152723274418120504843960320*Sqrt[-(-2 + q^2)^2]*w^10 - 
             81118715348299867678534091931648*w^11 + 
             2887872094072560071128254480384*Sqrt[-(-2 + q^2)^2]*w^12 + 
             535202933781446279541177401344*w^13 - 
             12848987019297802703262646272*Sqrt[-(-2 + q^2)^2]*w^14 - 
             1637236762904439795622437888*w^15 + 26440389383609838175309056*
              Sqrt[-(-2 + q^2)^2]*w^16 + 2297562281997949789680000*w^17 - 
             24351500207579635149488*Sqrt[-(-2 + q^2)^2]*w^18 - 
             1398325005120481309300*w^19 + 9200494327751180454*
              Sqrt[-(-2 + q^2)^2]*w^20 + 325444900944511062*w^21 - 
             1183928183884875*Sqrt[-(-2 + q^2)^2]*w^22 - 21928361812500*
              w^23 + 32863187500*Sqrt[-(-2 + q^2)^2]*w^24 + 178750000*w^25) - 
           416*q^20*(1181925948808205370821190919127040000*
              Sqrt[-(-2 + q^2)^2] + 3004297369666756981906469403230208000*w + 
             300126216802954346251639687898726400*Sqrt[-(-2 + q^2)^2]*w^2 - 
             76050779635662318539122030249204776960*w^3 + 
             29840306015870253382561508613779619840*Sqrt[-(-2 + q^2)^2]*w^4 + 
             45489697273967226178035522017792360448*w^5 - 
             6136196157788529142977817613199998976*Sqrt[-(-2 + q^2)^2]*w^6 - 
             4525184563086230956287654209859354624*w^7 + 
             334007829661239788114405771521818624*Sqrt[-(-2 + q^2)^2]*w^8 + 
             148090458471144551253142856125120512*w^9 - 
             6758368849038182704422554566656000*Sqrt[-(-2 + q^2)^2]*w^10 - 
             1950130468246843938570253529776128*w^11 + 
             57611828210146673666096257892352*Sqrt[-(-2 + q^2)^2]*w^12 + 
             11202908753196464271555715203072*w^13 - 
             216857764342619069695461027840*Sqrt[-(-2 + q^2)^2]*w^14 - 
             28739422755764344514607439872*w^15 + 360283193365798249588791552*
              Sqrt[-(-2 + q^2)^2]*w^16 + 32280866152170192851036160*w^17 - 
             252540076488441127301696*Sqrt[-(-2 + q^2)^2]*w^18 - 
             14827988369388862591616*w^19 + 67170457684551673584*
              Sqrt[-(-2 + q^2)^2]*w^20 + 2409499650959549280*w^21 - 
             5442831915984375*Sqrt[-(-2 + q^2)^2]*w^22 - 101350271343750*
              w^23 + 79384765625*Sqrt[-(-2 + q^2)^2]*w^24 + 429687500*w^25) + 
           q^26*(-653503326432575813787190614672015360000*
              Sqrt[-(-2 + q^2)^2] + 369135991974196694218949767817330688000*
              w + 192928528583068366988907744200962867200*Sqrt[-(-2 + q^2)^2]*
              w^2 - 47562980880259127716663403315885600931840*w^3 + 
             15166838134944189958239734199502585724928*Sqrt[-(-2 + q^2)^2]*
              w^4 + 24669090583557583810442632950380129943552*w^5 - 
             2827113727651104272395868985421687947264*Sqrt[-(-2 + q^2)^2]*
              w^6 - 2249784703113303784833189957550812954624*w^7 + 
             139969627981797606812157606908361965568*Sqrt[-(-2 + q^2)^2]*
              w^8 + 66134608962112285326779867344863756288*w^9 - 
             2469961251475762838076533961557803008*Sqrt[-(-2 + q^2)^2]*w^10 - 
             746343852103452546880966307220553728*w^11 + 
             17276344926760024473169261479591936*Sqrt[-(-2 + q^2)^2]*w^12 + 
             3461628145187643342065385537798144*w^13 - 
             49611512048245231363150008483840*Sqrt[-(-2 + q^2)^2]*w^14 - 
             6684055324568270180361500196864*w^15 + 
             57565732605023427845114216448*Sqrt[-(-2 + q^2)^2]*w^16 + 
             5185244611033370099248361472*w^17 - 25073913735746481303379968*
              Sqrt[-(-2 + q^2)^2]*w^18 - 1465777880774775119844864*w^19 + 
             3475468590533287920000*Sqrt[-(-2 + q^2)^2]*w^20 + 
             122979656950722000000*w^21 - 106267349906250000*
              Sqrt[-(-2 + q^2)^2]*w^22 - 1931663906250000*w^23 + 
             234863281250*Sqrt[-(-2 + q^2)^2]*w^24 + 1220703125*w^25) - 
           384*q^16*(488983584922433297713655143464960000*
              Sqrt[-(-2 + q^2)^2] + 1142429321539006085050717018521600000*w + 
             25042123257679638698621135958835200*Sqrt[-(-2 + q^2)^2]*w^2 - 
             32893448441078933645598877673450373120*w^3 + 
             14549683250599994549889819807804555264*Sqrt[-(-2 + q^2)^2]*w^4 + 
             21434035449630220690038247214819573760*w^5 - 
             3205425267187339276799111130664402944*Sqrt[-(-2 + q^2)^2]*w^6 - 
             2265163026506875637285088489551953920*w^7 + 
             185575800624433996509324991512182784*Sqrt[-(-2 + q^2)^2]*w^8 + 
             78912098454140927827966598917914624*w^9 - 
             4034383199767721199139291432747008*Sqrt[-(-2 + q^2)^2]*w^10 - 
             1121890116610959308186920594440192*w^11 + 
             37710058844932876514304074907648*Sqrt[-(-2 + q^2)^2]*w^12 + 
             7111429971779356004083384909824*w^13 - 
             160011640637833911834573938688*Sqrt[-(-2 + q^2)^2]*w^14 - 
             20699559136262551734961434624*w^15 + 310251264584703322822106880*
              Sqrt[-(-2 + q^2)^2]*w^16 + 27304722480610256576459136*w^17 - 
             265165917283429841160768*Sqrt[-(-2 + q^2)^2]*w^18 - 
             15384168296195382427744*w^19 + 91164209732922791036*
              Sqrt[-(-2 + q^2)^2]*w^20 + 3250153011607286928*w^21 - 
             10394634278510625*Sqrt[-(-2 + q^2)^2]*w^22 - 193551133668750*
              w^23 + 245870625000*Sqrt[-(-2 + q^2)^2]*w^24 + 
             1340625000*w^25) + 24*q^22*
            (18768409815361578063053774546534400000*Sqrt[-(-2 + q^2)^2] + 
             58271440902585997741242333385457664000*w + 
             8903096695843843994707794542670643200*Sqrt[-(-2 + q^2)^2]*w^2 - 
             1707503851751366281201970822925778944000*w^3 + 
             628030826367405447791134981438744559616*Sqrt[-(-2 + q^2)^2]*
              w^4 + 975807285213652587749547108221891641344*w^5 - 
             124758402267832000709507293609784770560*Sqrt[-(-2 + q^2)^2]*
              w^6 - 94175592209622491260694796193411104768*w^7 + 
             6578972601168420903064739955993477120*Sqrt[-(-2 + q^2)^2]*w^8 + 
             2979649901524029784129393051677229056*w^9 - 
             127790445664302946929147409298620416*Sqrt[-(-2 + q^2)^2]*w^10 - 
             37508775437559524966927623073562624*w^11 + 
             1029766765803000982332431714746368*Sqrt[-(-2 + q^2)^2]*w^12 + 
             202773892360087411915958932078592*w^13 - 
             3593424065072517856348554493952*Sqrt[-(-2 + q^2)^2]*w^14 - 
             480248216684147829157898444800*w^15 + 
             5404314922539475300137528320*Sqrt[-(-2 + q^2)^2]*w^16 + 
             486527601497498058177112576*w^17 - 3326170886760684455750400*
              Sqrt[-(-2 + q^2)^2]*w^18 - 195584751162031387984256*w^19 + 
             744288792020572839040*Sqrt[-(-2 + q^2)^2]*w^20 + 
             26653961555503682400*w^21 - 47379729572500000*
              Sqrt[-(-2 + q^2)^2]*w^22 - 877782536718750*w^23 + 
             473662109375*Sqrt[-(-2 + q^2)^2]*w^24 + 2539062500*w^25) + 
           64*q^18*(5513806990997416274033622311239680000*
              Sqrt[-(-2 + q^2)^2] + 13188177954065328976466813191716864000*
              w + 777445527258617201863024968518860800*Sqrt[-(-2 + q^2)^2]*
              w^2 - 334889120508710622484900490418396856320*w^3 + 
             139705051951913314249423208542447337472*Sqrt[-(-2 + q^2)^2]*
              w^4 + 209247566122480728262305471464334163968*w^5 - 
             29741163986225333467206303729982636032*Sqrt[-(-2 + q^2)^2]*w^6 - 
             21457932169868734119885201356447809536*w^7 + 
             1670214469630599494477232615777632256*Sqrt[-(-2 + q^2)^2]*w^8 + 
             725110609589811124102290694704463872*w^9 - 
             35082071407678578200767277297565696*Sqrt[-(-2 + q^2)^2]*w^10 - 
             9941217360823036073799104559316992*w^11 + 
             314086491586879104254165704507392*Sqrt[-(-2 + q^2)^2]*w^12 + 
             60194213756759467899334789890048*w^13 - 
             1261100320526333397495762763776*Sqrt[-(-2 + q^2)^2]*w^14 - 
             165306768780895631642848223232*w^15 + 
             2278403491472621444795488768*Sqrt[-(-2 + q^2)^2]*w^16 + 
             202592202766963064921172736*w^17 - 1779614808352125687250880*
              Sqrt[-(-2 + q^2)^2]*w^18 - 104021883481888715328128*w^19 + 
             545089922060915997480*Sqrt[-(-2 + q^2)^2]*w^20 + 
             19524462527778517452*w^21 - 53418312040843750*
              Sqrt[-(-2 + q^2)^2]*w^22 - 996419872215625*w^23 + 
             1026136718750*Sqrt[-(-2 + q^2)^2]*w^24 + 5585937500*w^25) - 
           2*q^24*(36410049862706822941169951252152320000*
              Sqrt[-(-2 + q^2)^2] + 538586449468645242659491653284265984000*
              w + 128794408221770432495395000699532083200*Sqrt[-(-2 + q^2)^2]*
              w^2 - 23441756390767942655575487136287623741440*w^3 + 
             8048200705006936387580130508374622076928*Sqrt[-(-2 + q^2)^2]*
              w^4 + 12772116522551236023485240661133460766720*w^5 - 
             1546200462588104940925133483000564023296*Sqrt[-(-2 + q^2)^2]*
              w^6 - 1196948496212588821936281680147688456192*w^7 + 
             78987121555518402968570303977227288576*Sqrt[-(-2 + q^2)^2]*w^8 + 
             36544648123373440380551663735795613696*w^9 - 
             1466480795760241598692469854842126336*Sqrt[-(-2 + q^2)^2]*w^10 - 
             437192702379643352834179731000655872*w^11 + 
             11071535123082969965156185269338112*Sqrt[-(-2 + q^2)^2]*w^12 + 
             2202338845500686392300579805724672*w^13 - 
             35335692535539192687535580282880*Sqrt[-(-2 + q^2)^2]*w^14 - 
             4748852771353925431955348078592*w^15 + 
             47210391841781746877409071104*Sqrt[-(-2 + q^2)^2]*w^16 + 
             4257691904685342245305790464*w^17 - 24846251831895746600544768*
              Sqrt[-(-2 + q^2)^2]*w^18 - 1458790557061373750742528*w^19 + 
             4493100729563230012800*Sqrt[-(-2 + q^2)^2]*w^20 + 
             160157765764505652000*w^21 - 209213662287500000*
              Sqrt[-(-2 + q^2)^2]*w^22 - 3844493046875000*w^23 + 
             1200341796875*Sqrt[-(-2 + q^2)^2]*w^24 + 6347656250*w^25)))*
        cphiH[0])/(32145253230182400*(-2 + q^2)^17*(11*Sqrt[-(-2 + q^2)^2] + 
         w)*(12*Sqrt[-(-2 + q^2)^2] + w)*(169 + (13*w)/Sqrt[-(-2 + q^2)^2])*
        (-40 + 40*q^2 - 10*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-36 + 36*q^2 - 9*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-32 + 32*q^2 - 8*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-28 + 28*q^2 - 7*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-24 + 24*q^2 - 6*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-20 + 20*q^2 - 5*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-16 + 16*q^2 - 4*q^4 + Sqrt[-(-2 + q^2)^2]*w)*
        (-12 + 12*q^2 - 3*q^4 + Sqrt[-(-2 + q^2)^2]*w)*(-8 + 8*q^2 - 2*q^4 + 
         Sqrt[-(-2 + q^2)^2]*w)*(-4 + 4*q^2 - q^4 + Sqrt[-(-2 + q^2)^2]*w))}


==> anc/ruleaxHk14 <==
ruleH = {cphiH[1] -> ((-12*q^6 + q^4*(48 + (4*I)*w) + 4*w*(I + w) - 
         q^2*(48 + (10*I)*w + 5*w^2))*cphiH[0])/(4*(-2 + q^2)^2*
        (-2 + q^2 + I*w)), cphiH[2] -> 
      (w*((-96*I)*q^10 + q^8*(544*I - 12*w) + 4*q^6*(-236*I + 27*w - 
           (25*I)*w^2) + q^2*(448*I + 528*w - (340*I)*w^2 - 40*w^3) + 
         8*(-16*I - 36*w + (15*I)*w^2 + 2*w^3) + 
         q^4*(288*I - 360*w + (340*I)*w^2 + 25*w^3))*cphiH[0])/
       (32*(-2 + q^2)^4*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)), 
     cphiH[3] -> (w*((-1920*I)*q^16 + 16*q^14*(1080*I + 97*w) - 
         (16*I)*q^12*(3516 - (635*I)*w + 204*w^2) + 
         8*q^10*(7872*I + 1800*w + (3495*I)*w^2 + 440*w^3) + 
         4*q^8*(14400*I + 11432*w - (24738*I)*w^2 - 5395*w^3 + (300*I)*w^4) + 
         32*(384*I + 1424*w - (972*I)*w^2 - 289*w^3 + (39*I)*w^4 + 2*w^5) - 
         8*q^2*(9216*I + 20992*w - (15360*I)*w^2 - 4516*w^3 + (615*I)*w^4 + 
           30*w^5) + 4*q^4*(49920*I + 64512*w - (51168*I)*w^2 - 14798*w^3 + 
           (1872*I)*w^4 + 75*w^5) - q^6*(215040*I + 185344*w - 
           (187680*I)*w^2 - 50800*w^3 + (5070*I)*w^4 + 125*w^5))*cphiH[0])/
       (384*(-2 + q^2)^6*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)), cphiH[4] -> 
      ((-I/6144)*w*(92160*q^22 + (3072*I)*q^20*(360*I + 53*w) + 
         512*q^18*(9792 - (3582*I)*w + 325*w^2) + (16*I)*q^16*
          (511488*I + 498288*w + (148704*I)*w^2 + 22489*w^3) - 
         32*q^14*(419904 + (440808*I)*w - 470724*w^2 + (121601*I)*w^3 + 
           7400*w^4) + 8*q^12*(11128320 - (906816*I)*w - 6943632*w^2 + 
           (2271074*I)*w^3 + 259744*w^4 - (9175*I)*w^5) + 
         8*q^10*(-23417856 + (10572672*I)*w + 16488336*w^2 - 
           (6040016*I)*w^3 - 952212*w^4 + (63165*I)*w^5 + 1375*w^6) + 
         64*q^2*(-276480 + (1092864*I)*w + 1015968*w^2 - (420544*I)*w^3 - 
           94018*w^4 + (11673*I)*w^5 + 760*w^6 - (20*I)*w^7) + 
         16*q^4*(4018176 - (10065408*I)*w - 9816576*w^2 + (4004368*I)*w^3 + 
           873732*w^4 - (103863*I)*w^5 - 6337*w^6 + (150*I)*w^7) + 
         8*q^6*(-18690048 + (27406848*I)*w + 28119936*w^2 - 
           (11215232*I)*w^3 - 2328412*w^4 + (252520*I)*w^5 + 13315*w^6 - 
           (250*I)*w^7) + q^8*(216317952 - (183846912*I)*w - 209959680*w^2 + 
           (81229696*I)*w^3 + 15317536*w^4 - (1396080*I)*w^5 - 55400*w^6 + 
           (625*I)*w^7) + (64*I)*(-36864*I - 213504*w + (190144*I)*w^2 + 
           79168*w^3 - (17828*I)*w^4 - 2243*w^5 + (148*I)*w^6 + 4*w^7))*
        cphiH[0])/((-2 + q^2)^8*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)), 
     cphiH[5] -> ((-I/122880)*w*(7741440*q^28 + (36864*I)*q^26*
          (3080*I + 617*w) + 24576*q^24*(25620 - (14558*I)*w + 415*w^2) + 
         (64*I)*q^22*(17210880*I + 37925808*w + (3476800*I)*w^2 + 
           745149*w^3) - 64*q^20*(77374080 + (142082448*I)*w - 33708760*w^2 + 
           (11467650*I)*w^3 + 719405*w^4) + 16*q^18*(2294184960 + 
           (1204692096*I)*w - 773858560*w^2 + (319048980*I)*w^3 + 
           38151170*w^4 - (1396259*I)*w^5) + 64*q^16*(-1779563520 - 
           (257673024*I)*w + 736927440*w^2 - (333021600*I)*w^3 - 
           56179875*w^4 + (3967014*I)*w^5 + 97375*w^6) + 
         4*q^14*(54367027200 - (7135690752*I)*w - 31616759040*w^2 + 
           (14957850240*I)*w^3 + 3118870920*w^4 - (314647332*I)*w^5 - 
           14831100*w^6 + (251875*I)*w^7) - 4*q^12*(69796823040 - 
           (31070380032*I)*w - 61643097600*w^2 + (29904970176*I)*w^3 + 
           7128954000*w^4 - (899811264*I)*w^5 - 60244460*w^6 + 
           (1934750*I)*w^7 + 21875*w^8) + 64*q^2*(103219200 - 
           (688644096*I)*w - 760908800*w^2 + (387557376*I)*w^3 + 
           113132800*w^4 - (20347584*I)*w^5 - 2296950*w^6 + (158455*I)*w^7 + 
           6100*w^8 - (100*I)*w^9) + 64*q^4*(-437944320 + (2025664512*I)*w + 
           2362595840*w^2 - (1200598080*I)*w^3 - 346063440*w^4 + 
           (60896856*I)*w^5 + 6679495*w^6 - (443895*I)*w^7 - 16285*w^8 + 
           (250*I)*w^9) + 16*q^6*(4871946240 - (14378188800*I)*w - 
           18009553920*w^2 + (9099878400*I)*w^3 + 2568324000*w^4 - 
           (435639408*I)*w^5 - 45357290*w^6 + (2805455*I)*w^7 + 93325*w^8 - 
           (1250*I)*w^9) + q^10*(250203340800 - (228956110848*I)*w - 
           354804142080*w^2 + (175076398080*I)*w^3 + 45378497280*w^4 - 
           (6618835200*I)*w^5 - 550743520*w^6 + (24690000*I)*w^7 + 
           511250*w^8 - (3125*I)*w^9) + 4*q^8*(-40391147520 + 
           (68776722432*I)*w + 94091335680*w^2 - (47063773440*I)*w^3 - 
           12850719360*w^4 + (2055817680*I)*w^5 + 196352760*w^6 - 
           (10748620*I)*w^7 - 300875*w^8 + (3125*I)*w^9) + 
         (256*I)*(2949120*I + 26701824*w - (28352000*I)*w^2 - 14439360*w^3 + 
           (4242880*I)*w^4 + 771412*w^5 - (88115*I)*w^6 - 6155*w^7 + 
           (240*I)*w^8 + 4*w^9))*cphiH[0])/((-2 + q^2)^10*(-2 + q^2 + I*w)*
        (-4 + 2*q^2 + I*w)*(-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*
        (-10 + 5*q^2 + I*w)), cphiH[6] -> 
      ((-I/2949120)*w*(990904320*q^34 + (589824*I)*q^32*(28560*I + 7351*w) + 
         24576*q^30*(4294080 - (3540120*I)*w + 3403*w^2) + 
         (8192*I)*q^28*(17003520*I + 96311124*w + (1487049*I)*w^2 + 
           998999*w^3) - 512*q^26*(4151485440 + (8333555328*I)*w - 
           457613520*w^2 + (316865240*I)*w^3 + 20835537*w^4) + 
         64*q^24*(260224081920 + (238560689664*I)*w - 34249520640*w^2 + 
           (23265640720*I)*w^3 + 2935889640*w^4 - (107901523*I)*w^5) + 
         64*q^22*(-1028320358400 - (589430785536*I)*w + 199480276032*w^2 - 
           (131681549888*I)*w^3 - 23680266516*w^4 + (1699370865*I)*w^5 + 
           42320529*w^6) + 16*q^20*(10683943649280 + (3998676326400*I)*w - 
           3220498606848*w^2 + (2066666445632*I)*w^3 + 465568668960*w^4 - 
           (48510675324*I)*w^5 - 2359507404*w^6 + (42562395*I)*w^7) - 
         32*q^18*(9850292305920 + (2052419198976*I)*w - 4777739472384*w^2 + 
           (2993711863744*I)*w^3 + 783192843720*w^4 - (104236384798*I)*w^5 - 
           7364617284*w^6 + (258136473*I)*w^7 + 3451875*w^8) + 
         4*q^16*(106859192647680 + (834218459136*I)*w - 86398464724992*w^2 + 
           (53172686685696*I)*w^3 + 15359226511104*w^4 - (2420192364192*I)*
            w^5 - 218566188432*w^6 + (11065470396*I)*w^7 + 284787000*w^8 - 
           (2790625*I)*w^9) + 4*q^14*(-109270416752640 + (35528494546944*I)*
            w + 151891391840256*w^2 - (92312502190080*I)*w^3 - 
           28442739144960*w^4 + (5039221186368*I)*w^5 + 539357398128*w^6 - 
           (34695951648*I)*w^7 - 1276191900*w^8 + (23678125*I)*w^9 + 
           159375*w^10) + 256*q^2*(-14014218240 + (159047221248*I)*w + 
           198803767296*w^2 - (116429756416*I)*w^3 - 40368147456*w^4 + 
           (9051258240*I)*w^5 + 1364519184*w^6 - (139743204*I)*w^7 - 
           9590625*w^8 + (421918*I)*w^9 + 10740*w^10 - (120*I)*w^11) + 
         64*q^4*(266977935360 - (2280156954624*I)*w - 3008883965952*w^2 + 
           (1768696115200*I)*w^3 + 608955701760*w^4 - (134702446464*I)*w^5 - 
           19952597376*w^6 + (2000237424*I)*w^7 + 133859790*w^8 - 
           (5715457*I)*w^9 - 140364*w^10 + (1500*I)*w^11) + 
         64*q^6*(-822875258880 + (4955669397504*I)*w + 7079305887744*w^2 - 
           (4181336932352*I)*w^3 - 1425858395904*w^4 + (309321063104*I)*w^5 + 
           44597551824*w^6 - (4317532728*I)*w^7 - 276514845*w^8 + 
           (11172373*I)*w^9 + 255900*w^10 - (2500*I)*w^11) + 
         q^12*(347491459399680 - (333190850936832*I)*w - 837429389819904*
            w^2 + (504437441298432*I)*w^3 + 162053594044416*w^4 - 
           (31125824908800*I)*w^5 - 3751203055104*w^6 + (284338290624*I)*
            w^7 + 13142460480*w^8 - (342487000*I)*w^9 - 4237500*w^10 + 
           (15625*I)*w^11) + 4*q^10*(-55965143531520 + (117756049489920*I)*
            w + 225214862327808*w^2 - (134689218019328*I)*w^3 - 
           44478084234240*w^4 + (9031036407552*I)*w^5 + 1181999487168*w^6 - 
           (100365749520*I)*w^7 - 5407940520*w^8 + (174099700*I)*w^9 + 
           2941875*w^10 - (18750*I)*w^11) + 8*q^8*(15051553505280 - 
           (57785118621696*I)*w - 92832299286528*w^2 + (55155154690048*I)*
            w^3 + 18559938063360*w^4 - (3917353423104*I)*w^5 - 
           542886435072*w^6 + (49843045920*I)*w^7 + 2979246960*w^8 - 
           (110079830*I)*w^9 - 2243625*w^10 + (18750*I)*w^11) + 
         (512*I)*(-707788800*I - 10218700800*w + (12302327808*I)*w^2 + 
           7183674368*w^3 - (2503146240*I)*w^4 - 566253440*w^5 + 
           (86246304*I)*w^6 + 8928144*w^7 - (619305*I)*w^8 - 27530*w^9 + 
           (708*I)*w^10 + 8*w^11))*cphiH[0])/((-2 + q^2)^12*(-2 + q^2 + I*w)*
        (-4 + 2*q^2 + I*w)*(-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*
        (-10 + 5*q^2 + I*w)*(-12 + 6*q^2 + I*w)), 
     cphiH[7] -> ((-I/82575360)*w*(178362777600*q^40 + (35389440*I)*q^38*
          (95760*I + 30757*w) - 294912*q^36*(-76507200 + (89557080*I)*w + 
           1229291*w^2) + 98304*q^34*(-19958400 + (3020388300*I)*w + 
           65792055*w^2 + (17826046*I)*w^3) - 2048*q^32*(498321331200 + 
           (1004815687680*I)*w + 20387617488*w^2 + (20626115280*I)*w^3 + 
           1472368793*w^4) + 256*q^30*(33148420300800 + (38623189409280*I)*
            w + 106063179264*w^2 + (1868986013712*I)*w^3 + 257095876856*w^4 - 
           (9498304487*I)*w^5) + 256*q^28*(-155852663500800 - 
           (137418172807680*I)*w + 5694939012672*w^2 - (13270515654816*I)*
            w^3 - 2615763558996*w^4 + (190155556983*I)*w^5 + 
           4714994536*w^6) + 128*q^26*(1004442085785600 + (756045303874560*I)*
            w - 97515282840192*w^2 + (133068759727008*I)*w^3 + 
           33074283418064*w^4 - (3524890586994*I)*w^5 - 172238149391*w^6 + 
           (3126857521*I)*w^7) - 64*q^24*(4736255415091200 + 
           (3305619481743360*I)*w - 947282519361024*w^2 + 
           (1006345524320640*I)*w^3 + 292483218479312*w^4 - 
           (40285243844300*I)*w^5 - 2892009931678*w^6 + (103209246091*I)*
            w^7 + 1428758100*w^8) + 32*q^22*(16850109962649600 + 
           (11568933971066880*I)*w - 6530747002214400*w^2 + 
           (5981059736268288*I)*w^3 + 1930911662437632*w^4 - 
           (319134450790848*I)*w^5 - 29696219085988*w^6 + (1553223634920*I)*
            w^7 + 42078168405*w^8 - (451732050*I)*w^9) + 
         16*q^20*(-46086994604851200 - (31460309481553920*I)*w + 
           34523782252388352*w^2 - (28673622026735616*I)*w^3 - 
           9911609886083584*w^4 + (1868033683456416*I)*w^5 + 
           209408543385608*w^6 - (14165773807588*I)*w^7 - 559738265520*w^8 + 
           (11681006085*I)*w^9 + 97037500*w^10) + 
         8*q^18*(98785035288576000 + (58778069383249920*I)*w - 
           145089810791202816*w^2 + (112513140267122688*I)*w^3 + 
           40585108351932928*w^4 - (8402021721342592*I)*w^5 - 
           1079436007741504*w^6 + (87814252032736*I)*w^7 + 
           4465542828180*w^8 - (134937564678*I)*w^9 - 2157413125*w^10 + 
           (13496875*I)*w^11) - 4*q^16*(171445869084672000 + 
           (33324282858700800*I)*w - 492554093530447872*w^2 + 
           (363173084422569984*I)*w^3 + 134423470609569792*w^4 - 
           (29738523807530496*I)*w^5 - 4221595019572224*w^6 + 
           (393180794216928*I)*w^7 + 23929953354720*w^8 - (923572774824*I)*
            w^9 - 21154302750*w^10 + (250753125*I)*w^11 + 1093750*w^12) + 
         512*q^2*(5231974809600 - (102873563136000*I)*w - 
           140630396239872*w^2 + (90998502653952*I)*w^3 + 
           35601539147776*w^4 - (9270475135488*I)*w^5 - 1684713669632*w^6 + 
           (218611761184*I)*w^7 + 20388771480*w^8 - (1355856348*I)*w^9 - 
           62689081*w^10 + (1912806*I)*w^11 + 34580*w^12 - (280*I)*w^13) + 
         256*q^4*(-54935735500800 + (876432788029440*I)*w + 
           1258403639721984*w^2 - (818720948944896*I)*w^3 - 
           318825509732352*w^4 + (82211818160640*I)*w^5 + 
           14752335278464*w^6 - (1886110472160*I)*w^7 - 172981622520*w^8 + 
           (11289008724*I)*w^9 + 511057218*w^10 - (15225735*I)*w^11 - 
           267820*w^12 + (2100*I)*w^13) + 28*q^12*(-12313079001907200 + 
           (37866645309358080*I)*w + 107047499990040576*w^2 - 
           (73775693171785728*I)*w^3 - 28030953484681216*w^4 + 
           (6723073446031360*I)*w^5 + 1082539953604608*w^6 - 
           (119837588016768*I)*w^7 - 9150927184800*w^8 + (474888823872*I)*
            w^9 + 16153267080*w^10 - (335859750*I)*w^11 - 3718750*w^12 + 
           (15625*I)*w^13) + 64*q^6*(734379009638400 - (9153107208437760*I)*
            w - 14130480852762624*w^2 + (9266490521616384*I)*w^3 + 
           3590186975936512*w^4 - (914452507709440*I)*w^5 - 
           161329290321920*w^6 + (20193551382848*I)*w^7 + 1805339168640*w^8 - 
           (114289908432*I)*w^9 - 4990224876*w^10 + (142391613*I)*w^11 + 
           2377900*w^12 - (17500*I)*w^13) + 32*q^8*(-3535388069068800 + 
           (32334776138465280*I)*w + 55766335564283904*w^2 - 
           (36991019223416832*I)*w^3 - 14251905827848192*w^4 + 
           (3574651402506240*I)*w^5 + 616665754754560*w^6 - 
           (74964058687808*I)*w^7 - 6461161086240*w^8 + (391000664460*I)*
            w^9 + 16153854192*w^10 - (430648659*I)*w^11 - 6610625*w^12 + 
           (43750*I)*w^13) + q^14*(509719913850470400 - 
           (473771046642647040*I)*w - 2709186927661154304*w^2 + 
           (1922599837587996672*I)*w^3 + 722947134252449792*w^4 - 
           (167623284847656960*I)*w^5 - 25591742168487936*w^6 + 
           (2633033134403328*I)*w^7 + 182673858648960*w^8 - 
           (8375037937728*I)*w^9 - 242355691200*w^10 + (4050270000*I)*w^11 + 
           32593750*w^12 - (78125*I)*w^13) + 8*q^10*(26683071528960000 - 
           (159345024234946560*I)*w - 328569030846185472*w^2 + 
           (221497816006656000*I)*w^3 + 84803405647822848*w^4 - 
           (20859898267471872*I)*w^5 - 3493713713179648*w^6 + 
           (408163046813568*I)*w^7 + 33431455078560*w^8 - (1897387650480*I)*
            w^9 - 72338736372*w^10 + (1743141750*I)*w^11 + 23515625*w^12 - 
           (131250*I)*w^13) + (2048*I)*(118908518400*I + 2808859852800*w - 
           (3711630311424*I)*w^2 - 2392807194624*w^3 + (940034063360*I)*w^4 + 
           246665447168*w^5 - (45235148672*I)*w^6 - 5926420352*w^7 + 
           (558065760*I)*w^8 + 37460199*w^9 - (1747529*I)*w^10 - 53774*w^11 + 
           (980*I)*w^12 + 8*w^13))*cphiH[0])/((-2 + q^2)^14*(-2 + q^2 + I*w)*
        (-4 + 2*q^2 + I*w)*(-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*
        (-10 + 5*q^2 + I*w)*(-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)), 
     cphiH[8] -> ((-I/2642411520)*w*(42807066624000*q^46 + 
         (67947724800*I)*q^44*(13020*I + 5123*w) - 141557760*q^42*
          (-41771520 + (69630400*I)*w + 1558829*w^2) + 
         2359296*q^40*(6081868800 + (55630612800*I)*w + 2371920200*w^2 + 
           (189804361*I)*w^3) - 196608*q^38*(2807215488000 + 
           (5579171366400*I)*w + 329643730944*w^2 + (64272941792*I)*w^3 + 
           5254560451*w^4) + 32768*q^36*(149187806208000 + 
           (198146762611200*I)*w + 13684989593088*w^2 + (5163847836168*I)*
            w^3 + 816202645036*w^4 - (30565852191*I)*w^5) + 
         32768*q^34*(-802658626560000 - (890774308961280*I)*w - 
           61143775588800*w^2 - (43830058458240*I)*w^3 - 9963410961570*w^4 + 
           (738817708845*I)*w^5 + 18203630858*w^6) + 
         256*q^32*(389273997488947200 + (408188869356994560*I)*w + 
           21480509902749696*w^2 + (34055163311606016*I)*w^3 + 
           9794964061486080*w^4 - (1072740934099680*I)*w^5 - 
           52408377259840*w^6 + (944788309777*I)*w^7) - 
         1024*q^30*(274382141025484800 + (300758158858014720*I)*w + 
           4497316750752768*w^2 + (39558977102017920*I)*w^3 + 
           13334200733495424*w^4 - (1903414368405528*I)*w^5 - 
           137639365036516*w^6 + (4911182369657*I)*w^7 + 68139734854*w^8) + 
         256*q^28*(2359877667323904000 + (2976626051037757440*I)*w - 
           152895859282464768*w^2 + (588001775094137088*I)*w^3 + 
           220137111862864896*w^4 - (38057550322194144*I)*w^5 - 
           3598888854927856*w^6 + (189776707813014*I)*w^7 + 
           5196404263504*w^8 - (57012182755*I)*w^9) + 
         256*q^26*(-3906351953215488000 - (6208431022554808320*I)*w + 
           974670488768286720*w^2 - (1799311438502799360*I)*w^3 - 
           718883167031817984*w^4 + (143049744212141088*I)*w^5 + 
           16462946631086368*w^6 - (1134049054284100*I)*w^7 - 
           45756253569268*w^8 + (986949073615*I)*w^9 + 8675282175*w^10) + 
         32*q^24*(39836423861305344000 + (86244745491224985600*I)*w - 
           28050020823719411712*w^2 + (36941924576828866560*I)*w^3 + 
           15297290347805190144*w^4 - (3371960242438964736*I)*w^5 - 
           449657273471428736*w^6 + (37683747154917640*I)*w^7 + 
           1980665828361568*w^8 - (62699458242920*I)*w^9 - 
           1078085353240*w^10 + (7601440875*I)*w^11) - 
         64*q^22*(19496553406267392000 + (60428670935535452160*I)*w - 
           37289502927029403648*w^2 + (40124049612089720832*I)*w^3 + 
           16885437231547849728*w^4 - (4003662781521371136*I)*w^5 - 
           596454271726860736*w^6 + (57958733615525760*I)*w^7 + 
           3697136020890368*w^8 - (151837841619068*I)*w^9 - 
           3811119893868*w^10 + (52208870175*I)*w^11 + 291550000*w^12) + 
         16*q^20*(59338822810337280000 + (256186856254231019520*I)*w - 
           314105222941554769920*w^2 + (295671131459018489856*I)*w^3 + 
           125020804032891199488*w^4 - (31198356137321389056*I)*w^5 - 
           5049141592770397696*w^6 + (549114718936572928*I)*w^7 + 
           40538591930020544*w^8 - (2012580559047104*I)*w^9 - 
           65174974165728*w^10 + (1293937665510*I)*w^11 + 13903750000*w^12 - 
           (59359375*I)*w^13) + 16*q^18*(-38426039222796288000 - 
           (169759972222209884160*I)*w + 536582354973754392576*w^2 - 
           (460373314076824043520*I)*w^3 - 194578236117749547008*w^4 + 
           (50332464368653848576*I)*w^5 + 8663632762910046208*w^6 - 
           (1026468560288889344*I)*w^7 - 84715056823977024*w^8 + 
           (4849937043237056*I)*w^9 + 188815878800416*w^10 - 
           (4800518389296*I)*w^11 - 74006432500*w^12 + (599140625*I)*w^13 + 
           1796875*w^14) + 8192*q^2*(-321528633753600 + (11167882385817600*I)*
            w + 16315554741092352*w^2 - (11371905876492288*I)*w^3 - 
           4865175388299264*w^4 + (1412548647241728*I)*w^5 + 
           293112726946816*w^6 - (44732148408064*I)*w^7 - 5094979655168*w^8 + 
           (435018788120*I)*w^9 + 27702857070*w^10 - (1295227059*I)*w^11 - 
           43115380*w^12 + (966016*I)*w^13 + 13040*w^14 - (80*I)*w^15) + 
         2048*q^4*(7362815459328000 - (221884729031393280*I)*w - 
           338077200471293952*w^2 + (236863640502927360*I)*w^3 + 
           100942556273393664*w^4 - (29071491556694016*I)*w^5 - 
           5971041125174272*w^6 + (900683305637376*I)*w^7 + 
           101285506673600*w^8 - (8529243422168*I)*w^9 - 535117338336*w^10 + 
           (24618349371*I)*w^11 + 805213591*w^12 - (17696106*I)*w^13 - 
           233804*w^14 + (1400*I)*w^15) + 1024*q^6*(-52909534347264000 + 
           (1367896876363284480*I)*w + 2214603293863182336*w^2 - 
           (1563517978168786944*I)*w^3 - 663856065046167552*w^4 + 
           (189438150377619456*I)*w^5 + 38428484157185024*w^6 - 
           (5710472102192128*I)*w^7 - 631107114971584*w^8 + 
           (52098131021792*I)*w^9 + 3195126044488*w^10 - (143221340262*I)*
            w^11 - 4546754835*w^12 + (96540630*I)*w^13 + 1225420*w^14 - 
           (7000*I)*w^15) + 128*q^10*(-1957550033888870400 + 
           (35197325613056655360*I)*w + 71845236223820955648*w^2 - 
           (52119139496720596992*I)*w^3 - 22001281867820236800*w^4 + 
           (6139625733513216000*I)*w^5 + 1204862233106022400*w^6 - 
           (171537596783831040*I)*w^7 - 17983800406362496*w^8 + 
           (1392919531497952*I)*w^9 + 79151911899480*w^10 - 
           (3239239818360*I)*w^11 - 92236453680*w^12 + (1718661735*I)*w^13 + 
           18620000*w^14 - (87500*I)*w^15) + 128*q^8*(1062300165341184000 - 
           (23207870440176353280*I)*w - 41123516204584009728*w^2 + 
           (29358055943461404672*I)*w^3 + 12424537615699279872*w^4 - 
           (3508615335718305792*I)*w^5 - 701146427022598144*w^6 + 
           (102234595383683584*I)*w^7 + 11042637691343104*w^8 - 
           (887043059053024*I)*w^9 - 52675741772304*w^10 + 
           (2273095639794*I)*w^11 + 68993671656*w^12 - (1388945985*I)*w^13 - 
           16543100*w^14 + (87500*I)*w^15) + 16*q^14*(-24491349717811200000 + 
           (198090577301030830080*I)*w + 851449762052598398976*w^2 - 
           (653131853427847987200*I)*w^3 - 275254580926759698432*w^4 + 
           (74553380105913827328*I)*w^5 + 13920509113375563776*w^6 - 
           (1850272836190736384*I)*w^7 - 177507178957116672*w^8 + 
           (12301835999304192*I)*w^9 + 609335191854144*w^10 - 
           (21057958111344*I)*w^11 - 486359741700*w^12 + (6961920000*I)*
            w^13 + 53509375*w^14 - (156250*I)*w^15) + 
         32*q^12*(10905688106178969600 - (150549724508800942080*I)*w - 
           391640462506548264960*w^2 + (290721821116614574080*I)*w^3 + 
           122541896399805087744*w^4 - (33731603948726304768*I)*w^5 - 
           6474503193855434752*w^6 + (894378009977858048*I)*w^7 + 
           90212362253238016*w^8 - (6659296151839392*I)*w^9 - 
           356721296622432*w^10 + (13582946706672*I)*w^11 + 
           354074782068*w^12 - (5914222125*I)*w^13 - 55803125*w^14 + 
           (218750*I)*w^15) + q^16*(436552629649145856000 - 
           (136382028584394424320*I)*w - 11978051755290560299008*w^2 + 
           (9625206295333334679552*I)*w^3 + 4061008192068861296640*w^4 - 
           (1078212482203031371776*I)*w^5 - 194356145055290753024*w^6 + 
           (24577598871610638336*I)*w^7 + 2208896353137444864*w^8 - 
           (140934080104088064*I)*w^9 - 6294034825698816*w^10 + 
           (190960900053504*I)*w^11 + 3732106392000*w^12 - 
           (42723900000*I)*w^13 - 237250000*w^14 + (390625*I)*w^15) + 
         (4096*I)*(-53271016243200*I - 2112608010240000*w + 
           (2996401405427712*I)*w^2 + 2081385712975872*w^3 - 
           (893954110816256*I)*w^4 - 261383859351552*w^5 + 
           (54692506738688*I)*w^6 + 8420528768512*w^7 - (967635111168*I)*
            w^8 - 83338422256*w^9 + (5351575208*I)*w^10 + 252191625*w^11 - 
           (8457176*I)*w^12 - 190792*w^13 + (2592*I)*w^14 + 16*w^15))*
        cphiH[0])/((-2 + q^2)^16*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*(-10 + 5*q^2 + I*w)*
        (-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)*(-16 + 8*q^2 + I*w)), 
     cphiH[9] -> ((-I/95126814720)*w*(13184576520192000*q^52 + 
         (1902536294400*I)*q^50*(152460*I + 72563*w) - 1698693120*q^48*
          (-1074205440 + (2618119840*I)*w + 72877331*w^2) + 
         9437184*q^46*(1395970329600 + (7207635355200*I)*w + 
           398951142840*w^2 + (13623987737*I)*w^3) - 2359296*q^44*
          (143306581017600 + (279750824640000*I)*w + 22847011460928*w^2 + 
           (1750215255800*I)*w^3 + 179391164885*w^4) + 
         131072*q^42*(24319890137088000 + (35021537993433600*I)*w + 
           3685968571640832*w^2 + (483393782440584*I)*w^3 + 
           96189429198744*w^4 - (3692008239271*I)*w^5) + 
         196608*q^40*(-97259642442547200 - (124918843428126720*I)*w - 
           15451698065192064*w^2 - (3160251605229504*I)*w^3 - 
           907778761009740*w^4 + (69412082692276*I)*w^5 + 
           1704039318135*w^6) + 3072*q^38*(26751923395913318400 + 
           (34525246439835648000*I)*w + 4619803718585548800*w^2 + 
           (1433002858759640832*I)*w^3 + 521857370945742336*w^4 - 
           (59339457717759776*I)*w^5 - 2902976711403264*w^6 + 
           (51821145736255*I)*w^7) - 1024*q^36*(258652229112358502400 + 
           (373493939599133982720*I)*w + 49328904689465978880*w^2 + 
           (23614155865491024384*I)*w^3 + 10063123202247844608*w^4 - 
           (1502613492870819808*I)*w^5 - 109441630919019312*w^6 + 
           (3885720217309680*I)*w^7 + 53492217257025*w^8) + 
         768*q^34*(846704710039162060800 + (1532382291341104250880*I)*w + 
           176649145160131657728*w^2 + (140487815347748047872*I)*w^3 + 
           66052271148766852608*w^4 - (12037534992088549248*I)*w^5 - 
           1154243001071032320*w^6 + (60914348521705656*I)*w^7 + 
           1663824374048766*w^8 - (18255433714267*I)*w^9) + 
         3072*q^32*(-392898176629604352000 - (1015573997258234265600*I)*w - 
           81681013693446893568*w^2 - (131418349985715416064*I)*w^3 - 
           65094759143143114752*w^4 + (13754653102929199200*I)*w^5 + 
           1617097329549775344*w^6 - (112236811699089684*I)*w^7 - 
           4546103341540971*w^8 + (98692264056271*I)*w^9 + 
           880043861100*w^10) + 128*q^30*(12644870554869615820800 + 
           (55591577911232582123520*I)*w + 1281804486078276108288*w^2 + 
           (10097436320534273531904*I)*w^3 + 5087822046471307348992*w^4 - 
           (1198092118699944634368*I)*w^5 - 164504923366272744960*w^6 + 
           (13998033571103185320*I)*w^7 + 744128152764664248*w^8 - 
           (23888242832970084*I)*w^9 - 420104564733996*w^10 + 
           (3076354996325*I)*w^11) - 384*q^28*(3432116867467051008000 + 
           (36015315847014776832000*I)*w - 2392093552671194480640*w^2 + 
           (9312894160413235691520*I)*w^3 + 4662569106277732786176*w^4 - 
           (1185664375598442203136*I)*w^5 - 183292358763818395392*w^6 + 
           (18237390882911095392*I)*w^7 + 1186716763768075224*w^8 - 
           (49862831423238656*I)*w^9 - 1292350850853444*w^10 + 
           (18591172426220*I)*w^11 + 112087297875*w^12) + 
         96*q^26*(-617506433377763328000 + (234772708468035189473280*I)*w - 
           49189783167148621824000*w^2 + (89303366463298699395072*I)*w^3 + 
           43873433148139240046592*w^4 - (11758251374845345093632*I)*w^5 - 
           1988469709341440252928*w^6 + (223373075912489096832*I)*w^7 + 
           16981526105551812336*w^8 - (871238627411742200*I)*w^9 - 
           29455015930670928*w^10 + (621898647843340*I)*w^11 + 
           7329203927850*w^12 - (36157349375*I)*w^13) + 
         128*q^24*(16450165993453387776000 - (234678983204556955975680*I)*w + 
           107205974970509818331136*w^2 - (138799496143396988190720*I)*w^3 - 
           66665495255646090166272*w^4 + (18502728636665305338880*I)*w^5 + 
           3346656539719995537408*w^6 - (413032938458142848832*I)*w^7 - 
           35452677535977762504*w^8 + (2120725356746037000*I)*w^9 + 
           87258645063646020*w^10 - (2392992367093670*I)*w^11 - 
           41174758352385*w^12 + (394450462875*I)*w^13 + 1563046875*w^14) + 
         12*q^22*(-308264080086895951872000 + (2605256629944814927872000*I)*
            w - 2473537808450434545745920*w^2 + (2639953075647198101766144*I)*
            w^3 + 1241901267768752686497792*w^4 - (352897066280689683005440*
             I)*w^5 - 67113995717607348707328*w^6 + 
           (8907988561320051486720*I)*w^7 + 840895012791991934976*w^8 - 
           (56709844316445442048*I)*w^9 - 2712321469198886400*w^10 + 
           (90144310864317824*I)*w^11 + 2003777482173264*w^12 - 
           (27833278489800*I)*w^13 - 212212425000*w^14 + (648671875*I)*
            w^15) - 12*q^20*(-324555447844479172608000 + 
           (1874203772001942094479360*I)*w - 4260402145280275305725952*w^2 + 
           (4027648130036093021061120*I)*w^3 + 1863937198754122023567360*
            w^4 - (538653775680402538889216*I)*w^5 - 106397730826981747507200*
            w^6 + (14940084659393036247040*I)*w^7 + 1519465793660973355008*
            w^8 - (112600844193922144768*I)*w^9 - 6055623184180430592*w^10 + 
           (232997792109300736*I)*w^11 + 6242748199674336*w^12 - 
           (111239522730560*I)*w^13 - 1218261225000*w^14 + 
           (7068625000*I)*w^15 + 15234375*w^16) + 
         12288*q^2*(268485921865728000 - (16757009507627827200*I)*w - 
           25755772844934955008*w^2 + (19012041828892409856*I)*w^3 + 
           8713266890276339712*w^4 - (2748537162107912192*I)*w^5 - 
           630070958022254592*w^6 + (108349672321060864*I)*w^7 + 
           14242130644134912*w^8 - (1445389358427392*I)*w^9 - 
           113604888197088*w^10 + (6891893948288*I)*w^11 + 
           319325860350*w^12 - (11078704735*I)*w^13 - 278254536*w^14 + 
           (4771736*I)*w^15 + 49920*w^16 - (240*I)*w^17) + 
         24576*q^4*(-831667105588838400 + (47729053965515489280*I)*w + 
           75976629691688681472*w^2 - (56320701109537603584*I)*w^3 - 
           25713673854147624960*w^4 + (8052026197785214976*I)*w^5 + 
           1829281865494296576*w^6 - (311446325871553536*I)*w^7 - 
           40504559445488640*w^8 + (4064834893769536*I)*w^9 + 
           315751558001688*w^10 - (18919973096108*I)*w^11 - 
           865283592411*w^12 + (29608543041*I)*w^13 + 732778113*w^14 - 
           (12368722*I)*w^15 - 127188*w^16 + (600*I)*w^17) + 
         2048*q^6*(38385815800460083200 - (2047313387232920862720*I)*w - 
           3423091585495785799680*w^2 + (2553483235083820204032*I)*w^3 + 
           1161736269285737889792*w^4 - (360927980672810156032*I)*w^5 - 
           81161964155748446208*w^6 + (13655245526923401216*I)*w^7 + 
           1752473095347852288*w^8 - (173303624485208064*I)*w^9 - 
           13245342545227824*w^10 + (779549896967776*I)*w^11 + 
           34948758155850*w^12 - (1169631541239*I)*w^13 - 28236121803*w^14 + 
           (463436550*I)*w^15 + 4616460*w^16 - (21000*I)*w^17) + 
         1536*q^8*(-134007716125134028800 + (6819480641304369561600*I)*w + 
           12232767493787174830080*w^2 - (9208083298770449596416*I)*w^3 - 
           4176878928262682640384*w^4 + (1286750485718324281344*I)*w^5 + 
           286020322881076936704*w^6 - (47451709793793011712*I)*w^7 - 
           5991140559793810944*w^8 + (581451770927535616*I)*w^9 + 
           43495397165047200*w^10 - (2497836604324016*I)*w^11 - 
           108882070542798*w^12 + (3528520231894*I)*w^13 + 82085924709*w^14 - 
           (1290846615*I)*w^15 - 12234600*w^16 + (52500*I)*w^17) + 
         384*q^10*(961169372244187545600 - (49978453727525921095680*I)*w - 
           99514102162420735672320*w^2 + (75877324899051424972800*I)*w^3 + 
           34345140063274886234112*w^4 - (10485871629004701302784*I)*w^5 - 
           2300470782780438773760*w^6 + (375391225574822338560*I)*w^7 + 
           46459330408668048384*w^8 - (4403605241843886592*I)*w^9 - 
           320388765344521920*w^10 + (17811162317257792*I)*w^11 + 
           747506268837132*w^12 - (23174594643438*I)*w^13 - 
           511863853626*w^14 + (7572318495*I)*w^15 + 66748500*w^16 - 
           (262500*I)*w^17) + 96*q^14*(-547445351692999065600 - 
           (261406989644803363307520*I)*w - 821378462189781132509184*w^2 + 
           (654501192766351755706368*I)*w^3 + 296279507744128049872896*w^4 - 
           (88709421361168551247872*I)*w^5 - 18850392980721610162176*w^6 + 
           (2946592371825026899968*I)*w^7 + 345401197863879217152*w^8 - 
           (30627254554183389184*I)*w^9 - 2055897796617718464*w^10 + 
           (103786301579944704*I)*w^11 + 3882568791735648*w^12 - 
           (104932340337216*I)*w^13 - 1965653575650*w^14 + 
           (23806464375*I)*w^15 + 163771875*w^16 - (468750*I)*w^17) + 
         128*q^12*(-3042482466582429696000 + (203543399931561639936000*I)*w + 
           477889572866242828566528*w^2 - (371071846127183723495424*I)*w^3 - 
           167814621372738875424768*w^4 + (50750929943007657197568*I)*w^5 + 
           10969724132831934038016*w^6 - (1755312659749881888768*I)*w^7 - 
           212008922638369210368*w^8 + (19508840641198262784*I)*w^9 + 
           1369916242830265824*w^10 - (73010958782066416*I)*w^11 - 
           2914750082889792*w^12 + (85167575871588*I)*w^13 + 
           1753156447371*w^14 - (23834602575*I)*w^15 - 189590625*w^16 + 
           (656250*I)*w^17) + 12*q^16*(98853223003652830003200 + 
           (1120899293495049081323520*I)*w + 6916481950880936346255360*w^2 - 
           (5719766835392444331196416*I)*w^3 - 2598470516523197993582592*
            w^4 + (769804270612984600461312*I)*w^5 + 160364645427775551111168*
            w^6 - (24367284648712084783104*I)*w^7 - 2752469906521858916352*
            w^8 + (232971752209815891968*I)*w^9 + 14770039086371529216*w^10 - 
           (695637371457572352*I)*w^11 - 23926045993073280*w^12 + 
           (583800211655136*I)*w^13 + 9640633086000*w^14 - 
           (99543525000*I)*w^15 - 554484375*w^16 + (1171875*I)*w^17) + 
         q^18*(-2755520294781168333619200 + (5198611787757188127129600*I)*w - 
           71828291850707698031001600*w^2 + (62694282977902805523628032*I)*
            w^3 + 28683627745837451430592512*w^4 - 
           (8400189197586411214077952*I)*w^5 - 1708837717707354668138496*
            w^6 + (250740347883296799916032*I)*w^7 + 27040065637476601626624*
            w^8 - (2158297464679357403136*I)*w^9 - 127265780390425500672*
            w^10 + (5485381786187058688*I)*w^11 + 169257185593058304*w^12 - 
           (3610163757414144*I)*w^13 - 50251006440000*w^14 + 
           (413321250000*I)*w^15 + 1655156250*w^16 - (1953125*I)*w^17) + 
         (16384*I)*(15342052678041600*I + 1045306711159603200*w - 
           (1566632158917820416*I)*w^2 - 1153343646949441536*w^3 + 
           (530680805521883136*I)*w^4 + 168532161646723072*w^5 - 
           (38939867958620160*I)*w^6 - 6752051702108160*w^7 + 
           (894962502213120*I)*w^8 + 91572930385152*w^9 - (7254522147312*I)*
            w^10 - 443426121752*w^11 + (20692024857*I)*w^12 + 
           722670585*w^13 - (18262512*I)*w^14 - 314952*w^15 + (3312*I)*w^16 + 
           16*w^17))*cphiH[0])/((-2 + q^2)^18*(-2 + q^2 + I*w)*
        (-4 + 2*q^2 + I*w)*(-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*
        (-10 + 5*q^2 + I*w)*(-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)*
        (-16 + 8*q^2 + I*w)*(-18 + 9*q^2 + I*w)), 
     cphiH[10] -> ((-I/3805072588800)*w*(5062877383753728000*q^58 + 
         (2100400069017600*I)*q^56*(55440*I + 31637*w) - 
         543581798400*q^54*(-1159583040 + (4395785688*I)*w + 138144091*w^2) + 
         905969664*q^52*(11685244032000 + (45312182546400*I)*w + 
           2880968952600*w^2 + (40573519271*I)*w^3) - 37748736*q^50*
          (6220774619136000 + (11934780525158400*I)*w + 1144759917899520*
            w^2 + (34671885889128*I)*w^3 + 5411286575465*w^4) + 
         3145728*q^48*(746488857526272000 + (1134796155236352000*I)*w + 
           144465790959106560*w^2 + (7108347051337392*I)*w^3 + 
           2176054583718900*w^4 - (86733551444863*I)*w^5) + 
         262144*q^46*(-58769323968724992000 - (83639692285548134400*I)*w - 
           13031329669846548480*w^2 - (937944278208838656*I)*w^3 - 
           418085716616838000*w^4 + (33416419727138196*I)*w^5 + 
           820871303045135*w^6) + 262144*q^44*(278929923094609920000 + 
           (417920007213118771200*I)*w + 74668258642359352320*w^2 + 
           (7535269022135459328*I)*w^3 + 4272366421433810880*w^4 - 
           (511531438089660024*I)*w^5 - 25154392085943185*w^6 + 
           (444945803301508*I)*w^7) - 8192*q^42*(31759425951572164608000 + 
           (56271652275206533939200*I)*w + 10849044781760070205440*w^2 + 
           (1527029382848349265920*I)*w^3 + 1006297326780283595520*w^4 - 
           (159450944943793646208*I)*w^5 - 11734067079214639360*w^6 + 
           (414455870906750800*I)*w^7 + 5644697892971325*w^8) + 
         1024*q^40*(678924137441997619200000 + (1632326774634955800576000*I)*
            w + 319224863045045503918080*w^2 + (64233610759055604547584*I)*
            w^3 + 45725537553572917831680*w^4 - (8911327490802903881472*I)*
            w^5 - 868352940640390662400*w^6 + (45796713618751956960*I)*w^7 + 
           1242423110056947480*w^8 - (13525269382339107*I)*w^9) + 
         1024*q^38*(-1303386901743270887424000 - (5162969467621050443366400*
             I)*w - 956797687839520329891840*w^2 - 
           (290290925752120600363008*I)*w^3 - 209854306366486807403520*w^4 + 
           (47743931257686215275776*I)*w^5 + 5739977378065019274880*w^6 - 
           (400203365425886442944*I)*w^7 - 16173837260075304180*w^8 + 
           (349874124502345863*I)*w^9 + 3116104392324225*w^10) + 
         256*q^36*(5854272326014649499648000 + (57139583828448655599206400*I)*
            w + 9192787858297902579056640*w^2 + (4595464214087703297196032*I)*
            w^3 + 3217701671777085900595200*w^4 - (819855126787042199043072*
             I)*w^5 - 115855014881678948707840*w^6 + 
           (9960832683520558351360*I)*w^7 + 531116738493934748640*w^8 - 
           (17074599711433771776*I)*w^9 - 301427870739224100*w^10 + 
           (2229008171749581*I)*w^11) - 1024*q^34*
          (-566972223618004549632000 + (34446366784318104561254400*I)*w + 
           4132837723371071121653760*w^2 + (4003551269110145140604928*I)*
            w^3 + 2637625632453500585702400*w^4 - (727271593076466922187520*
             I)*w^5 - 116417178271954465618560*w^6 + 
           (11777348921345071740288*I)*w^7 + 773277021140931499680*w^8 - 
           (32726133541724134338*I)*w^9 - 856419918140778435*w^10 + 
           (12518553213421377*I)*w^11 + 77519524543375*w^12) + 
         128*q^32*(-57146959978403947610112000 + (574931946655340442943488000*
             I)*w + 32826840779448610864496640*w^2 + 
           (98021191810135224672976896*I)*w^3 + 60118875260285385803120640*
            w^4 - (17450792141475709578424320*I)*w^5 - 
           3071802130120085514101760*w^6 + (353104453560443286743808*I)*w^7 + 
           27264651315244271288640*w^8 - (1418192011398308477400*I)*w^9 - 
           48736157732970461280*w^10 + (1053044751447960060*I)*w^11 + 
           12848944350025400*w^12 - (66829673779375*I)*w^13) + 
         128*q^30*(154674215310550760423424000 - 
           (1027937798475863725965312000*I)*w + 40568577346725502223646720*
            w^2 - (262031845100005250304049152*I)*w^3 - 
           150091063533311078887096320*w^4 + (44939095595712373697396736*I)*
            w^5 + 8493047452808659251333120*w^6 - (1079206069211734893888000*
             I)*w^7 - 94737279914254730904480*w^8 + 
           (5787251987916031357464*I)*w^9 + 243876190958938289880*w^10 - 
           (6900057769386956088*I)*w^11 - 124041179301870740*w^12 + 
           (1266401293114625*I)*w^13 + 5516711165625*w^14) + 
         32*q^28*(-1108571184245593356632064000 + 
           (6220483037826354441407692800*I)*w - 1204434708430804702703124480*
            w^2 + (2434951879716998413081903104*I)*w^3 + 
           1316760525468085506732195840*w^4 - (401292816795224125683892224*I)*
            w^5 - 79919817877871527362273280*w^6 + 
           (10981261750272242939707392*I)*w^7 + 1067498767338145029884160*
            w^8 - (74086657622199319977792*I)*w^9 - 3659291152149943038240*
            w^10 + (126608133193455039528*I)*w^11 + 2970270884281267520*
            w^12 - (44499343867711500*I)*w^13 - 378681826657500*w^14 + 
           (1367231278125*I)*w^15) - 32*q^26*(-1505826786376042426662912000 + 
           (7803846399973964554174464000*I)*w - 3575947127184726210348318720*
            w^2 + (4897510822459537892497686528*I)*w^3 + 
           2533638994078436247011328000*w^4 - (780179701605588046464811008*I)*
            w^5 - 161503239504418499910000640*w^6 + 
           (23581130643692662212675584*I)*w^7 + 2485933952956417478223360*
            w^8 - (191069849935455288898176*I)*w^9 - 10705432641485265868320*
            w^10 + (433026381598884322176*I)*w^11 + 12381469404330598640*
            w^12 - (241080805318269820*I)*w^13 - 2995370873199000*w^14 + 
           (20993335443750*I)*w^15 + 61437890625*w^16) + 
         4*q^24*(-12964634379840678141100032000 + 
           (62392041436587720196069785600*I)*w - 
           60843170116699204534319185920*w^2 + (68040700661621456026202013696*
             I)*w^3 + 34092965548087810523324743680*w^4 - 
           (10573922795173968629002665984*I)*w^5 - 
           2253825702746507826635079680*w^6 + (345054425736075575403905024*I)*
            w^7 + 38797338478002762669219840*w^8 - 
           (3236374685912620293273600*I)*w^9 - 200611286777030094236160*
            w^10 + (9184072078127610714624*I)*w^11 + 306008991318377946880*
            w^12 - (7231932876976830400*I)*w^13 - 116182345999418400*w^14 + 
           (1181148274365000*I)*w^15 + 6651931875000*w^16 - 
           (15099609375*I)*w^17) + 4*q^22*(11240756488138078656921600000 - 
           (44594246068754130751035801600*I)*w + 
           102732192696978043970361753600*w^2 - 
           (101769789912172342831440986112*I)*w^3 - 
           49895151863305104823827824640*w^4 + (15574658916786572283277737984*
             I)*w^5 + 3397388288295371286666280960*w^6 - 
           (540016554642826495691194368*I)*w^7 - 63924470188529395356057600*
            w^8 + (5695047573093463685922816*I)*w^9 + 
           382928622607741263390720*w^10 - (19357693279301134560768*I)*w^11 - 
           727801012819420414720*w^12 + (19962823990341274752*I)*w^13 + 
           387261704910710880*w^14 - (5057233613112000*I)*w^15 - 
           40954280062500*w^16 + (176668359375*I)*w^17 + 283203125*w^18) + 
         16384*q^2*(-312977874632048640000 + (35590859089489428480000*I)*w + 
           56943408408253138206720*w^2 - (44002714885100150980608*I)*w^3 - 
           21300397379658983669760*w^4 + (7173185388170201530368*I)*w^5 + 
           1777345243183915663360*w^6 - (335104036619893293056*I)*w^7 - 
           49104199464820715520*w^8 + (5665838736659195904*I)*w^9 + 
           518471168948302080*w^10 - (37711892892270144*I)*w^11 - 
           2175151714500800*w^12 + (98751805301668*I)*w^13 + 
           3481396224345*w^14 - (93218122122*I)*w^15 - 1829443800*w^16 + 
           (24782640*I)*w^17 + 206800*w^18 - (800*I)*w^19) + 
         4096*q^4*(8343621928426143744000 - (916762185780060959539200*I)*w - 
           1509881601304131293675520*w^2 + (1170434806480765892689920*I)*
            w^3 + 564332952161336992727040*w^4 - (188727375523671689920512*I)*
            w^5 - 46373918872679360757760*w^6 + (8664745011988168900608*I)*
            w^7 + 1257743200949848350720*w^8 - (143717457117348446208*I)*
            w^9 - 13020606065715148800*w^10 + (937411830394565376*I)*w^11 + 
           53500183803638720*w^12 - (2402531381713560*I)*w^13 - 
           83743486740360*w^14 + (2215904085717*I)*w^15 + 42949529640*w^16 - 
           (574191240*I)*w^17 - 4724320*w^18 + (18000*I)*w^19) + 
         8192*q^6*(-17127253927658520576000 + (1868728599598228674969600*I)*
            w + 3201896282596677538283520*w^2 - (2493957440301300241661952*I)*
            w^3 - 1198050344619435255398400*w^4 + (397739260348726448750592*
             I)*w^5 + 96846340532808854732800*w^6 - 
           (17911360720518568493056*I)*w^7 - 2571319279297596549120*w^8 + 
           (290346169844374189056*I)*w^9 + 25972440382691631360*w^10 - 
           (1844492495817030720*I)*w^11 - 103728722557214320*w^12 + 
           (4584298844124010*I)*w^13 + 157034913098385*w^14 - 
           (4076834195157*I)*w^15 - 77380131660*w^16 + (1010790720*I)*w^17 + 
           8104800*w^18 - (30000*I)*w^19) + 1024*q^8*
          (375514536076174688256000 - (43115630756647433718988800*I)*w - 
           78023809260062971149680640*w^2 + (61193179625091350881370112*I)*
            w^3 + 29300222715975930803650560*w^4 - 
           (9653413357676386178826240*I)*w^5 - 2327342570121841464442880*
            w^6 + (425508989965674280222720*I)*w^7 + 60302681213160768675840*
            w^8 - (6712511184805077374976*I)*w^9 - 591017449382333314560*
            w^10 + (41240845080394938624*I)*w^11 + 2274317965354093760*w^12 - 
           (98342144772620680*I)*w^13 - 3287332891999710*w^14 + 
           (83031479999490*I)*w^15 + 1527924925905*w^16 - 
           (19271108610*I)*w^17 - 148474500*w^18 + (525000*I)*w^19) + 
         512*q^10*(-1324934759818815602688000 + (185768931348178846875648000*
             I)*w + 363175726510147860902707200*w^2 - 
           (287600685593056552968781824*I)*w^3 - 137345556016657805837598720*
            w^4 + (44894794181410320361193472*I)*w^5 + 
           10707756576652160910622720*w^6 - (1932532137587311324397568*I)*
            w^7 - 269807646986592781639680*w^8 + (29523918942900933765120*I)*
            w^9 + 2549355074392282652160*w^10 - (173993325966648109824*I)*
            w^11 - 9356254623902920000*w^12 + (393110156052035160*I)*w^13 + 
           12717146552176890*w^14 - (309404903412300*I)*w^15 - 
           5454330169905*w^16 + (65473917750*I)*w^17 + 476332500*w^18 - 
           (1575000*I)*w^19) + 128*q^14*(11875220080662467837952000 + 
           (1539069241085750755196928000*I)*w + 4026860961932367927894343680*
            w^2 - (3292059130947266559797624832*I)*w^3 - 
           1568892709785964618438410240*w^4 + (504571996696083532603195392*I)*
            w^5 + 117449357042294441257205760*w^6 - 
           (20549718788744425489563648*I)*w^7 - 2763066139411888512000000*
            w^8 + (289111930673789378598912*I)*w^9 + 23681810957516995645440*
            w^10 - (1519491102255462183936*I)*w^11 - 76031963253778993600*
            w^12 + (2937812270946083960*I)*w^13 + 86212762158134160*w^14 - 
           (1872224139408048*I)*w^15 - 28889642369025*w^16 + 
           (296291154375*I)*w^17 + 1785187500*w^18 - (4687500*I)*w^19) + 
         128*q^12*(3665420127243702632448000 - (1224902325249279027000115200*
             I)*w - 2682493717760559713888501760*w^2 + 
           (2152880384191547546252869632*I)*w^3 + 
           1026368984842695569949327360*w^4 - (332793574636936191270715392*I)*
            w^5 - 78452074006143825810554880*w^6 + 
           (13954244614778942029824000*I)*w^7 + 1914636527765819890974720*
            w^8 - (205279172584735110008832*I)*w^9 - 17309080946537383864320*
            w^10 + (1149186310305830398464*I)*w^11 + 59852888232822958720*
            w^12 - (2423578272685036624*I)*w^13 - 75125441650695960*w^14 + 
           (1739581029028746*I)*w^15 + 28952400257190*w^16 - 
           (324928083375*I)*w^17 - 2183212500*w^18 + (6562500*I)*w^19) + 
         q^20*(-31437072367597443593797632000 + 
           (50258083728278693294899200000*I)*w - 
           570533802502510116416299991040*w^2 + 
           (522852751279322154259470876672*I)*w^3 + 
           252771703279884480017627873280*w^4 - 
           (79434094935234336453889622016*I)*w^5 - 
           17664606262238764958419517440*w^6 + (2894479669810353389425393664*
             I)*w^7 + 357148596238968401569382400*w^8 - 
           (33553284683400054539354112*I)*w^9 - 2409175927694747447132160*
            w^10 + (131903379742668850065408*I)*w^11 + 5461119489444830617600*
            w^12 - (168376460642152578560*I)*w^13 - 3772018889310873600*
            w^14 + (59097971858275200*I)*w^15 + 609532480500000*w^16 - 
           (3735778125000*I)*w^17 - 11164062500*w^18 + (9765625*I)*w^19) + 
         4*q^18*(4344339214907792569663488000 + 
           (21714191180853497323270963200*I)*w + 
           165061910508205628369299046400*w^2 - 
           (143560186767760585319314882560*I)*w^3 - 
           68824717535007615044592599040*w^4 + (21786668478549912174836318208*
             I)*w^5 + 4927014541706559027281920000*w^6 - 
           (828017412314307639529701376*I)*w^7 - 105695503806937871960309760*
            w^8 + (10367525193243366203916288*I)*w^9 + 
           785054558688731310059520*w^10 - (45840908675400864261120*I)*w^11 - 
           2050513701574271142400*w^12 + (69368750176454679040*I)*w^13 + 
           1738437692520823680*w^14 - (31258002772784928*I)*w^15 - 
           383645847000000*w^16 + (2961363562500*I)*w^17 + 12362890625*w^18 - 
           (19531250*I)*w^19) + 8*q^16*(-883049355044528421076992000 - 
           (22286609265745360973935411200*I)*w - 
           79873554991659433497251020800*w^2 + (66996850309029831837027926016*
             I)*w^3 + 31979003146648593504613171200*w^4 - 
           (10202131322814650898161074176*I)*w^5 - 
           2342267135276988687203696640*w^6 + (402216103955191671719460864*I)*
            w^7 + 52810864468641068713574400*w^8 - 
           (5366573945994783263588352*I)*w^9 - 424328584677570662215680*
            w^10 + (26101840976451522585600*I)*w^11 + 1242436617409444226560*
            w^12 - (45258044508459924480*I)*w^13 - 1238826983565237120*w^14 + 
           (24770521571645376*I)*w^15 + 346224785022000*w^16 - 
           (3147723000000*I)*w^17 - 16309921875*w^18 + (35156250*I)*w^19) + 
         (32768*I)*(-11046277928189952000*I - 1318497103011800678400*w + 
           (2065087798426415923200*I)*w^2 + 1592799559211865341952*w^3 - 
           (774209345574194380800*I)*w^4 - 262450895875811573760*w^5 + 
           (65525670273169817600*I)*w^6 + 12453017157609930752*w^7 - 
           (1839403951927357440*I)*w^8 - 213903815949096960*w^9 + 
           (19722568790979840*I)*w^10 + 1444984217067072*w^11 - 
           (83919409261120*I)*w^12 - 3834717417100*w^13 + (136010532495*I)*
            w^14 + 3662318442*w^15 - (72245640*I)*w^16 - 983280*w^17 + 
           (8240*I)*w^18 + 32*w^19))*cphiH[0])/((-2 + q^2)^20*
        (-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*(-6 + 3*q^2 + I*w)*
        (-8 + 4*q^2 + I*w)*(-10 + 5*q^2 + I*w)*(-12 + 6*q^2 + I*w)*
        (-14 + 7*q^2 + I*w)*(-16 + 8*q^2 + I*w)*(-18 + 9*q^2 + I*w)*
        (-20 + 10*q^2 + I*w)), cphiH[11] -> 
      ((-I/167423193907200)*w*(2369426615596744704000*q^64 + 
         (9862748150169600*I)*q^62*(5685680*I + 3867341*w) - 
         423993802752000*q^60*(-524373696 + (3557653848*I)*w + 
           120535613*w^2) + 10871635968*q^58*(812065782528000 + 
           (2632646920327200*I)*w + 182090331352600*w^2 + (550771161369*I)*
            w^3) - 452984832*q^56*(407321386407936000 + 
           (769191822670118400*I)*w + 81141999967121280*w^2 + 
           (482038688812296*I)*w^3 + 252585148509023*w^4) + 
         37748736*q^54*(51587481821331456000 + (81499230685297152000*I)*w + 
           11565300524723066880*w^2 + (100206588901007952*I)*w^3 + 
           112236032983098772*w^4 - (4718746812734757*I)*w^5) + 
         3145728*q^52*(-4373331460947542016000 - (6725479077963207475200*I)*
            w - 1187950816706431979520*w^2 - (13489601640633786240*I)*w^3 - 
           23912496071288708400*w^4 + (2031955495373901372*I)*w^5 + 
           50188621603616177*w^6) + 1048576*q^50*(67280441354997792768000 + 
           (113458088185843342233600*I)*w + 23484470256271650954240*w^2 + 
           (346023740241272768256*I)*w^3 + 816098475934534085568*w^4 - 
           (104794611349430336616*I)*w^5 - 5204646613200178441*w^6 + 
           (91406705144301546*I)*w^7) - 32768*q^48*
          (8203838922699582210048000 + (17295844245760788922368000*I)*w + 
           3974602388709913650708480*w^2 + (81854185443976773771264*I)*w^3 + 
           214965520750175994019584*w^4 - (36870921121393692779904*I)*w^5 - 
           2754182431498401713920*w^6 + (96922630948185538560*I)*w^7 + 
           1305739038953429641*w^8) + 4096*q^46*
          (181516010937372767158272000 + (572267628123649637901926400*I)*w + 
           138693778703799047387873280*w^2 + (4516191708734523524677632*I)*
            w^3 + 10985549691782496319543296*w^4 - 
           (2338549391050489079679744*I)*w^5 - 232584208477121050640640*w^6 + 
           (12269682001664676741600*I)*w^7 + 330307756752480775400*w^8 - 
           (3557834754262384079*I)*w^9) + 4096*q^44*
          (-316432428106771511377920000 - (2084224551128861866957209600*I)*
            w - 507004347537223858133729280*w^2 - (29051834345022325884715008*
             I)*w^3 - 57119468687125429069089792*w^4 + 
           (14303751061587637686144768*I)*w^5 + 1765444380043294025823616*
            w^6 - (123668339406431227533312*I)*w^7 - 4977588917685007084868*
            w^8 + (106883043143488571465*I)*w^9 + 944757795152224812*w^10) + 
         2048*q^42*(78685816443143718961152000 + 
           (13438824538046545604955340800*I)*w + 3122600331841488584141045760*
            w^2 + (334083541150759395789471744*I)*w^3 + 
           500872479126850688481017856*w^4 - (141148106417593003458470400*I)*
            w^5 - 20596390648078456435079680*w^6 + 
           (1787756993661288760843392*I)*w^7 + 95327852152470321425888*w^8 - 
           (3053351959516201973476*I)*w^9 - 53684312918596134951*w^10 + 
           (396225827518188786*I)*w^11) - 1024*q^40*
          (-7995853433857685694971904000 + (76625783873531559207449395200*I)*
            w + 16065818846682050685480468480*w^2 + 
           (3313870718585785905848057856*I)*w^3 + 
           3801848938569783259266797568*w^4 - (1160209927082765006080072704*
             I)*w^5 - 192796325741534088672721920*w^6 + 
           (19791956067294557341831680*I)*w^7 + 1305536245797282451025920*
            w^8 - (55280869326825052113808*I)*w^9 - 1446619930414088265594*
            w^10 + (21190712847855738507*I)*w^11 + 132115396780978116*w^12) + 
         256*q^38*(-134818862334572428963872768000 + 
           (769489939002338848542818304000*I)*w + 
           133805019809782961768465694720*w^2 + 
           (55850606511487077383469268992*I)*w^3 + 
           50846711375124505938551832576*w^4 - (16271430076764143341418299392*
             I)*w^5 - 2985879272223858138865217536*w^6 + 
           (350084127023986575531075072*I)*w^7 + 27292898564371609181364352*
            w^8 - (1427145855827504790754480*I)*w^9 - 49268184069967943497296*
            w^10 + (1071748849747619907936*I)*w^11 + 13230513443951343782*
            w^12 - (70175875636486455*I)*w^13) + 
         512*q^36*(179295959177924912445652992000 - 
           (846166076531386719164537241600*I)*w - 
           102479886996601513202700779520*w^2 - 
           (99774766052165871815158923264*I)*w^3 - 
           75595845506247265961184952320*w^4 + (24757820326808411298804412416*
             I)*w^5 + 4890509678336048601344502784*w^6 - 
           (636898675353773808653061120*I)*w^7 - 56745688161952676280422688*
            w^8 + (3502907454127670957504840*I)*w^9 + 
           149056558044420883267752*w^10 - (4268180299178623422576*I)*w^11 - 
           78057711344813074952*w^12 + (817648640299422327*I)*w^13 + 
           3701147940627500*w^14) + 256*q^34*
          (-724159646917269005700956160000 + (3242015017280916598075215052800*
             I)*w + 140624826197224992705808957440*w^2 + 
           (607022784161453051793864916992*I)*w^3 + 
           400891504311599296119675420672*w^4 - 
           (132276515145351677576560263168*I)*w^5 - 
           27556814000071210903638577152*w^6 + (3896553980147745939526056960*
             I)*w^7 + 386449565105338495659621888*w^8 - 
           (27253000608777503465129664*I)*w^9 - 1366995744122599048418136*
            w^10 + (48149214189586501830624*I)*w^11 + 1156324873963025762028*
            w^12 - (17895473268728945472*I)*w^13 - 159488828225315875*w^14 + 
           (615460478050000*I)*w^15) - 128*q^32*
          (-2353630413720923941260754944000 + 
           (10744865381308911203838748262400*I)*w - 
           795691178057226384478379704320*w^2 + 
           (3162067074876096772433491525632*I)*w^3 + 
           1892848156218787864042123296768*w^4 - 
           (624281500727272208439765172224*I)*w^5 - 
           135072716207096309968613433344*w^6 + 
           (20359125135182123024348596224*I)*w^7 + 
           2200331168248027808292017664*w^8 - (172820032519103314912319808*I)*
            w^9 - 9893362931562973690654992*w^10 + 
           (410021063082859999080312*I)*w^11 + 12083964149172052936128*w^12 - 
           (244902934706432173380*I)*w^13 - 3214521183911838350*w^14 + 
           (24333361850084375*I)*w^15 + 79561732903125*w^16) + 
         16*q^30*(-25294218856469730536485552128000 + 
           (121927836158112918428665144934400*I)*w - 
           31642818440162320375171661168640*w^2 + 
           (56716949187419869131945919119360*I)*w^3 + 
           31719670876388045216256368836608*w^4 - 
           (10432905689130302035884182077440*I)*w^5 - 
           2319822454957223863102433263616*w^6 + 
           (367391837440852127644400123904*I)*w^7 + 
           42530451192426087265402683392*w^8 - (3645466136917187770028193792*
             I)*w^9 - 232334852970410425933226496*w^10 + 
           (10973082450070619392372992*I)*w^11 + 379681791438286822276704*
            w^12 - (9417362084431429485456*I)*w^13 - 161347725608513121040*
            w^14 + (1791912941650546000*I)*w^15 + 11439904110112500*w^16 - 
           (31273533328125*I)*w^17) + 16*q^28*
          (28530039413707864646828949504000 - 
           (145237047012877607704970919936000*I)*w + 
           83485561392837289221528842403840*w^2 - 
           (109938484777833907658959664185344*I)*w^3 - 
           58729522474455557857789511467008*w^4 + 
           (19280990285652702411383818420224*I)*w^5 + 
           4377004733933655800334686355456*w^6 - 
           (720538877117246036561983143936*I)*w^7 - 
           88128191168248110707584655360*w^8 + (8109082833806734913138204672*
             I)*w^9 + 564114654834100889031254016*w^10 - 
           (29629375499501513306356608*I)*w^11 - 1166038714884765831740928*
            w^12 + (33865963002130104096768*I)*w^13 + 707795383150253371600*
            w^14 - (10220378096435379400*I)*w^15 - 95270932708627500*w^16 + 
           (505468607428125*I)*w^17 + 1126898437500*w^18) + 
         8*q^26*(-54611516459880903487304761344000 + 
           (278945983881086102528117125939200*I)*w - 
           331204979126752704634964787855360*w^2 + 
           (369537261603786024269443372154880*I)*w^3 + 
           191532348146600705800395672256512*w^4 - 
           (62899785982124558444091735539712*I)*w^5 - 
           14522862732789269660871217381376*w^6 + 
           (2465993852326319502878403723264*I)*w^7 + 
           315291360099839446873798082560*w^8 - 
           (30735012205762906777424330752*I)*w^9 - 
           2296917806661387162531852288*w^10 + (131596827095085375837229056*
             I)*w^11 + 5749742699298278133649152*w^12 - 
           (189462320123868551282688*I)*w^13 - 4621910861479943571584*w^14 + 
           (81092172237694365440*I)*w^15 + 978060803212779000*w^16 - 
           (7530370017637500*I)*w^17 - 32316801171875*w^18 + 
           (56074218750*I)*w^19) - 4*q^24*
          (-89343539252243928836997120000000 + 
           (385717974321937218466748144025600*I)*w - 
           1069647365262298112167791789342720*w^2 + 
           (1078395000372053987045638699745280*I)*w^3 + 
           548181889066586929214340250730496*w^4 - 
           (180492686898335587810869252194304*I)*w^5 - 
           42298681667561725594456442273792*w^6 + 
           (7368865421440847988149363146752*I)*w^7 + 
           976960759092510521448149155840*w^8 - 
           (99841946553326577697843970048*I)*w^9 - 
           7913300951384224126193836032*w^10 + (486905652576920882188646400*
             I)*w^11 + 23173757265739954227661824*w^12 - 
           (845867117335012053304320*I)*w^13 - 23339727976988461308160*w^14 + 
           (476127071433691420864*I)*w^15 + 6943927276865515200*w^16 - 
           (68751761405745000*I)*w^17 - 424704587656250*w^18 + 
           (1402177734375*I)*w^19 + 1718750000*w^20) + 
         32768*q^2*(295510027134937595904000 - (61899889582791480626380800*I)*
            w - 102343416289093864547942400*w^2 + (82117787968829814120382464*
             I)*w^3 + 41568440957186447115288576*w^4 - 
           (14761483314294086808109056*I)*w^5 - 3893663271300315512569856*
            w^6 + (789982115816177915658240*I)*w^7 + 126108286544925073866752*
            w^8 - (16077368140883486277632*I)*w^9 - 1652549176069636804608*
            w^10 + (137677307302194711552*I)*w^11 + 9312712256843995648*
            w^12 - (510552858175048128*I)*w^13 - 22563747798983776*w^14 + 
           (796086646300660*I)*w^15 + 22079746324119*w^16 - 
           (470166917814*I)*w^17 - 7408682600*w^18 + (81276624*I)*w^19 + 
           553520*w^20 - (1760*I)*w^21) + 16384*q^4*
          (-4216850321418945036288000 + (890076724657722404477337600*I)*w + 
           1507376680212383854850211840*w^2 - (1212143291640472777412050944*
             I)*w^3 - 611062937737791998709989376*w^4 + 
           (215532783723188824924225536*I)*w^5 + 56402526046605831450918912*
            w^6 - (11347036135358917087199232*I)*w^7 - 
           1795666203311226345324544*w^8 + (226912793193700688183296*I)*w^9 + 
           23116629330534037782528*w^10 - (1908637478187478930944*I)*w^11 - 
           127933518821955487872*w^12 + (6949249546959352512*I)*w^13 + 
           304243909083239840*w^14 - (10631356820124722*I)*w^15 - 
           291958727275908*w^16 + (6153659734167*I)*w^17 + 95940162120*w^18 - 
           (1040853528*I)*w^19 - 7005856*w^20 + (22000*I)*w^21) + 
         4096*q^6*(73737528349828375904256000 - 
           (16317465278032123262926848000*I)*w - 
           28534617685791642652508160000*w^2 + (23026302340978756108022710272*
             I)*w^3 + 11562528933385201049533415424*w^4 - 
           (4049793947115633126653558784*I)*w^5 - 
           1050853850105540218814726144*w^6 + (209461666916325248991756288*I)*
            w^7 + 32824261272222114836905984*w^8 - 
           (4105637046506999600807936*I)*w^9 - 413809780321693469294592*
            w^10 + (33785766546304308418560*I)*w^11 + 2238069476694243016704*
            w^12 - (120062880824696308224*I)*w^13 - 5187155501074783808*
            w^14 + (178703870600623808*I)*w^15 + 4833324193861218*w^16 - 
           (100209796068921*I)*w^17 - 1534699800040*w^18 + 
           (16329006408*I)*w^19 + 107588800*w^20 - (330000*I)*w^21) + 
         4096*q^8*(-212244244554922843963392000 + 
           (53381577037728804588276940800*I)*w + 
           97458616192721540550607503360*w^2 - (79049272856996150972434612224*
             I)*w^3 - 39550987167619559279718039552*w^4 + 
           (13752830095989839847657308160*I)*w^5 + 
           3536600785579819580756328448*w^6 - (697841069146172582035587072*I)*
            w^7 - 108163944287884557611466752*w^8 + 
           (13370467380474910221959168*I)*w^9 + 1330640794759540256053248*
            w^10 - (107165013024451194302976*I)*w^11 - 6994437565592293859328*
            w^12 + (369210843305359102080*I)*w^13 + 15671993039069615600*
            w^14 - (529550000608266506*I)*w^15 - 14019702555750738*w^16 + 
           (283884043345155*I)*w^17 + 4235107200665*w^18 - 
           (43763081670*I)*w^19 - 279064500*w^20 + (825000*I)*w^21) + 
         1024*q^10*(1498795751309757703520256000 - 
           (528381574406538479653198233600*I)*w - 
           1022957742764627422738844221440*w^2 + 
           (835700992473336681765185519616*I)*w^3 + 
           416804191460681658403569795072*w^4 - 
           (143859751584100924136771026944*I)*w^5 - 
           36641416863151362701103464448*w^6 + (7150783803066140317383131136*
             I)*w^7 + 1094843416944999804591669248*w^8 - 
           (133518322851343959009198080*I)*w^9 - 13091097413508895822897152*
            w^10 + (1037058763694206000435200*I)*w^11 + 
           66459056044992822148608*w^12 - (3437407364940308314368*I)*w^13 - 
           142631070257766400640*w^14 + (4698560239774274456*I)*w^15 + 
           120901675059059994*w^16 - (2371046267213910*I)*w^17 - 
           34119182009385*w^18 + (338461066350*I)*w^19 + 2060272500*w^20 - 
           (5775000*I)*w^21) + 512*q^12*(-1095436229140060053700608000 + 
           (2040299998225293623842308096000*I)*w + 
           4286768591623474598694428344320*w^2 - 
           (3536528664364726084798557192192*I)*w^3 - 
           1759329164937800616782120091648*w^4 + 
           (602654755223491556260731420672*I)*w^5 + 
           151946503376308503692110200832*w^6 - 
           (29299034956788450971287289856*I)*w^7 - 
           4424826599225958438081986560*w^8 + (531317832778071711144148992*I)*
            w^9 + 51191008570888767905955840*w^10 - 
           (3975959996069334665389056*I)*w^11 - 249168844308176081895936*
            w^12 + (12565982772676759751424*I)*w^13 + 506703542260090757824*
            w^14 - (16159284055025448700*I)*w^15 - 400779376458428616*w^16 + 
           (7537490096402046*I)*w^17 + 103399595443320*w^18 - 
           (970940656125*I)*w^19 - 5546887500*w^20 + (14437500*I)*w^21) + 
         q^22*(-250478381641682728002923790336000 + 
           (394641092611801562633507281305600*I)*w - 
           5791562173159575272450515512852480*w^2 + 
           (5462190361692279888345201553440768*I)*w^3 + 
           2743338866135702792602850691121152*w^4 - 
           (907332361806186576176291461988352*I)*w^5 - 
           215577847147243653177409108180992*w^6 + 
           (38388359324667177934931084967936*I)*w^7 + 
           5245764523036084169024066289664*w^8 - 
           (557439295175599569839248113664*I)*w^9 - 
           46375921512556345246208753664*w^10 + (3026201015363737701792448512*
             I)*w^11 + 154510898913580771083337728*w^12 - 
           (6131038913108689394884608*I)*w^13 - 186856542049676642378752*
            w^14 + (4295394623507295447040*I)*w^15 + 72493477788874399488*
            w^16 - (862708076504208000*I)*w^17 - 6799510855500000*w^18 + 
           (31960293750000*I)*w^19 + 73261718750*w^20 - (48828125*I)*w^21) + 
         128*q^14*(-52552663355073865917136896000 - 
           (12441542170929908565654739353600*I)*w - 
           29427625537691068735131463188480*w^2 + 
           (24600165703407045771784328577024*I)*w^3 + 
           12217102569660277976055070851072*w^4 - 
           (4153189342886198647262772461568*I)*w^5 - 
           1035956647179317823734766632960*w^6 + 
           (197158726432318750894888845312*I)*w^7 + 
           29321931202086139552711311360*w^8 - (3458853955412899806407884800*
             I)*w^9 - 326492072938358408564195328*w^10 + 
           (24767576700522600333901824*I)*w^11 + 1510701715704084429216768*
            w^12 - (73858553514284430177792*I)*w^13 - 2874191296826090686720*
            w^14 + (88002469064000768992*I)*w^15 + 2083010682792815292*w^16 - 
           (37126228456337922*I)*w^17 - 478636530774600*w^18 + 
           (4180942321875*I)*w^19 + 21935512500*w^20 - (51562500*I)*w^21) + 
         4*q^20*(37356972806836130026635657216000 + 
           (205790077875379395890932560691200*I)*w + 
           1662355471657934817226064060743680*w^2 - 
           (1497273157325157460206928250535936*I)*w^3 - 
           746733646174566599427454434017280*w^4 + 
           (248428200885301252665301253750784*I)*w^5 + 
           59798803700027923776564870774784*w^6 - 
           (10855689133866970851462088753152*I)*w^7 - 
           1522052192883135551392840155136*w^8 + 
           (167108108007087496515703275520*I)*w^9 + 
           14473160435821352162327789568*w^10 - (991424554482347787934015488*
             I)*w^11 - 53634969865026613495359488*w^12 + 
           (2279004752228141184580608*I)*w^13 + 75304835470326423132160*
            w^14 - (1905225835375134984448*I)*w^15 - 36068474185006600128*
            w^16 + (493844843541551040*I)*w^17 + 4643374925750000*w^18 - 
           (27564647343750*I)*w^19 - 88601562500*w^20 + (107421875*I)*w^21) + 
         32*q^16*(887903083203518999348379648000 + 
           (59293051936964531798582860185600*I)*w + 
           168353953941411894343087392030720*w^2 - 
           (143256844868152625435711304105984*I)*w^3 - 
           71108927727319973185285099880448*w^4 + 
           (23991715432191019747423775883264*I)*w^5 + 
           5917103579055107046388518617088*w^6 - 
           (1110132100292235409446832963584*I)*w^7 - 
           162279342407456904854889037824*w^8 + 
           (18755178121321484788747862016*I)*w^9 + 
           1728286237667354985243131904*w^10 - (127471961811865854477717504*
             I)*w^11 - 7524944367878084827198464*w^12 + 
           (354209612605528056233472*I)*w^13 + 13192797009518126634304*w^14 - 
           (383984462627499983392*I)*w^15 - 8571176147195066592*w^16 + 
           (142698771233491176*I)*w^17 + 1698494386099500*w^18 - 
           (13496802103125*I)*w^19 - 63171796875*w^20 + (128906250*I)*w^21) + 
         8*q^18*(-9248638660902511422895816704000 - 
           (208406249943666944971634638848000*I)*w - 
           812004401420588827050217454960640*w^2 + 
           (707729043637878870487408010330112*I)*w^3 + 
           351709340736449037652237775536128*w^4 - 
           (117802981865026580847573652733952*I)*w^5 - 
           28710916726605772966812360638464*w^6 + 
           (5302878129320880848559868477440*I)*w^7 + 
           760217676621486797705271312384*w^8 - 
           (85805221186254068792957075456*I)*w^9 - 
           7685859729534318412894961664*w^10 + (548145479914458978364538880*
             I)*w^11 + 31104780568187004380708864*w^12 - 
           (1398074399562938286554112*I)*w^13 - 49344567200251282009600*
            w^14 + (1348940092648676925056*I)*w^15 + 27983756422515419328*
            w^16 - (427414760191278816*I)*w^17 - 4591081371635000*w^18 + 
           (32210673000000*I)*w^19 + 129048046875*w^20 - (214843750*I)*
            w^21) + (131072*I)*(4860362288403578880000*I + 
           1032715778321062821888000*w - (1677096396942788159078400*I)*w^2 - 
           1344116442799591108116480*w^3 + (683307170245140767834112*I)*w^4 + 
           244233958567749208768512*w^5 - (64901148142011358904320*I)*w^6 - 
           13269666367289531105280*w^7 + (2134690475470559035392*I)*w^8 + 
           274211864399035092992*w^9 - (28392245533011148800*I)*w^10 - 
           2382067978430557440*w^11 + (162208262494152512*I)*w^12 + 
           8949342104342112*w^13 - (397883318981940*I)*w^14 - 
           14116669921585*w^15 + (393568590327*I)*w^16 + 8420827602*w^17 - 
           (133272040*I)*w^18 - 1467840*w^19 + (10032*I)*w^20 + 32*w^21))*
        cphiH[0])/((-2 + q^2)^22*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*(-10 + 5*q^2 + I*w)*
        (-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)*(-16 + 8*q^2 + I*w)*
        (-18 + 9*q^2 + I*w)*(-20 + 10*q^2 + I*w)*(-22 + 11*q^2 + I*w)), 
     cphiH[12] -> ((-I/8036313307545600)*w*(1326878904734177034240000*q^70 + 
         (115985918245994496000*I)*q^68*(274560*I + 221843*w) - 
         10228035118694400*q^66*(-5708102400 + (108123717240*I)*w + 
           3850394407*w^2) + 869730877440*q^64*(9186848326656000 + 
           (26291419762608000*I)*w + 1922461325752800*w^2 - 
           (7528549291667*I)*w^3) - 14495514624*q^62*(11271342294051840000 + 
           (20983474714466880000*I)*w + 2356276713060160800*w^2 - 
           (21212287293036360*I)*w^3 + 5054573489501789*w^4) + 
         1207959552*q^60*(1498279100828590080000 + (2435789842189127424000*I)*
            w + 370982832100994448000*w^2 - (5773522891262148000*I)*w^3 + 
           2444325607013301528*w^4 - (110542530077572109*I)*w^5) + 
         50331648*q^58*(-269928409348000972800000 - 
           (441694744623204065280000*I)*w - 84560537504092822732800*w^2 + 
           (2006466111156765600000*I)*w^3 - 1135696910378328956592*w^4 + 
           (104874836061162743136*I)*w^5 + 2618088359685508237*w^6) + 
         4194304*q^56*(17601025195295126323200000 + 
           (32859681918033760505856000*I)*w + 7457476978225104578150400*w^2 - 
           (247634135979658922741760*I)*w^3 + 169415340242448750524352*w^4 - 
           (23916291679093202896464*I)*w^5 - 1206083546950442846400*w^6 + 
           (21083112620398328767*I)*w^7) - 524288*q^54*
          (557142736101141404712960000 + (1386988720278739578814464000*I)*w + 
           354179632819468306898534400*w^2 - (15200087889308977826242560*I)*
            w^3 + 12224823771472319771788032*w^4 - 
           (2334066191874488559367296*I)*w^5 - 177953879737040250827424*w^6 + 
           (6253538412368464108720*I)*w^7 + 83415070938591153501*w^8) + 
         262144*q^52*(2978087322828022984212480000 + 
           (12787838795542866721505280000*I)*w + 3498354446146756880928768000*
            w^2 - (176847626954535863771381760*I)*w^3 + 
           171850855409527809710140416*w^4 - (41226043708689667346608128*I)*
            w^5 - 4208768254541605321352448*w^6 + (222527192770090379468832*
             I)*w^7 + 5947830191902079821728*w^8 - (63352245936896343671*I)*
            w^9) + 131072*q^50*(-6365292451817991941652480000 - 
           (104700395203385455151677440000*I)*w - 
           29318773467329019823236710400*w^2 + (1528014010093879785256304640*
             I)*w^3 - 1978973281559963562113645568*w^4 + 
           (564264659044210029769534464*I)*w^5 + 71914492713842716068352512*
            w^6 - (5069369905750495912480320*I)*w^7 - 
           203216819562279550593816*w^8 + (4326413801861614178038*I)*w^9 + 
           37856601273010430361*w^10) + 4096*q^48*
          (-1051020686446040850251120640000 + 
           (12266154623714975110492323840000*I)*w + 
           3373709813329138992054219571200*w^2 - 
           (139476097017281242241783562240*I)*w^3 + 
           310405249965417871614216634368*w^4 - 
           (100193893360920980776640581632*I)*w^5 - 
           15184775497297885633197490176*w^6 + (1332157094390059279292799744*
             I)*w^7 + 70994710301060986105064448*w^8 - 
           (2261275391631929009241584*I)*w^9 - 39463674225562498835616*w^10 + 
           (289184693094312558121*I)*w^11) - 8192*q^46*
          (-3816938423587306568228536320000 + 
           (20088708556713462428149481472000*I)*w + 
           5219946101102220921425913446400*w^2 - 
           (43478555056994109968229335040*I)*w^3 + 
           666941893278926414250880253952*w^4 - 
           (232994038470917835244662835200*I)*w^5 - 
           40417193936945028060381275136*w^6 + (4212628820965623309561412608*
             I)*w^7 + 278789606448167403079702656*w^8 - 
           (11778382079260883952057736*I)*w^9 - 306878391736929248186412*
            w^10 + (4476230758945563919539*I)*w^11 + 27842448935756297532*
            w^12) + 2048*q^44*(-58629384496517151093801615360000 + 
           (234781240129419096636801417216000*I)*w + 
           55196672163797975390411135385600*w^2 + 
           (3566108094066536865941540044800*I)*w^3 + 
           10250512653473701239816726773760*w^4 - 
           (3725667641728907937127210033152*I)*w^5 - 
           716322180787884319519905509376*w^6 + 
           (85650906600987094406717027328*I)*w^7 + 
           6726872116488394260096622080*w^8 - (352264286853814679110370560*I)*
            w^9 - 12149689121405944848444144*w^10 + 
           (264051046943327113614750*I)*w^11 + 3262902146758399843296*w^12 - 
           (17389218839351746669*I)*w^13) + 2048*q^42*
          (165724468627403653880469258240000 - 
           (609615677106185733782831628288000*I)*w - 
           121805316761507638077761047756800*w^2 - 
           (26447464037865239832903910686720*I)*w^3 - 
           35555417086778740596666662977536*w^4 + 
           (13043480903913752531315122692096*I)*w^5 + 
           2704175739065673947765489762304*w^6 - 
           (360588730750811974629366398976*I)*w^7 - 
           32502177448217165411206978560*w^8 + (2017440182655198611985421120*
             I)*w^9 + 86097808005651004941591312*w^10 - 
           (2472318512722057839535352*I)*w^11 - 45429904221254232459468*
            w^12 + (480020855193985917203*I)*w^13 + 2205170664768407325*
            w^14) + 256*q^40*(-2995452179486424528505012224000000 + 
           (11214878641308809350846881988608000*I)*w + 
           1690196411040920475520423742668800*w^2 + 
           (967215440263785154405908904673280*I)*w^3 + 
           891754613675447252126001468014592*w^4 - 
           (324025967379905430931652318724096*I)*w^5 - 
           70813796801497965910196949123072*w^6 + 
           (10285514002257634223870194839552*I)*w^7 + 
           1036260735184401985930374303744*w^8 - 
           (73796674310251617182165354240*I)*w^9 - 
           3728117446922028022308559872*w^10 + (132234351267029277858990576*
             I)*w^11 + 3204287793005095496446176*w^12 - 
           (50242783147555290778752*I)*w^13 - 456606869596377359640*w^14 + 
           (1813640146926261775*I)*w^15) - 1024*q^38*
          (-1400234033750341157734821396480000 + 
           (5692150615539370382146614067200000*I)*w + 
           465009096138828685422061053542400*w^2 + 
           (851726219278132728558541256785920*I)*w^3 + 
           629479837467783127200407502716928*w^4 - 
           (224733993257797411005246011277312*I)*w^5 - 
           50886784428396163052311845199872*w^6 + 
           (7895752967425571502135508475904*I)*w^7 + 
           870154479539128979096898298368*w^8 - 
           (69315575457854911789466789696*I)*w^9 - 
           4014546788503716752730737184*w^10 + (168313581150423022248954456*
             I)*w^11 + 5028683945041865154358008*w^12 - 
           (103764651422420398631812*I)*w^13 - 1396232788601490171090*w^14 + 
           (10943871086197723135*I)*w^15 + 37582580038575000*w^16) + 
         256*q^36*(-8833640194028515362383981445120000 + 
           (40658312524062663472565591212032000*I)*w - 
           713485161572749005521478588825600*w^2 + 
           (9882763070166556590321458699304960*I)*w^3 + 
           6371828867509777820035560857665536*w^4 - 
           (2234440594705116493370246083117056*I)*w^5 - 
           518050795274621050997822684921856*w^6 + 
           (84547523365939692709813731115008*I)*w^7 + 
           10012437581367173264639997542400*w^8 - 
           (874067537976768084784047673856*I)*w^9 - 
           56621883787741023644826307968*w^10 + (2718627197597437182312678928*
             I)*w^11 + 95851145954050015921353600*w^12 - 
           (2433703916799755296588952*I)*w^13 - 42996444324308943248880*
            w^14 + (497696668503287462506*I)*w^15 + 3362901745007640000*
            w^16 - (9948458086221875*I)*w^17) + 
         256*q^34*(11903669805333822313087201443840000 - 
           (63486561597899423352284956852224000*I)*w + 
           10465983487627118896788010539417600*w^2 - 
           (24326189439915347900692487051673600*I)*w^3 - 
           14390412980214596652462469023793152*w^4 + 
           (4975717085624190087383325465378816*I)*w^5 + 
           1172872947666319542134869704966144*w^6 - 
           (198986999490244128836082675499008*I)*w^7 - 
           24959747277896968340985993867264*w^8 + 
           (2348168412855364811587568608256*I)*w^9 + 
           166807952103498240523804903296*w^10 - 
           (8952463709020942204958481024*I)*w^11 - 
           360968501560355855951251104*w^12 + (10795205297892669534891288*I)*
            w^13 + 234144027308741792287320*w^14 - (3549184360246111965708*I)*
            w^15 - 35308534470896560500*w^16 + (204791990655346875*I)*w^17 + 
           517543694765625*w^18) + 16*q^32*
          (-221632674830586314750610175426560000 + 
           (1372312674171911211919218239864832000*I)*w - 
           541053367999925664868389710777548800*w^2 + 
           (826193595865165813317398314855956480*I)*w^3 + 
           462668976458888951292357354769612800*w^4 - 
           (158550884882517504034449206361980928*I)*w^5 - 
           37860991745327576801289305289916416*w^6 + 
           (6621917698821679093086507396759552*I)*w^7 + 
           869860246757704491692116952481792*w^8 - 
           (86992038344470179778222136803328*I)*w^9 - 
           6668276077805673424405168361472*w^10 + 
           (392396304656355581265093236736*I)*w^11 + 
           17666315788415282448235015680*w^12 - (603174946453657980359412480*
             I)*w^13 - 15375559079567074982470272*w^14 + 
           (285376567746920643847920*I)*w^15 + 3706263119095710465600*w^16 - 
           (31533913924062660000*I)*w^17 - 155550486143250000*w^18 + 
           (330702343984375*I)*w^19) - 32*q^30*
          (-112523675078030052863621726208000000 + 
           (785706436441196490194010884800512000*I)*w - 
           613925469841211241341737090469068800*w^2 + 
           (763326239104414662781916756123320320*I)*w^3 + 
           412735017561052494041698248532426752*w^4 - 
           (140863548795721926815425629593272320*I)*w^5 - 
           34026810508508202065888449992327168*w^6 + 
           (6100735835729334677753846732685312*I)*w^7 + 
           832046839560381570576394877730816*w^8 - 
           (87487663276537095371496180023296*I)*w^9 - 
           7141718586942573593494821445632*w^10 + 
           (453622720578033229712192012288*I)*w^11 + 
           22376094118383358882553686272*w^12 - (851788296766637218212006912*
             I)*w^13 - 24737449823280276253896384*w^14 + 
           (538211181226863595038720*I)*w^15 + 8532155524153486642560*w^16 - 
           (94415840326469442000*I)*w^17 - 680093201153437500*w^18 + 
           (2806035800734375*I)*w^19 + 4885546875000*w^20) + 
         8*q^28*(-403035215339296219506054549995520000 + 
           (2916342440855506219543888857661440000*I)*w - 
           4484336577340362573482925404612198400*w^2 + 
           (4937748629301229293518107436572999680*I)*w^3 + 
           2610795224897993681404410462543544320*w^4 - 
           (890896910114546689291494790885539840*I)*w^5 - 
           217617297368716940977110765658963968*w^6 + 
           (39849370663114217356760540459827200*I)*w^7 + 
           5606708120150718930087966773084160*w^8 - 
           (614492153603501183103132841148416*I)*w^9 - 
           52850103944420604442822906281984*w^10 + 
           (3577256538764014209625587326976*I)*w^11 + 
           190390310378784251567933970432*w^12 - 
           (7930964223563956177225536000*I)*w^13 - 
           256314832927628362330646016*w^14 + (6337598254799370485076480*I)*
            w^15 + 117409626686045771611776*w^16 - (1579982510058038856000*I)*
            w^17 - 14734197913751250000*w^18 + (88259784981018750*I)*w^19 + 
           295931625000000*w^20 - (401845703125*I)*w^21) + 
         8*q^26*(321251373355863200333551286353920000 - 
           (1928905447166826006662599233503232000*I)*w + 
           6887460318481848924485290389248409600*w^2 - 
           (7006522019500192950361423300484136960*I)*w^3 - 
           3652768314315653934709380638897602560*w^4 + 
           (1249807107276274736519837885285793792*I)*w^5 + 
           308724229871874186926964933358780416*w^6 - 
           (57598557367842929919387745457799168*I)*w^7 - 
           8321174367885498581619893295120384*w^8 + 
           (944243630587055567635726979301376*I)*w^9 + 
           84830269857835241740909156368384*w^10 - 
           (6055016694388388953487019245568*I)*w^11 - 
           343369755945914130656692826112*w^12 + 
           (15417700922640636523935078400*I)*w^13 + 
           544326952741659288779415552*w^14 - (14942145036368521106471424*I)*
            w^15 - 313650602775588740796288*w^16 + (4914333954567856988928*I)*
            w^17 + 55478372123187090000*w^18 - (427777051854350000*I)*w^19 - 
           2066676098437500*w^20 + (5346630859375*I)*w^21 + 
           5126953125*w^22) + 262144*q^2*(-83287168174083727687680000 + 
           (32411140065015084261310464000*I)*w + 
           55096182435739105168352870400*w^2 - (45634215095436406023750942720*
             I)*w^3 - 23981902344679495084409880576*w^4 + 
           (8900155267086815120521691136*I)*w^5 + 
           2471873428582926525602463744*w^6 - (532520099592299377681498112*I)*
            w^7 - 91120342890157541910773760*w^8 + 
           (12585557181891397510627328*I)*w^9 + 1418641769199118488870912*
            w^10 - (131436018124785954582528*I)*w^11 - 
           10049631819978573264384*w^12 + (634965619373860749568*I)*w^13 + 
           33109137771033787584*w^14 - (1418989101581231488*I)*w^15 - 
           49625082938679798*w^16 + (1400375722399731*I)*w^17 + 
           31361006556000*w^18 - (543804375092*I)*w^19 - 7031478432*w^20 + 
           (63738512*I)*w^21 + 360960*w^22 - (960*I)*w^23) + 
         65536*q^4*(2534076248478704342138880000 - 
           (1029756864185845972822130688000*I)*w - 
           1785938897011329204472302796800*w^2 + 
           (1481340505834409734487817584640*I)*w^3 + 
           775174383755271314987777261568*w^4 - 
           (285785578091325887624402436096*I)*w^5 - 
           78768607318907673927632289792*w^6 + (16832938235473128761591857152*
             I)*w^7 + 2856724908221483997272997888*w^8 - 
           (391328354977925103249195008*I)*w^9 - 43748764650240418625421312*
            w^10 + (4020171121846306885632000*I)*w^11 + 
           304877693155667620850688*w^12 - (19105998863861404564224*I)*w^13 - 
           988093178251621766016*w^14 + (41998353644855301232*I)*w^15 + 
           1456516583465497092*w^16 - (40753185129300105*I)*w^17 - 
           904761594542355*w^18 + (15549590465442*I)*w^19 + 
           199222106952*w^20 - (1788806720*I)*w^21 - 10030320*w^22 + 
           (26400*I)*w^23) + 32768*q^6*(-23539240040416526488043520000 + 
           (10484094949446242529114587136000*I)*w + 
           18667932061815721147553021952000*w^2 - 
           (15522577313160665962061789921280*I)*w^3 - 
           8089646455120595511026808520704*w^4 + 
           (2962179134902300057860361420800*I)*w^5 + 
           809901568575271387362685353984*w^6 - 
           (171586350049407058315548033024*I)*w^7 - 
           28859355704195912332824281088*w^8 + (3916972697554772525208961024*
             I)*w^9 + 433779914236686297916145664*w^10 - 
           (39476132940776227446063104*I)*w^11 - 2963959259778067266880512*
            w^12 + (183829414114830412630016*I)*w^13 + 9404858113048823956608*
            w^14 - (395249665849698422400*I)*w^15 - 13544970005737179900*
            w^16 + (374235986767548972*I)*w^17 + 8197720898893845*w^18 - 
           (138885523632878*I)*w^19 - 1752275628312*w^20 + 
           (15475257296*I)*w^21 + 85232400*w^22 - (220000*I)*w^23) + 
         8192*q^10*(-513248191923282002061557760000 + 
           (428156136348105909393250320384000*I)*w + 
           826285173220643347682896851763200*w^2 - 
           (693364250770444729387485474324480*I)*w^3 - 
           358674191060073190576735131795456*w^4 + 
           (129489149993610062136688609591296*I)*w^5 + 
           34795779439792023253527111401472*w^6 - 
           (7231885734322353307243543265280*I)*w^7 - 
           1191651233879293743370073800704*w^8 + 
           (158260882474595108295256440832*I)*w^9 + 
           17127092000905318015216680960*w^10 - (1520862563844004587582676992*
             I)*w^11 - 111227734918716130467185664*w^12 + 
           (6706008619516455301310976*I)*w^13 + 332735038265122762427136*
            w^14 - (13525650168853115711616*I)*w^15 - 446980345271302649796*
            w^16 + (11868216254051027706*I)*w^17 + 248867055160086000*w^18 - 
           (4018267454782185*I)*w^19 - 48072080383932*w^20 + 
           (400232492000*I)*w^21 + 2064150000*w^22 - (4950000*I)*w^23) + 
         4096*q^8*(570762997441368448523304960000 - 
           (306798592820627373019008860160000*I)*w - 
           565530821149000728328770945024000*w^2 + 
           (472022755266302550656431800975360*I)*w^3 + 
           245046234472271382446493457711104*w^4 - 
           (89102701156106036549920871153664*I)*w^5 - 
           24156811677822711362860873678848*w^6 + 
           (5070695776799316285991887568896*I)*w^7 + 
           844520241247566928734770429952*w^8 - 
           (113450169629834884354553937920*I)*w^9 - 
           12429088951352607926426664960*w^10 + (1118340565005147116379979776*
             I)*w^11 + 82964843639312776376020992*w^12 - 
           (5080227682454597402458112*I)*w^13 - 256375510774477586122752*
            w^14 + (10617026812521323728512*I)*w^15 + 358099361175875972400*
            w^16 - (9724823287381217268*I)*w^17 - 209063355417643320*w^18 + 
           (3470076096129335*I)*w^19 + 42808204256136*w^20 - 
           (368832276472*I)*w^21 - 1976700000*w^22 + (4950000*I)*w^23) + 
         2048*q^12*(239755994783795690770268160000 - 
           (3775705203724467897145673908224000*I)*w - 
           7750054609002155247040177215897600*w^2 + 
           (6551018379739989042282850292858880*I)*w^3 + 
           3378168996144254478510662520668160*w^4 - 
           (1210731273180838755146367246532608*I)*w^5 - 
           322329839858908985764013584416768*w^6 + 
           (66286777991076859164808093630464*I)*w^7 + 
           10796046370380527963708242526208*w^8 - 
           (1415681680481852239628777684992*I)*w^9 - 
           151090768274615215916739133440*w^10 + 
           (13213469330287368785892761600*I)*w^11 + 
           950239502535717455349049344*w^12 - (56233860849597153475646976*I)*
            w^13 - 2733114677062383208793088*w^14 + 
           (108576273628592756158656*I)*w^15 + 3497362950273103024344*w^16 - 
           (90243975236444136294*I)*w^17 - 1832764260897775590*w^18 + 
           (28549336197508841*I)*w^19 + 328032565873815*w^20 - 
           (2609293409250*I)*w^21 - 12777187500*w^22 + (28875000*I)*w^23) + 
         1024*q^14*(25941640442498953673567109120000 + 
           (13399692808507922708520706768896000*I)*w + 
           29938827739630593967861867846041600*w^2 - 
           (25554714077026141498992269155368960*I)*w^3 - 
           13143700809145719769129814920790016*w^4 + 
           (4676052437022283334829022686216192*I)*w^5 + 
           1232843521058881300953926178177024*w^6 - 
           (250682324239459995454087008092160*I)*w^7 - 
           40313395281928335103362596339712*w^8 + 
           (5212075522662495264521477685248*I)*w^9 + 
           547568693718830073016291885056*w^10 - 
           (47050522690061270931944177664*I)*w^11 - 
           3317416529247999657337780224*w^12 + (192011068435349853648224256*
             I)*w^13 + 9102219551104256572114944*w^14 - 
           (351582114856602540489216*I)*w^15 - 10972250605825238308392*w^16 + 
           (273203066858392398816*I)*w^17 + 5329425620028687210*w^18 - 
           (79314854508203006*I)*w^19 - 865240391191275*w^20 + 
           (6485676408750*I)*w^21 + 29656687500*w^22 - (61875000*I)*w^23) + 
         q^24*(-1832118535557735995407275361566720000 + 
           (2944542123082491705392840564539392000*I)*w - 
           72494741839499766212655029125172428800*w^2 + 
           (69813066012846069538158596313631948800*I)*w^3 + 
           36084269526576873391889966542683635712*w^4 - 
           (12403663056325869676640182602439852032*I)*w^5 - 
           3098673844953549142635058349412974592*w^6 + 
           (588028755114785173799801243987607552*I)*w^7 + 
           86927334762481615155969475334897664*w^8 - 
           (10159990400942592568890007230611456*I)*w^9 - 
           946927529143760958263891243040768*w^10 + 
           (70670082453824552394361300320256*I)*w^11 + 
           4226267950251897998947189850112*w^12 - 
           (202034303388600032094216945664*I)*w^13 - 
           7676844254804190629758746624*w^14 + (229707437793652322274693120*
             I)*w^15 + 5337847674001183931099136*w^16 - 
           (94423599158875273385472*I)*w^17 - 1235595193780740460800*w^18 + 
           (11468976709253360000*I)*w^19 + 70806678607500000*w^20 - 
           (261290281250000*I)*w^21 - 469921875000*w^22 + 
           (244140625*I)*w^23) + 8*q^22*
          (145373623669511093696631417077760000 + 
           (1277591268038889286840452894425088000*I)*w + 
           10290199591250401840732188820950220800*w^2 - 
           (9525305095830146272566345326269562880*I)*w^3 - 
           4899360453102632650325894038296723456*w^4 + 
           (1694060506726462390294134702370455552*I)*w^5 + 
           428001374506902958321786504228110336*w^6 - 
           (82508058305218806425408936324628480*I)*w^7 - 
           12447981414385004514113919872139264*w^8 + 
           (1492522310406439308045190017581056*I)*w^9 + 
           143524461240181044743400564719616*w^10 - 
           (11122175572943567222680651038720*I)*w^11 - 
           695518521800088184552558804992*w^12 + 
           (35040331497155109779114065920*I)*w^13 + 
           1415616433579157221669914624*w^14 - (45495601120987942239045632*I)*
            w^15 - 1149258299529760899849216*w^16 + 
           (22427990252525174929920*I)*w^17 + 329923087566798865920*w^18 - 
           (3530670504197205600*I)*w^19 - 26058954324562500*w^20 + 
           (121744803125000*I)*w^21 + 308056640625*w^22 - 
           (292968750*I)*w^23) + 64*q^18*
          (4730992564931480401443658137600000 + 
           (353013882617514915158255286091776000*I)*w + 
           1069057870260251942829559183205990400*w^2 - 
           (939988106662872648025462003130695680*I)*w^3 - 
           482152307513220320619324421101846528*w^4 + 
           (169025041041776589001393033332129792*I)*w^5 + 
           43652386208165329187874932457996288*w^6 - 
           (8657509591680652392338789492588544*I)*w^7 - 
           1352511172104054953269025285603328*w^8 + 
           (169134476030069616736140822315008*I)*w^9 + 
           17101820783609784018602420600832*w^10 - 
           (1406357462968441079988137426944*I)*w^11 - 
           94290273956726944442305290240*w^12 + (5151941885343934537408188416*
             I)*w^13 + 228668486619418876712107008*w^14 - 
           (8193529470181249759780864*I)*w^15 - 234715146535099841850624*
            w^16 + (5299832770264712600096*I)*w^17 + 92436105220114500240*
            w^18 - (1209472629318050768*I)*w^19 - 11365037064191250*w^20 + 
           (71522036059375*I)*w^21 + 265546875000*w^22 - (429687500*I)*
            w^23) + 16*q^20*(-40366943636339986839734247751680000 - 
           (1224983768723286134257737372008448000*I)*w - 
           5050767208606792089144664156589260800*w^2 + 
           (4540263785507320668625348887230545920*I)*w^3 + 
           2329933293163413921709492873205907456*w^4 - 
           (811009076317461198216125022707122176*I)*w^5 - 
           207189698395262866150979583803916288*w^6 + 
           (40531187819337235255552374164422656*I)*w^7 + 
           6227815854983560302743954512674816*w^8 - 
           (763581076704587143195142229327872*I)*w^9 - 
           75428755373098253145192827191296*w^10 + 
           (6035285730129889958040041619456*I)*w^11 + 
           391913989878809720031348473856*w^12 - 
           (20634242997010371609431609344*I)*w^13 - 
           877429269213243006383388672*w^14 + (29924378404490404854883072*I)*
            w^15 + 809807663919906120336384*w^16 - 
           (17122799357444666090304*I)*w^17 - 276731994261070751040*w^18 + 
           (3312007734805863280*I)*w^19 + 27999642240487500*w^20 - 
           (155052816015625*I)*w^21 - 490810546875*w^22 + 
           (644531250*I)*w^23) + 64*q^16*
          (-1744555103839332536851995033600000 - 
           (307828898117532001672088801771520000*I)*w - 
           776230661962212032643412966716211200*w^2 + 
           (671123473157247214719178053632655360*I)*w^3 + 
           344542524126351557608804626028560384*w^4 - 
           (121671980953994199417720643296165888*I)*w^5 - 
           31755329641961070444558972591538176*w^6 + 
           (6379576813136624117604586365124608*I)*w^7 + 
           1011828724288512012162655183699968*w^8 - 
           (128775416450201864506935744659456*I)*w^9 - 
           13288969675900502434298965524480*w^10 + 
           (1118864379739453045443784802304*I)*w^11 + 
           77081821172368544830508679168*w^12 - (4345418052164014080385572864*
             I)*w^13 - 199912333604391973276563456*w^14 + 
           (7463374668539603803334400*I)*w^15 + 224083801765727849227392*
            w^16 - (5339584760556754059264*I)*w^17 - 99071642074006187520*
            w^18 + (1392341444861937372*I)*w^19 + 14220292456804500*w^20 - 
           (98745656728125*I)*w^21 - 412737187500*w^22 + (773437500*I)*
            w^23) + (262144*I)*(-5132542576554179297280000*I - 
           1966618443667210625875968000*w + (3292698630327309487728230400*I)*
            w^2 + 2725726043769386288472391680*w^3 - 
           (1438701809474117255615741952*I)*w^4 - 537362786855254942896095232*
            w^5 + (150328209738307310180106240*I)*w^6 + 
           32629619921132414235049984*w^7 - (5625336570030386916360192*I)*
            w^8 - 782698786955744634601472*w^9 + (88855026340061929390080*I)*
            w^10 + 8288771909079561416704*w^11 - (637912968345117146112*I)*
            w^12 - 40556393528245294592*w^13 + (2127219833538011520*I)*w^14 + 
           91675303240735984*w^15 - (3222795674396892*I)*w^16 - 
           91386044052347*w^17 + (2055753355260*I)*w^18 + 35793853084*w^19 - 
           (464552352*I)*w^20 - 4225232*w^21 + (24000*I)*w^22 + 64*w^23))*
        cphiH[0])/((-2 + q^2)^24*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*(-10 + 5*q^2 + I*w)*
        (-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)*(-16 + 8*q^2 + I*w)*
        (-18 + 9*q^2 + I*w)*(-20 + 10*q^2 + I*w)*(-22 + 11*q^2 + I*w)*
        (-24 + 12*q^2 + I*w)), cphiH[13] -> 
      ((-I/417888291992371200)*w*(875740077124556842598400000*q^76 + 
         (25516902014118789120000*I)*q^74*(823680*I + 789673*w) - 
         613682107121664000*q^72*(38815096320 + (1518831828360*I)*w + 
           55994807921*w^2) + 52183852646400*q^70*(152624429256499200 + 
           (398096368212090240*I)*w + 30271198616917440*w^2 - 
           (262501738898321*I)*w^3) - 4348654387200*q^68*
          (37322213831046144000 + (68588830360439262720*I)*w + 
           8052637693820979168*w^2 - (154265125692886104*I)*w^3 + 
           12140707104370351*w^4) + 14495514624*q^66*
          (129420165005997465600000 + (215109262516107472128000*I)*w + 
           34475338472145894460800*w^2 - (1099348684221158785440*I)*w^3 + 
           157497483617294520960*w^4 - (7863501451701940603*I)*w^5) + 
         603979776*q^64*(-24477555904959725568000000 - 
           (42212071956973349781504000*I)*w - 8567996934467531262873600*w^2 + 
           (404087082854607019296000*I)*w^3 - 78525876178567387876176*w^4 + 
           (8122159858557565199184*I)*w^5 + 206055939730042876331*w^6) + 
         50331648*q^62*(1659433794867752235171840000 + 
           (3405423814036115774386176000*I)*w + 826195848572106662116147200*
            w^2 - (53629879215619536160573440*I)*w^3 + 
           12570534609224720067740736*w^4 - (2021550186672280146735216*I)*
            w^5 - 104122939937098721296944*w^6 + (1816470127304194985909*I)*
            w^7) - 2097152*q^60*(157742177581229503280578560000 + 
           (469308815244727683726606336000*I)*w + 
           129181167846628598143368806400*w^2 - 
           (10897960094681716881845821440*I)*w^3 + 
           2922016040160051252326508288*w^4 - (647654897805474952065405312*I)*
            w^5 - 50719232022571123636888224*w^6 + 
           (1784442209344079986505376*I)*w^7 + 23601342820914129998753*w^8) + 
         1048576*q^58*(715425676181375100125184000000 + 
           (4736876083740633136865476608000*I)*w + 
           1407466338886565679347159040000*w^2 - 
           (145873473688621032375377018880*I)*w^3 + 
           44211499415754175401960360960*w^4 - (12553096065397936675555424256*
             I)*w^5 - 1324535926203482081742566784*w^6 + 
           (70364510378057917420205088*I)*w^7 + 1869590523347298526985496*
            w^8 - (19699947449875935306701*I)*w^9) + 1048576*q^56*
          (710246110930169194296115200000 - (21405628467787203840816709632000*
             I)*w - 6554753111064565618001436672000*w^2 + 
           (783116045453665376230764257280*I)*w^3 - 
           275607023925509127988117323264*w^4 + 
           (94581077730149578424728856832*I)*w^5 + 
           12539723879262028024629600768*w^6 - (891643191066529067185963008*
             I)*w^7 - 35632364342531666458801572*w^8 + 
           (752171756524412358903080*I)*w^9 + 6510147059695550816753*w^10) + 
         16384*q^54*(-1029238037291408096752356556800000 + 
           (5592617500576882101571704324096000*I)*w + 
           1695045258002586605265701830656000*w^2 - 
           (215279975999595167498699510906880*I)*w^3 + 
           94657078655858144819508331806720*w^4 - 
           (37129513229803966066962296721408*I)*w^5 - 
           5890722845087589400911648964608*w^6 + 
           (523480991537409936826607834880*I)*w^7 + 
           27898404306746502667241732096*w^8 - (883318115213780312743043120*
             I)*w^9 - 15282141894765790588623040*w^10 + 
           (110925421505883358693501*I)*w^11) - 16384*q^52*
          (-5854146383668602505240573378560000 + 
           (20649999827783795392328956379136000*I)*w + 
           5988420663238011277754811600076800*w^2 - 
           (716506339007994082816648772321280*I)*w^3 + 
           452831813055135416398815748915200*w^4 - 
           (191880374871187619760248771088384*I)*w^5 - 
           35031244456548658495657757841408*w^6 + 
           (3714387686768711561794563815424*I)*w^7 + 
           246657625609305814624009755648*w^8 - 
           (10388280562381829366706247632*I)*w^9 - 
           268984129487247009234931272*w^10 + (3895266107946667226453694*I)*
            w^11 + 24065742942526938466333*w^12) + 
         4096*q^50*(-90918279469943237892307251363840000 + 
           (275080307082079220286948145889280000*I)*w + 
           74025965523333588350906953786982400*w^2 - 
           (6523288244577361187374049226915840*I)*w^3 + 
           7901861649893821640210064653942784*w^4 - 
           (3432048297824455722066905809698816*I)*w^5 - 
           696934754782760845634278209896448*w^6 + 
           (85121223414184265418477832218624*I)*w^7 + 
           6732246216844249153979584559616*w^8 - 
           (352537440770775707706720614400*I)*w^9 - 
           12117373785128412154729579776*w^10 + (262127191848465621151264908*
             I)*w^11 + 3225319849742751268308658*w^12 - 
           (17144907080656343117903*I)*w^13) + 16384*q^48*
          (68978876002983220760807473152000000 - 
           (205801059923633443485520339402752000*I)*w - 
           49629125437036246370616674667724800*w^2 + 
           (838682635314159003866840833720320*I)*w^3 - 
           7922866807034471662647991748296704*w^4 + 
           (3387615851821704259156862867877888*I)*w^5 + 
           742492854673642855022118341658624*w^6 - 
           (101491516731645119827970528477184*I)*w^7 - 
           9245851266630440402121060322560*w^8 + 
           (575806212619790561616844716768*I)*w^9 + 
           24564350305312039365731244384*w^10 - (704119330145032337175401580*
             I)*w^11 - 12919206254353228768900195*w^12 + 
           (136537115922128929801966*I)*w^13 + 629322268683342289991*w^14) + 
         1024*q^46*(-2748082100266064766724542038016000000 + 
           (8829000085711654351560216995168256000*I)*w + 
           1809823968122680156571051448965529600*w^2 + 
           (230782144618912888901975268592189440*I)*w^3 + 
           465808086463791249310770445833732096*w^4 - 
           (191600859571083567776797592564662272*I)*w^5 - 
           44187221217304018710930176805371904*w^6 + 
           (6596319472201369463147764692037632*I)*w^7 + 
           674013313748164355402789540118528*w^8 - 
           (48327307028668176479193649570560*I)*w^9 - 
           2448665231516463671788122279168*w^10 + 
           (86975170675215660950308288560*I)*w^11 + 
           2110974422271318791818159672*w^12 - (33210439817693954579995980*I)*
            w^13 - 303798607808951949021588*w^14 + (1220474158810268541205*I)*
            w^15) - 1024*q^44*(-5749031404761079194440467218432000000 + 
           (21170268862806883858849559413260288000*I)*w + 
           3336575498087792741603577191360102400*w^2 + 
           (1477091193305909937277029973386854400*I)*w^3 + 
           1554984231167270004839192465447583744*w^4 - 
           (611200810547887363880096907843600384*I)*w^5 - 
           145426083828280498191770832964681728*w^6 + 
           (23224522294926793815413940175454208*I)*w^7 + 
           2603811479955758069380066897754112*w^8 - 
           (209565895758361082875934817143040*I)*w^9 - 
           12216468528363259439574991403136*w^10 + 
           (514694263512314260399481412384*I)*w^11 + 
           15455312567195565529071016384*w^12 - (321090799891127915672180576*
             I)*w^13 - 4364543049703634465010564*w^14 + 
           (34733978632095675138310*I)*w^15 + 121975231794147942925*w^16) + 
         256*q^42*(-40987981321192704917705438999347200000 + 
           (181324199570971888879474002735661056000*I)*w + 
           17054044000691784110030827775066112000*w^2 + 
           (23781812950212061522654837343382405120*I)*w^3 + 
           18711813179847170331858429662340317184*w^4 - 
           (7058306457557936643332938132283719680*I)*w^5 - 
           1709777330394368489579627588488790016*w^6 + 
           (287250688477483996033105250645901312*I)*w^7 + 
           34692354132365023072308926393081856*w^8 - 
           (3070206007926853954862648911988736*I)*w^9 - 
           200912001574832795113431492415488*w^10 + 
           (9729882028049500827499455166272*I)*w^11 + 
           346082231217376707476292644320*w^12 - 
           (8881079580028458418185582544*I)*w^13 - 
           159132796072571692363299008*w^14 + (1878187310711762171790760*I)*
            w^15 + 13038407237019260709470*w^16 - (40044997980055586375*I)*
            w^17) + 1024*q^40*(15714065055010581747782914985164800000 - 
           (86518955033408859379835671142203392000*I)*w - 
           585006542337495514822450382005862400*w^2 - 
           (18780511985142292533114056237226393600*I)*w^3 - 
           12614297035451330044765774437521817600*w^4 + 
           (4609205325288559935844755354811367424*I)*w^5 + 
           1128187315727202731070993847569874944*w^6 - 
           (196862979443801077684275337636577280*I)*w^7 - 
           25227304393591214163978532789100544*w^8 + 
           (2413227617265357916772532770528256*I)*w^9 + 
           173800224646324443225282813718272*w^10 - 
           (9444864939233034683519771450112*I)*w^11 - 
           385740420722215170541996596400*w^12 + 
           (11707973030923250132654251152*I)*w^13 + 
           258676311244560997378308432*w^14 - (4016750172368274566228276*I)*
            w^15 - 41265959349931389976617*w^16 + (249947061179430368325*I)*
            w^17 + 669976093829900000*w^18) + 
         64*q^38*(-334591784500166297686255551381504000000 + 
           (2346934874864567824053867566560444416000*I)*w - 
           272814151396371449088072040981305753600*w^2 + 
           (794816298797951441966589881367543152640*I)*w^3 + 
           486517095748762311709188742697956933632*w^4 - 
           (173959890415989091942573762864169877504*I)*w^5 - 
           42888404635246811775895269780014235648*w^6 + 
           (7702894052689861002727946941062709248*I)*w^7 + 
           1034795052275398146473534773148123136*w^8 - 
           (105495667581235215920660528620486656*I)*w^9 - 
           8226634056058371106261423126056960*w^10 + 
           (492100687545402202723341177397248*I)*w^11 + 
           22536139170622252912447071417472*w^12 - 
           (784400393964296814532318511168*I)*w^13 - 
           20464368413843176961577007296*w^14 + (391076398203507704578421648*
             I)*w^15 + 5274364136491807381131536*w^16 - 
           (47161499038155926097960*I)*w^17 - 248604005488885475000*w^18 + 
           (578429909649109375*I)*w^19) - 64*q^36*
          (-390106706687846555064671869599744000000 + 
           (3511625233259261515959506092003688448000*I)*w - 
           1038389821425488675740613890794533683200*w^2 + 
           (1811250232637387744648042130810045726720*I)*w^3 + 
           1047439442366756004718197654598553960448*w^4 - 
           (369739559391227325125600158476555780096*I)*w^5 - 
           91768649114859071370018689188657889280*w^6 + 
           (16864298623209298718511219292841705472*I)*w^7 + 
           2353175554365341817331934713939230720*w^8 - 
           (252752588276409222232251464065449984*I)*w^9 - 
           21055482849631748343972125877460992*w^10 + 
           (1364713031992011697605983467201536*I)*w^11 + 
           68770856499943522236673346482432*w^12 - 
           (2681278283890095963833859665920*I)*w^13 - 
           80097962345313697686351674432*w^14 + (1804099837514593291651166240*
             I)*w^15 + 29878989608640608362141072*w^16 - 
           (349851134984602974984976*I)*w^17 - 2714586682666305590000*w^18 + 
           (12378573816658156250*I)*w^19 + 24752049610234375*w^20) + 
         16*q^34*(-1613789279090878887227409794334720000000 + 
           (18327647491319315120883124948829208576000*I)*w - 
           10484849036730841967423419220195750707200*w^2 + 
           (14436958930114062140104342357827964108800*I)*w^3 + 
           8055872886900451646072573253104852533248*w^4 - 
           (2826449069267733747373642534775766908928*I)*w^5 - 
           706748216037422581603419905214143004672*w^6 + 
           (132412044836721853169903405962912333824*I)*w^7 + 
           19061319544119683919751733699407773696*w^8 - 
           (2137431714667571033533504236436586496*I)*w^9 - 
           188121150083200813191073726005608448*w^10 + 
           (13040804046637383310533200635035648*I)*w^11 + 
           712081093956609364106478519906304*w^12 - 
           (30526654127508728948913347063808*I)*w^13 - 
           1020151894787351803127853835776*w^14 + 
           (26263797187218312654984979200*I)*w^15 + 
           511571774839217225502571488*w^16 - (7337080220934113361412272*I)*
            w^17 - 74329013759705580876000*w^18 + (497166455766546637500*I)*
            w^19 + 1940050674423468750*w^20 - (3278114739453125*I)*w^21) + 
         64*q^32*(376129726751205531244899005261414400000 - 
           (5095349705127590153956152477852106752000*I)*w + 
           5287451964401884799434825221676204032000*w^2 - 
           (6341295933429071937409120238829400227840*I)*w^3 - 
           3458642243160783984865412784685452361728*w^4 + 
           (1211982343860111800536724082718691819520*I)*w^5 + 
           305641451252340389351252548427483971584*w^6 - 
           (58256017949283619898584216630902915072*I)*w^7 - 
           8609938759883732086153556880836788224*w^8 + 
           (1000835004617009489330071625532506112*I)*w^9 + 
           92233542079478074019013922795044864*w^10 - 
           (6765170295825108763540956334682112*I)*w^11 - 
           395235760826345809766026686834688*w^12 + 
           (18351193255579476953388887681792*I)*w^13 + 
           673565160290519459627324449920*w^14 - 
           (19367460905916131403134540736*I)*w^15 - 
           430304793891991665704655312*w^16 + (7240190881016186423416944*I)*
            w^17 + 89576230961326306025400*w^18 - (779485538236546927500*I)*
            w^19 - 4442362767452878125*w^20 + (14568499570625000*I)*w^21 + 
           20218173828125*w^22) + 4*q^30*
          (-5151298649018269466203946266027622400000 + 
           (73522431904646271505480936379746615296000*I)*w - 
           144090377470959497488552520760062430412800*w^2 + 
           (157880945223365717937335176403247484108800*I)*w^3 + 
           84859036685767748152470488619100762275840*w^4 - 
           (29796989441305360386644572774760554954752*I)*w^5 - 
           7585670309796348418773506136274504777728*w^6 + 
           (1469041686360745001726910920483049308160*I)*w^7 + 
           222143334717904690785255679132063236096*w^8 - 
           (26623751387851423975943438450873597952*I)*w^9 - 
           2550717069232517752440742185345220608*w^10 + 
           (196221294629573974801938128702275584*I)*w^11 + 
           12137061822990383338058221221216256*w^12 - 
           (602806072717289987952635694383104*I)*w^13 - 
           23941991585660751549435887949824*w^14 + 
           (755000084253910175692050883584*I)*w^15 + 
           18698166489191460953037278208*w^16 - (357987778772501581204300800*
             I)*w^17 - 5180697511604211106828032*w^18 + 
           (54861732511373975616000*I)*w^19 + 405007307353409475000*w^20 - 
           (1929219788504937500*I)*w^21 - 5158737695312500*w^22 + 
           (5590380859375*I)*w^23) - 4*q^28*
          (-4109124484597853755115212954927104000000 + 
           (46433316625933388211747555037044277248000*I)*w - 
           211952707045624479868961178984897105100800*w^2 + 
           (218006348722406447566826536409628797829120*I)*w^3 + 
           116092739353463072419570550846000260448256*w^4 - 
           (40934456840445566613841267654002896535552*I)*w^5 - 
           10526924672283690780381412937127356792832*w^6 + 
           (2069577706499731938646067689528284413952*I)*w^7 + 
           319404022492232784469321542400261226496*w^8 - 
           (39306022096351654234839766226901663744*I)*w^9 - 
           3892685566780410291866611161360236544*w^10 + 
           (311822770675622738338284511335284736*I)*w^11 + 
           20243830127441647215670613076017152*w^12 - 
           (1064463802073698841426232435965952*I)*w^13 - 
           45191893150720323071726658686976*w^14 + 
           (1540104092850558449740366237696*I)*w^15 + 
           41754206604276932158215972864*w^16 - (888996222632270626652173824*
             I)*w^17 - 14597011833319063698071808*w^18 + 
           (180178137921091627162560*I)*w^19 + 1611756997109443470000*w^20 - 
           (9891640681894400000*I)*w^21 - 38148767414062500*w^22 + 
           (78864550781250*I)*w^23 + 60302734375*w^24) + 
         262144*q^2*(220986753176116743823687680000 - 
           (160841995187605215169807908864000*I)*w - 
           280088337306658516897737631334400*w^2 + 
           (238434838573189411083432933457920*I)*w^3 + 
           129384270942023150230314046980096*w^4 - 
           (49847277516846806181147813347328*I)*w^5 - 
           14458671939496492609362928336896*w^6 + 
           (3274975811589945231370899947520*I)*w^7 + 
           593607222306043857375672139776*w^8 - 
           (87576052245007758170273087488*I)*w^9 - 
           10643149628318240437754920960*w^10 + (1074422340324339928343445504*
             I)*w^11 + 90592418070988185371189248*w^12 - 
           (6400125635182366030610432*I)*w^13 - 379241384565952377910272*
            w^14 + (18829466626939415892224*I)*w^15 + 780898495028639036192*
            w^16 - (26901875721271053360*I)*w^17 - 763374026917810022*w^18 + 
           (17626125216766495*I)*w^19 + 325431738339708*w^20 - 
           (4684312593532*I)*w^21 - 50593940800*w^22 + (385296912*I)*w^23 + 
           1842880*w^24 - (4160*I)*w^25) + 262144*q^4*
          (-1785508911531667893937766400000 + 
           (1398894220498359929554631393280000*I)*w + 
           2477552042926617690066040494489600*w^2 - 
           (2110837494472997154238769229987840*I)*w^3 - 
           1140487743876695124927533971144704*w^4 + 
           (436558295262786639403883503288320*I)*w^5 + 
           125695659470795604059052904022016*w^6 - 
           (28250773739424879004789122269184*I)*w^7 - 
           5080499425944365423075574939648*w^8 + 
           (743682043590794780491759747072*I)*w^9 + 
           89681040434063329322218487808*w^10 - (8984115702385750934065004544*
             I)*w^11 - 751798860469287228089589760*w^12 + 
           (52715815271561504361744384*I)*w^13 + 3100521342860554814433024*
            w^14 - (152804829619963301550848*I)*w^15 - 6290368319160981651024*
            w^16 + (215098479351190351488*I)*w^17 + 6058211552080896065*
            w^18 - (138829819298500473*I)*w^19 - 2543653585258071*w^20 + 
           (36329112342094*I)*w^21 + 389260618968*w^22 - (2940176928*I)*
            w^23 - 13944112*w^24 + (31200*I)*w^25) + 
         65536*q^6*(35165718114112490538899865600000 - 
           (31322210615240619080372560330752000*I)*w - 
           56703507660444366960650182302105600*w^2 + 
           (48393076501630109910789333083750400*I)*w^3 + 
           26037443574001008658705842073239552*w^4 - 
           (9900795066249308805296337507581952*I)*w^5 - 
           2828775512905961989043771406286848*w^6 + 
           (630584316686058400199845406048256*I)*w^7 + 
           112448434279551262934230460530688*w^8 - 
           (16319884084085542910501399298048*I)*w^9 - 
           1951087580952149036814779940864*w^10 + 
           (193757284438862339731875495936*I)*w^11 + 
           16070805302152450225126506496*w^12 - (1116754297868035432032759808*
             I)*w^13 - 65078433850485437515966976*w^14 + 
           (3176914477434281989560064*I)*w^15 + 129498595061658470442080*
            w^16 - (4383026193800231113136*I)*w^17 - 122131405739971700358*
            w^18 + (2767449144387359289*I)*w^19 + 50107574530804791*w^20 - 
           (706718899173430*I)*w^21 - 7471983270440*w^22 + 
           (55639432160*I)*w^23 + 259878320*w^24 - (572000*I)*w^25) + 
         16384*q^8*(-449660002114881026562981888000000 + 
           (506508971303853954247450945388544000*I)*w + 
           943331983369242447017525285958451200*w^2 - 
           (807305019593307739338088857930301440*I)*w^3 - 
           432620595846408363885450365673406464*w^4 + 
           (163392089028863649553511388624715776*I)*w^5 + 
           46309041277437394049792156016574464*w^6 - 
           (10233890510931420304827927396089856*I)*w^7 - 
           1808507292055950690751486158176256*w^8 + 
           (260036233106582452537539440934912*I)*w^9 + 
           30791341142149758919110174179328*w^10 - 
           (3027709693837747417775444852736*I)*w^11 - 
           248565248279490933825422442496*w^12 + 
           (17088958426011514531471966208*I)*w^13 + 
           984739171003645468268322816*w^14 - (47505762249167987772606976*I)*
            w^15 - 1912273428089396357594752*w^16 + 
           (63862371506048744113056*I)*w^17 + 1754192802430428015084*w^18 - 
           (39142487282740848864*I)*w^19 - 697063184788490949*w^20 + 
           (9656749619160787*I)*w^21 + 100132805738368*w^22 - 
           (730018238040*I)*w^23 - 3331842800*w^24 + (7150000*I)*w^25) + 
         8192*q^12*(62753832488881615630164295680000 + 
           (7774897702191986782219923584188416000*I)*w + 
           15765708429532799914388214964971110400*w^2 - 
           (13622339044122084255382654346801971200*I)*w^3 - 
           7247007212351605872185095365467308032*w^4 + 
           (2699012821306675316196713047227629568*I)*w^5 + 
           751986007099584925206971008822542336*w^6 - 
           (163078276538784295430302277824413696*I)*w^7 - 
           28245840880850203535633157344722944*w^8 + 
           (3976210580296398851712621515636736*I)*w^9 + 
           460422556384199055336427611095040*w^10 - 
           (44212854572260237223598335066112*I)*w^11 - 
           3539091529421646010205509296128*w^12 + 
           (236797035425865982415685890048*I)*w^13 + 
           13251177064271603809825707520*w^14 - (619266489622538973832920576*
             I)*w^15 - 24080049000090636941484096*w^16 + 
           (774367532158675896149280*I)*w^17 + 20408805452661943978518*w^18 - 
           (435185253507012874866*I)*w^19 - 7372365667518702279*w^20 + 
           (96657993346660031*I)*w^21 + 942996076192027*w^22 - 
           (6425046520750*I)*w^23 - 27193237500*w^24 + (53625000*I)*w^25) + 
         4096*q^10*(3347443282980461039283590922240000 - 
           (6289406549244945471893186921103360000*I)*w - 
           12152982784785496929778309352600371200*w^2 + 
           (10442539518526641520552789961594634240*I)*w^3 + 
           5574804158779481113635025752604803072*w^4 - 
           (2090944960448681742331082149032099840*I)*w^5 - 
           587674496515570774656842773913665536*w^6 + 
           (128685261463695933652253734783156224*I)*w^7 + 
           22521477600258249787341807493840896*w^8 - 
           (3205557279812320502877317077401600*I)*w^9 - 
           375567257261875336528956111716352*w^10 + 
           (36519846708631946465452310396928*I)*w^11 + 
           2963017757589366846105969197056*w^12 - 
           (201169503249679525959576256512*I)*w^13 - 
           11437715092203334502455480320*w^14 + (543871181718677229434487808*
             I)*w^15 + 21554062263376381085098752*w^16 - 
           (707756955672079347255936*I)*w^17 - 19086834885981442821384*w^18 + 
           (417444939651619810788*I)*w^19 + 7272819692177760006*w^20 - 
           (98361011862399715*I)*w^21 - 993321244298760*w^22 + 
           (7033710460920*I)*w^23 + 31082480000*w^24 - (64350000*I)*w^25) + 
         832*q^20*(3439061525163987018318639708241920000 + 
           (389304578633447158934201334673440768000*I)*w + 
           1246093016595841891856077124415573196800*w^2 - 
           (1127155185005309183476802811406476902400*I)*w^3 - 
           594336942189583816232542843881148907520*w^4 + 
           (215040758107837436240971276265447227392*I)*w^5 + 
           57664085485103957810706089954450079744*w^6 - 
           (11963600774704614453917161910289039360*I)*w^7 - 
           1972247253832729278850974194828574720*w^8 + 
           (262840861263975039580882407518109696*I)*w^9 + 
           28638894257244692879076651376312320*w^10 - 
           (2569569971531875020160673823326208*I)*w^11 - 
           190622883284881854487928042487808*w^12 + 
           (11710632242883722601146039238656*I)*w^13 + 
           595371768170774277754740559872*w^14 - 
           (24978529438576892821779820544*I)*w^15 - 
           860361907182750525223269632*w^16 + (24140324262116002660642560*I)*
            w^17 + 545689045255475792101376*w^18 - (9786335908429983977536*I)*
            w^19 - 136303577204253729072*w^20 + (1430465545975600640*I)*
            w^21 + 10817523134515625*w^22 - (54909698765625*I)*w^23 - 
           164591796875*w^24 + (214843750*I)*w^25) + 
         2048*q^14*(-52881169223074405854644011008000000 - 
           (62612329977754689586910623281709056000*I)*w - 
           135366226334925073612299371149472563200*w^2 + 
           (117834512941143647631939300513074380800*I)*w^3 + 
           62492796725982092604291349868621856768*w^4 - 
           (23108058171907785862791764932338647040*I)*w^5 - 
           6380125510777950622655017364358168576*w^6 + 
           (1369550220847538005602506424912445440*I)*w^7 + 
           234589579279383349454440754514493440*w^8 - 
           (32629773324422874505780618648879104*I)*w^9 - 
           3729655665846691594588618126786560*w^10 + 
           (353132897447028441574843928936448*I)*w^11 + 
           27834780311612681132884326072320*w^12 - 
           (1831124778252613250891925372928*I)*w^13 - 
           100573856548920586288606675968*w^14 + 
           (4604028010252940892542559744*I)*w^15 + 
           174975579832810151124073344*w^16 - (5485734278950329166441536*I)*
            w^17 - 140553901354397109076212*w^18 + (2904344907706548665502*I)*
            w^19 + 47506431873632312724*w^20 - (598894054638933053*I)*w^21 - 
           5591164974899075*w^22 + (36249823788750*I)*w^23 + 
           145018087500*w^24 - (268125000*I)*w^25) + 
         q^26*(-12262784341820651788163888989392076800000 + 
           (20774801127816147941962285895129235456000*I)*w - 
           1088025195881130440149127684156845090406400*w^2 + 
           (1068519788294341849964524972562812281815040*I)*w^3 + 
           565802079395450708487944899234160606969856*w^4 - 
           (200605850365722406480115139044126566121472*I)*w^5 - 
           52131528001543672979890085139277242433536*w^6 + 
           (10397419039001867420746037666322239717376*I)*w^7 + 
           1634660721715579062839061039595810455552*w^8 - 
           (205896016173983083576627267369766486016*I)*w^9 - 
           20983504118456854344026038882208317440*w^10 + 
           (1740123311234439026611612757136506880*I)*w^11 + 
           117725617380666153240899167843778560*w^12 - 
           (6497670332394919121815977813082112*I)*w^13 - 
           291887434758879123367500079890432*w^14 + 
           (10620670235961619967933320708096*I)*w^15 + 
           310647389415218919922665005056*w^16 - 
           (7224316973129015868885663744*I)*w^17 - 
           131547104437478022058681344*w^18 + (1836034945542219913920000*I)*
            w^19 + 19064143249643493830400*w^20 - (141032971405040000000*I)*
            w^21 - 696057868512500000*w^22 + (2056147031250000*I)*w^23 + 
           2956738281250*w^24 - (1220703125*I)*w^25) + 
         256*q^16*(1817371229983519893835369100083200000 + 
           (830874096702823986092871682388656128000*I)*w + 
           1959837944315327786085700401464397004800*w^2 - 
           (1722660902172070700078723884967264256000*I)*w^3 - 
           911216413997887771500493959146250436608*w^4 + 
           (334510693127318873113188796946574213120*I)*w^5 + 
           91493148031660528410522935755649581056*w^6 - 
           (19429361112039563037650640557020545024*I)*w^7 - 
           3288678117236168785321407289944440832*w^8 + 
           (451502527405165535734298833292623872*I)*w^9 + 
           50872917066452928884123274442702848*w^10 - 
           (4741064077559877953075987338493952*I)*w^11 - 
           367188033710156544908957460398080*w^12 + 
           (23687095017168364189467241709568*I)*w^13 + 
           1272863276254657735023447392256*w^14 - 
           (56861477121770727285285279744*I)*w^15 - 
           2102718138289306565917443840*w^16 + (63935748655857276603387840*I)*
            w^17 + 1582912263865159563184992*w^18 - 
           (31473878136841097189232*I)*w^19 - 493017202350456623268*w^20 + 
           (5919118192299858832*I)*w^21 + 52284554288591625*w^22 - 
           (318236357278125*I)*w^23 - 1183825500000*w^24 + 
           (2010937500*I)*w^25) + 4*q^24*
          (2114324094270021243850393297669324800000 + 
           (38116894540582705592494227152047177728000*I)*w + 
           305758886644382130292991254593593042534400*w^2 - 
           (290001843277994171860766716276904244019200*I)*w^3 - 
           153086506903752109570595609123795874349056*w^4 + 
           (54622401088000375147700076388006049611776*I)*w^5 + 
           14345583703593254217822476081542239092736*w^6 - 
           (2900802098237188172244433123607706599424*I)*w^7 - 
           463886739011373605232445888392295612416*w^8 + 
           (59654470413812843063390606948925702144*I)*w^9 + 
           6233734415642637182003050258133680128*w^10 - 
           (532644232178499580524863911234633728*I)*w^11 - 
           37331031414328800054877371618820096*w^12 + 
           (2147364015788794360481036260605952*I)*w^13 + 
           101205433214070306147204439998464*w^14 - 
           (3892408623155035540859412078592*I)*w^15 - 
           121365905011403216454246674432*w^16 + 
           (3038598753289103321348894720*I)*w^17 + 60273335470105651332122112*
            w^18 - (929847366941227479064320*I)*w^19 - 
           10873019104469949672960*w^20 + (92898711038831126000*I)*w^21 + 
           549143727608125000*w^22 - (2058175539062500*I)*w^23 - 
           4176630859375*w^24 + (3173828125*I)*w^25) + 
         16*q^22*(-328916777305067075975785365519728640000 - 
           (17417931438701276746565934022158974976000*I)*w - 
           75281296474725773562459163609672974336000*w^2 + 
           (69520248421877440706005598117622479585280*I)*w^3 + 
           36652600440674353791462290590551817322496*w^4 - 
           (13167599716783540161199334637659561656320*I)*w^5 - 
           3494730602028984483099603384512934838272*w^6 + 
           (716017653053799078609924441136944906240*I)*w^7 + 
           116321710370335725716871424298390126592*w^8 - 
           (15241038803036239639588543540393672704*I)*w^9 - 
           1628263879476475280128734326616489984*w^10 + 
           (142796599443374706894762255842279424*I)*w^11 + 
           10317467355822163073489974045573120*w^12 - 
           (614857554053356046891941663604736*I)*w^13 - 
           30187369992598928043920006701056*w^14 + 
           (1216916822249866274160541798400*I)*w^15 + 
           40047314714096008008038469120*w^16 - (1066693626406176214299439872*
             I)*w^17 - 22720870357537238808411776*w^18 + 
           (380625423270319053780096*I)*w^19 + 4900369935859616371296*w^20 - 
           (46924794741105023600*I)*w^21 - 318428347118943750*w^22 + 
           (1418218044140625*I)*w^23 + 3611943359375*w^24 - 
           (3808593750*I)*w^25) + 64*q^18*
          (-20375885905554481611720676186521600000 - 
           (4547909563210035791294858871391125504000*I)*w - 
           12127251065523496493662391912472615321600*w^2 + 
           (10794256877408758113612405895037567631360*I)*w^3 + 
           5698393386565578958667402809193212674048*w^4 - 
           (2076744589908298241608182835874434646016*I)*w^5 - 
           562511187284944354332011771814960168960*w^6 + 
           (118106202308149822281587637042523668480*I)*w^7 + 
           19737939187911170267303660850084052992*w^8 - 
           (2671586747433899924335597386203136000*I)*w^9 - 
           296276343206993122719281385144582144*w^10 + 
           (27123295591803048706592216787714048*I)*w^11 + 
           2058900559232705816082969166741504*w^12 - 
           (129844463904310370331912465547264*I)*w^13 - 
           6801353408885977135713086357504*w^14 + 
           (295197088416047628503935643648*I)*w^15 + 
           10567141890544154125205332480*w^16 - (309743852661887350758827776*
             I)*w^17 - 7357970724696089470489088*w^18 + 
           (139623827599364189050112*I)*w^19 + 2074314470371843829272*w^20 - 
           (23446997085651076652*I)*w^21 - 193282784637621250*w^22 + 
           (1086030765015625*I)*w^23 + 3678362187500*w^24 - 
           (5585937500*I)*w^25) + (1048576*I)*(3202706567769807881502720000*
            I + 2236335562792998718157094912000*w - 
           (3844249714321706028503767449600*I)*w^2 - 
           3272290920563289525502838046720*w^3 + 
           (1783522192543797628189884284928*I)*w^4 + 
           691469190204678429731054419968*w^5 - 
           (201990805640112070884342104064*I)*w^6 - 
           46088571234751436600930992128*w^7 + (8415139033516212536806998016*
             I)*w^8 + 1250429219254603210794729472*w^9 - 
           (153023498571891463108296704*I)*w^10 - 15551160080901504152158208*
            w^11 + (1319641916671791369220096*I)*w^12 + 
           93799649713199403891712*w^13 - (5590442596683350741504*I)*w^14 - 
           279095999640064001408*w^15 + (11634852797780548336*I)*w^16 + 
           402775661487193852*w^17 - (11481373415725499*I)*w^18 - 
           266224652874323*w^19 + (4934501050336*I)*w^20 + 71281427932*w^21 - 
           (772379504*I)*w^22 - 5899088*w^23 + (28288*I)*w^24 + 64*w^25))*
        cphiH[0])/((-2 + q^2)^26*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*(-10 + 5*q^2 + I*w)*
        (-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)*(-16 + 8*q^2 + I*w)*
        (-18 + 9*q^2 + I*w)*(-20 + 10*q^2 + I*w)*(-22 + 11*q^2 + I*w)*
        (-24 + 12*q^2 + I*w)*(-26 + 13*q^2 + I*w))}
ruleH = {cphiH[1] -> ((-12*q^6 + q^4*(48 + (4*I)*w) + 4*w*(I + w) - 
         q^2*(48 + (10*I)*w + 5*w^2))*cphiH[0])/(4*(-2 + q^2)^2*
        (-2 + q^2 + I*w)), cphiH[2] -> 
      (w*((-96*I)*q^10 + q^8*(544*I - 12*w) + 4*q^6*(-236*I + 27*w - 
           (25*I)*w^2) + q^2*(448*I + 528*w - (340*I)*w^2 - 40*w^3) + 
         8*(-16*I - 36*w + (15*I)*w^2 + 2*w^3) + 
         q^4*(288*I - 360*w + (340*I)*w^2 + 25*w^3))*cphiH[0])/
       (32*(-2 + q^2)^4*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)), 
     cphiH[3] -> (w*((-1920*I)*q^16 + 16*q^14*(1080*I + 97*w) - 
         (16*I)*q^12*(3516 - (635*I)*w + 204*w^2) + 
         8*q^10*(7872*I + 1800*w + (3495*I)*w^2 + 440*w^3) + 
         4*q^8*(14400*I + 11432*w - (24738*I)*w^2 - 5395*w^3 + (300*I)*w^4) + 
         32*(384*I + 1424*w - (972*I)*w^2 - 289*w^3 + (39*I)*w^4 + 2*w^5) - 
         8*q^2*(9216*I + 20992*w - (15360*I)*w^2 - 4516*w^3 + (615*I)*w^4 + 
           30*w^5) + 4*q^4*(49920*I + 64512*w - (51168*I)*w^2 - 14798*w^3 + 
           (1872*I)*w^4 + 75*w^5) - q^6*(215040*I + 185344*w - 
           (187680*I)*w^2 - 50800*w^3 + (5070*I)*w^4 + 125*w^5))*cphiH[0])/
       (384*(-2 + q^2)^6*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)), cphiH[4] -> 
      ((-I/6144)*w*(92160*q^22 + (3072*I)*q^20*(360*I + 53*w) + 
         512*q^18*(9792 - (3582*I)*w + 325*w^2) + (16*I)*q^16*
          (511488*I + 498288*w + (148704*I)*w^2 + 22489*w^3) - 
         32*q^14*(419904 + (440808*I)*w - 470724*w^2 + (121601*I)*w^3 + 
           7400*w^4) + 8*q^12*(11128320 - (906816*I)*w - 6943632*w^2 + 
           (2271074*I)*w^3 + 259744*w^4 - (9175*I)*w^5) + 
         8*q^10*(-23417856 + (10572672*I)*w + 16488336*w^2 - 
           (6040016*I)*w^3 - 952212*w^4 + (63165*I)*w^5 + 1375*w^6) + 
         64*q^2*(-276480 + (1092864*I)*w + 1015968*w^2 - (420544*I)*w^3 - 
           94018*w^4 + (11673*I)*w^5 + 760*w^6 - (20*I)*w^7) + 
         16*q^4*(4018176 - (10065408*I)*w - 9816576*w^2 + (4004368*I)*w^3 + 
           873732*w^4 - (103863*I)*w^5 - 6337*w^6 + (150*I)*w^7) + 
         8*q^6*(-18690048 + (27406848*I)*w + 28119936*w^2 - 
           (11215232*I)*w^3 - 2328412*w^4 + (252520*I)*w^5 + 13315*w^6 - 
           (250*I)*w^7) + q^8*(216317952 - (183846912*I)*w - 209959680*w^2 + 
           (81229696*I)*w^3 + 15317536*w^4 - (1396080*I)*w^5 - 55400*w^6 + 
           (625*I)*w^7) + (64*I)*(-36864*I - 213504*w + (190144*I)*w^2 + 
           79168*w^3 - (17828*I)*w^4 - 2243*w^5 + (148*I)*w^6 + 4*w^7))*
        cphiH[0])/((-2 + q^2)^8*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)), 
     cphiH[5] -> ((-I/122880)*w*(7741440*q^28 + (36864*I)*q^26*
          (3080*I + 617*w) + 24576*q^24*(25620 - (14558*I)*w + 415*w^2) + 
         (64*I)*q^22*(17210880*I + 37925808*w + (3476800*I)*w^2 + 
           745149*w^3) - 64*q^20*(77374080 + (142082448*I)*w - 33708760*w^2 + 
           (11467650*I)*w^3 + 719405*w^4) + 16*q^18*(2294184960 + 
           (1204692096*I)*w - 773858560*w^2 + (319048980*I)*w^3 + 
           38151170*w^4 - (1396259*I)*w^5) + 64*q^16*(-1779563520 - 
           (257673024*I)*w + 736927440*w^2 - (333021600*I)*w^3 - 
           56179875*w^4 + (3967014*I)*w^5 + 97375*w^6) + 
         4*q^14*(54367027200 - (7135690752*I)*w - 31616759040*w^2 + 
           (14957850240*I)*w^3 + 3118870920*w^4 - (314647332*I)*w^5 - 
           14831100*w^6 + (251875*I)*w^7) - 4*q^12*(69796823040 - 
           (31070380032*I)*w - 61643097600*w^2 + (29904970176*I)*w^3 + 
           7128954000*w^4 - (899811264*I)*w^5 - 60244460*w^6 + 
           (1934750*I)*w^7 + 21875*w^8) + 64*q^2*(103219200 - 
           (688644096*I)*w - 760908800*w^2 + (387557376*I)*w^3 + 
           113132800*w^4 - (20347584*I)*w^5 - 2296950*w^6 + (158455*I)*w^7 + 
           6100*w^8 - (100*I)*w^9) + 64*q^4*(-437944320 + (2025664512*I)*w + 
           2362595840*w^2 - (1200598080*I)*w^3 - 346063440*w^4 + 
           (60896856*I)*w^5 + 6679495*w^6 - (443895*I)*w^7 - 16285*w^8 + 
           (250*I)*w^9) + 16*q^6*(4871946240 - (14378188800*I)*w - 
           18009553920*w^2 + (9099878400*I)*w^3 + 2568324000*w^4 - 
           (435639408*I)*w^5 - 45357290*w^6 + (2805455*I)*w^7 + 93325*w^8 - 
           (1250*I)*w^9) + q^10*(250203340800 - (228956110848*I)*w - 
           354804142080*w^2 + (175076398080*I)*w^3 + 45378497280*w^4 - 
           (6618835200*I)*w^5 - 550743520*w^6 + (24690000*I)*w^7 + 
           511250*w^8 - (3125*I)*w^9) + 4*q^8*(-40391147520 + 
           (68776722432*I)*w + 94091335680*w^2 - (47063773440*I)*w^3 - 
           12850719360*w^4 + (2055817680*I)*w^5 + 196352760*w^6 - 
           (10748620*I)*w^7 - 300875*w^8 + (3125*I)*w^9) + 
         (256*I)*(2949120*I + 26701824*w - (28352000*I)*w^2 - 14439360*w^3 + 
           (4242880*I)*w^4 + 771412*w^5 - (88115*I)*w^6 - 6155*w^7 + 
           (240*I)*w^8 + 4*w^9))*cphiH[0])/((-2 + q^2)^10*(-2 + q^2 + I*w)*
        (-4 + 2*q^2 + I*w)*(-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*
        (-10 + 5*q^2 + I*w)), cphiH[6] -> 
      ((-I/2949120)*w*(990904320*q^34 + (589824*I)*q^32*(28560*I + 7351*w) + 
         24576*q^30*(4294080 - (3540120*I)*w + 3403*w^2) + 
         (8192*I)*q^28*(17003520*I + 96311124*w + (1487049*I)*w^2 + 
           998999*w^3) - 512*q^26*(4151485440 + (8333555328*I)*w - 
           457613520*w^2 + (316865240*I)*w^3 + 20835537*w^4) + 
         64*q^24*(260224081920 + (238560689664*I)*w - 34249520640*w^2 + 
           (23265640720*I)*w^3 + 2935889640*w^4 - (107901523*I)*w^5) + 
         64*q^22*(-1028320358400 - (589430785536*I)*w + 199480276032*w^2 - 
           (131681549888*I)*w^3 - 23680266516*w^4 + (1699370865*I)*w^5 + 
           42320529*w^6) + 16*q^20*(10683943649280 + (3998676326400*I)*w - 
           3220498606848*w^2 + (2066666445632*I)*w^3 + 465568668960*w^4 - 
           (48510675324*I)*w^5 - 2359507404*w^6 + (42562395*I)*w^7) - 
         32*q^18*(9850292305920 + (2052419198976*I)*w - 4777739472384*w^2 + 
           (2993711863744*I)*w^3 + 783192843720*w^4 - (104236384798*I)*w^5 - 
           7364617284*w^6 + (258136473*I)*w^7 + 3451875*w^8) + 
         4*q^16*(106859192647680 + (834218459136*I)*w - 86398464724992*w^2 + 
           (53172686685696*I)*w^3 + 15359226511104*w^4 - (2420192364192*I)*
            w^5 - 218566188432*w^6 + (11065470396*I)*w^7 + 284787000*w^8 - 
           (2790625*I)*w^9) + 4*q^14*(-109270416752640 + (35528494546944*I)*
            w + 151891391840256*w^2 - (92312502190080*I)*w^3 - 
           28442739144960*w^4 + (5039221186368*I)*w^5 + 539357398128*w^6 - 
           (34695951648*I)*w^7 - 1276191900*w^8 + (23678125*I)*w^9 + 
           159375*w^10) + 256*q^2*(-14014218240 + (159047221248*I)*w + 
           198803767296*w^2 - (116429756416*I)*w^3 - 40368147456*w^4 + 
           (9051258240*I)*w^5 + 1364519184*w^6 - (139743204*I)*w^7 - 
           9590625*w^8 + (421918*I)*w^9 + 10740*w^10 - (120*I)*w^11) + 
         64*q^4*(266977935360 - (2280156954624*I)*w - 3008883965952*w^2 + 
           (1768696115200*I)*w^3 + 608955701760*w^4 - (134702446464*I)*w^5 - 
           19952597376*w^6 + (2000237424*I)*w^7 + 133859790*w^8 - 
           (5715457*I)*w^9 - 140364*w^10 + (1500*I)*w^11) + 
         64*q^6*(-822875258880 + (4955669397504*I)*w + 7079305887744*w^2 - 
           (4181336932352*I)*w^3 - 1425858395904*w^4 + (309321063104*I)*w^5 + 
           44597551824*w^6 - (4317532728*I)*w^7 - 276514845*w^8 + 
           (11172373*I)*w^9 + 255900*w^10 - (2500*I)*w^11) + 
         q^12*(347491459399680 - (333190850936832*I)*w - 837429389819904*
            w^2 + (504437441298432*I)*w^3 + 162053594044416*w^4 - 
           (31125824908800*I)*w^5 - 3751203055104*w^6 + (284338290624*I)*
            w^7 + 13142460480*w^8 - (342487000*I)*w^9 - 4237500*w^10 + 
           (15625*I)*w^11) + 4*q^10*(-55965143531520 + (117756049489920*I)*
            w + 225214862327808*w^2 - (134689218019328*I)*w^3 - 
           44478084234240*w^4 + (9031036407552*I)*w^5 + 1181999487168*w^6 - 
           (100365749520*I)*w^7 - 5407940520*w^8 + (174099700*I)*w^9 + 
           2941875*w^10 - (18750*I)*w^11) + 8*q^8*(15051553505280 - 
           (57785118621696*I)*w - 92832299286528*w^2 + (55155154690048*I)*
            w^3 + 18559938063360*w^4 - (3917353423104*I)*w^5 - 
           542886435072*w^6 + (49843045920*I)*w^7 + 2979246960*w^8 - 
           (110079830*I)*w^9 - 2243625*w^10 + (18750*I)*w^11) + 
         (512*I)*(-707788800*I - 10218700800*w + (12302327808*I)*w^2 + 
           7183674368*w^3 - (2503146240*I)*w^4 - 566253440*w^5 + 
           (86246304*I)*w^6 + 8928144*w^7 - (619305*I)*w^8 - 27530*w^9 + 
           (708*I)*w^10 + 8*w^11))*cphiH[0])/((-2 + q^2)^12*(-2 + q^2 + I*w)*
        (-4 + 2*q^2 + I*w)*(-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*
        (-10 + 5*q^2 + I*w)*(-12 + 6*q^2 + I*w)), 
     cphiH[7] -> ((-I/82575360)*w*(178362777600*q^40 + (35389440*I)*q^38*
          (95760*I + 30757*w) - 294912*q^36*(-76507200 + (89557080*I)*w + 
           1229291*w^2) + 98304*q^34*(-19958400 + (3020388300*I)*w + 
           65792055*w^2 + (17826046*I)*w^3) - 2048*q^32*(498321331200 + 
           (1004815687680*I)*w + 20387617488*w^2 + (20626115280*I)*w^3 + 
           1472368793*w^4) + 256*q^30*(33148420300800 + (38623189409280*I)*
            w + 106063179264*w^2 + (1868986013712*I)*w^3 + 257095876856*w^4 - 
           (9498304487*I)*w^5) + 256*q^28*(-155852663500800 - 
           (137418172807680*I)*w + 5694939012672*w^2 - (13270515654816*I)*
            w^3 - 2615763558996*w^4 + (190155556983*I)*w^5 + 
           4714994536*w^6) + 128*q^26*(1004442085785600 + (756045303874560*I)*
            w - 97515282840192*w^2 + (133068759727008*I)*w^3 + 
           33074283418064*w^4 - (3524890586994*I)*w^5 - 172238149391*w^6 + 
           (3126857521*I)*w^7) - 64*q^24*(4736255415091200 + 
           (3305619481743360*I)*w - 947282519361024*w^2 + 
           (1006345524320640*I)*w^3 + 292483218479312*w^4 - 
           (40285243844300*I)*w^5 - 2892009931678*w^6 + (103209246091*I)*
            w^7 + 1428758100*w^8) + 32*q^22*(16850109962649600 + 
           (11568933971066880*I)*w - 6530747002214400*w^2 + 
           (5981059736268288*I)*w^3 + 1930911662437632*w^4 - 
           (319134450790848*I)*w^5 - 29696219085988*w^6 + (1553223634920*I)*
            w^7 + 42078168405*w^8 - (451732050*I)*w^9) + 
         16*q^20*(-46086994604851200 - (31460309481553920*I)*w + 
           34523782252388352*w^2 - (28673622026735616*I)*w^3 - 
           9911609886083584*w^4 + (1868033683456416*I)*w^5 + 
           209408543385608*w^6 - (14165773807588*I)*w^7 - 559738265520*w^8 + 
           (11681006085*I)*w^9 + 97037500*w^10) + 
         8*q^18*(98785035288576000 + (58778069383249920*I)*w - 
           145089810791202816*w^2 + (112513140267122688*I)*w^3 + 
           40585108351932928*w^4 - (8402021721342592*I)*w^5 - 
           1079436007741504*w^6 + (87814252032736*I)*w^7 + 
           4465542828180*w^8 - (134937564678*I)*w^9 - 2157413125*w^10 + 
           (13496875*I)*w^11) - 4*q^16*(171445869084672000 + 
           (33324282858700800*I)*w - 492554093530447872*w^2 + 
           (363173084422569984*I)*w^3 + 134423470609569792*w^4 - 
           (29738523807530496*I)*w^5 - 4221595019572224*w^6 + 
           (393180794216928*I)*w^7 + 23929953354720*w^8 - (923572774824*I)*
            w^9 - 21154302750*w^10 + (250753125*I)*w^11 + 1093750*w^12) + 
         512*q^2*(5231974809600 - (102873563136000*I)*w - 
           140630396239872*w^2 + (90998502653952*I)*w^3 + 
           35601539147776*w^4 - (9270475135488*I)*w^5 - 1684713669632*w^6 + 
           (218611761184*I)*w^7 + 20388771480*w^8 - (1355856348*I)*w^9 - 
           62689081*w^10 + (1912806*I)*w^11 + 34580*w^12 - (280*I)*w^13) + 
         256*q^4*(-54935735500800 + (876432788029440*I)*w + 
           1258403639721984*w^2 - (818720948944896*I)*w^3 - 
           318825509732352*w^4 + (82211818160640*I)*w^5 + 
           14752335278464*w^6 - (1886110472160*I)*w^7 - 172981622520*w^8 + 
           (11289008724*I)*w^9 + 511057218*w^10 - (15225735*I)*w^11 - 
           267820*w^12 + (2100*I)*w^13) + 28*q^12*(-12313079001907200 + 
           (37866645309358080*I)*w + 107047499990040576*w^2 - 
           (73775693171785728*I)*w^3 - 28030953484681216*w^4 + 
           (6723073446031360*I)*w^5 + 1082539953604608*w^6 - 
           (119837588016768*I)*w^7 - 9150927184800*w^8 + (474888823872*I)*
            w^9 + 16153267080*w^10 - (335859750*I)*w^11 - 3718750*w^12 + 
           (15625*I)*w^13) + 64*q^6*(734379009638400 - (9153107208437760*I)*
            w - 14130480852762624*w^2 + (9266490521616384*I)*w^3 + 
           3590186975936512*w^4 - (914452507709440*I)*w^5 - 
           161329290321920*w^6 + (20193551382848*I)*w^7 + 1805339168640*w^8 - 
           (114289908432*I)*w^9 - 4990224876*w^10 + (142391613*I)*w^11 + 
           2377900*w^12 - (17500*I)*w^13) + 32*q^8*(-3535388069068800 + 
           (32334776138465280*I)*w + 55766335564283904*w^2 - 
           (36991019223416832*I)*w^3 - 14251905827848192*w^4 + 
           (3574651402506240*I)*w^5 + 616665754754560*w^6 - 
           (74964058687808*I)*w^7 - 6461161086240*w^8 + (391000664460*I)*
            w^9 + 16153854192*w^10 - (430648659*I)*w^11 - 6610625*w^12 + 
           (43750*I)*w^13) + q^14*(509719913850470400 - 
           (473771046642647040*I)*w - 2709186927661154304*w^2 + 
           (1922599837587996672*I)*w^3 + 722947134252449792*w^4 - 
           (167623284847656960*I)*w^5 - 25591742168487936*w^6 + 
           (2633033134403328*I)*w^7 + 182673858648960*w^8 - 
           (8375037937728*I)*w^9 - 242355691200*w^10 + (4050270000*I)*w^11 + 
           32593750*w^12 - (78125*I)*w^13) + 8*q^10*(26683071528960000 - 
           (159345024234946560*I)*w - 328569030846185472*w^2 + 
           (221497816006656000*I)*w^3 + 84803405647822848*w^4 - 
           (20859898267471872*I)*w^5 - 3493713713179648*w^6 + 
           (408163046813568*I)*w^7 + 33431455078560*w^8 - (1897387650480*I)*
            w^9 - 72338736372*w^10 + (1743141750*I)*w^11 + 23515625*w^12 - 
           (131250*I)*w^13) + (2048*I)*(118908518400*I + 2808859852800*w - 
           (3711630311424*I)*w^2 - 2392807194624*w^3 + (940034063360*I)*w^4 + 
           246665447168*w^5 - (45235148672*I)*w^6 - 5926420352*w^7 + 
           (558065760*I)*w^8 + 37460199*w^9 - (1747529*I)*w^10 - 53774*w^11 + 
           (980*I)*w^12 + 8*w^13))*cphiH[0])/((-2 + q^2)^14*(-2 + q^2 + I*w)*
        (-4 + 2*q^2 + I*w)*(-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*
        (-10 + 5*q^2 + I*w)*(-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)), 
     cphiH[8] -> ((-I/2642411520)*w*(42807066624000*q^46 + 
         (67947724800*I)*q^44*(13020*I + 5123*w) - 141557760*q^42*
          (-41771520 + (69630400*I)*w + 1558829*w^2) + 
         2359296*q^40*(6081868800 + (55630612800*I)*w + 2371920200*w^2 + 
           (189804361*I)*w^3) - 196608*q^38*(2807215488000 + 
           (5579171366400*I)*w + 329643730944*w^2 + (64272941792*I)*w^3 + 
           5254560451*w^4) + 32768*q^36*(149187806208000 + 
           (198146762611200*I)*w + 13684989593088*w^2 + (5163847836168*I)*
            w^3 + 816202645036*w^4 - (30565852191*I)*w^5) + 
         32768*q^34*(-802658626560000 - (890774308961280*I)*w - 
           61143775588800*w^2 - (43830058458240*I)*w^3 - 9963410961570*w^4 + 
           (738817708845*I)*w^5 + 18203630858*w^6) + 
         256*q^32*(389273997488947200 + (408188869356994560*I)*w + 
           21480509902749696*w^2 + (34055163311606016*I)*w^3 + 
           9794964061486080*w^4 - (1072740934099680*I)*w^5 - 
           52408377259840*w^6 + (944788309777*I)*w^7) - 
         1024*q^30*(274382141025484800 + (300758158858014720*I)*w + 
           4497316750752768*w^2 + (39558977102017920*I)*w^3 + 
           13334200733495424*w^4 - (1903414368405528*I)*w^5 - 
           137639365036516*w^6 + (4911182369657*I)*w^7 + 68139734854*w^8) + 
         256*q^28*(2359877667323904000 + (2976626051037757440*I)*w - 
           152895859282464768*w^2 + (588001775094137088*I)*w^3 + 
           220137111862864896*w^4 - (38057550322194144*I)*w^5 - 
           3598888854927856*w^6 + (189776707813014*I)*w^7 + 
           5196404263504*w^8 - (57012182755*I)*w^9) + 
         256*q^26*(-3906351953215488000 - (6208431022554808320*I)*w + 
           974670488768286720*w^2 - (1799311438502799360*I)*w^3 - 
           718883167031817984*w^4 + (143049744212141088*I)*w^5 + 
           16462946631086368*w^6 - (1134049054284100*I)*w^7 - 
           45756253569268*w^8 + (986949073615*I)*w^9 + 8675282175*w^10) + 
         32*q^24*(39836423861305344000 + (86244745491224985600*I)*w - 
           28050020823719411712*w^2 + (36941924576828866560*I)*w^3 + 
           15297290347805190144*w^4 - (3371960242438964736*I)*w^5 - 
           449657273471428736*w^6 + (37683747154917640*I)*w^7 + 
           1980665828361568*w^8 - (62699458242920*I)*w^9 - 
           1078085353240*w^10 + (7601440875*I)*w^11) - 
         64*q^22*(19496553406267392000 + (60428670935535452160*I)*w - 
           37289502927029403648*w^2 + (40124049612089720832*I)*w^3 + 
           16885437231547849728*w^4 - (4003662781521371136*I)*w^5 - 
           596454271726860736*w^6 + (57958733615525760*I)*w^7 + 
           3697136020890368*w^8 - (151837841619068*I)*w^9 - 
           3811119893868*w^10 + (52208870175*I)*w^11 + 291550000*w^12) + 
         16*q^20*(59338822810337280000 + (256186856254231019520*I)*w - 
           314105222941554769920*w^2 + (295671131459018489856*I)*w^3 + 
           125020804032891199488*w^4 - (31198356137321389056*I)*w^5 - 
           5049141592770397696*w^6 + (549114718936572928*I)*w^7 + 
           40538591930020544*w^8 - (2012580559047104*I)*w^9 - 
           65174974165728*w^10 + (1293937665510*I)*w^11 + 13903750000*w^12 - 
           (59359375*I)*w^13) + 16*q^18*(-38426039222796288000 - 
           (169759972222209884160*I)*w + 536582354973754392576*w^2 - 
           (460373314076824043520*I)*w^3 - 194578236117749547008*w^4 + 
           (50332464368653848576*I)*w^5 + 8663632762910046208*w^6 - 
           (1026468560288889344*I)*w^7 - 84715056823977024*w^8 + 
           (4849937043237056*I)*w^9 + 188815878800416*w^10 - 
           (4800518389296*I)*w^11 - 74006432500*w^12 + (599140625*I)*w^13 + 
           1796875*w^14) + 8192*q^2*(-321528633753600 + (11167882385817600*I)*
            w + 16315554741092352*w^2 - (11371905876492288*I)*w^3 - 
           4865175388299264*w^4 + (1412548647241728*I)*w^5 + 
           293112726946816*w^6 - (44732148408064*I)*w^7 - 5094979655168*w^8 + 
           (435018788120*I)*w^9 + 27702857070*w^10 - (1295227059*I)*w^11 - 
           43115380*w^12 + (966016*I)*w^13 + 13040*w^14 - (80*I)*w^15) + 
         2048*q^4*(7362815459328000 - (221884729031393280*I)*w - 
           338077200471293952*w^2 + (236863640502927360*I)*w^3 + 
           100942556273393664*w^4 - (29071491556694016*I)*w^5 - 
           5971041125174272*w^6 + (900683305637376*I)*w^7 + 
           101285506673600*w^8 - (8529243422168*I)*w^9 - 535117338336*w^10 + 
           (24618349371*I)*w^11 + 805213591*w^12 - (17696106*I)*w^13 - 
           233804*w^14 + (1400*I)*w^15) + 1024*q^6*(-52909534347264000 + 
           (1367896876363284480*I)*w + 2214603293863182336*w^2 - 
           (1563517978168786944*I)*w^3 - 663856065046167552*w^4 + 
           (189438150377619456*I)*w^5 + 38428484157185024*w^6 - 
           (5710472102192128*I)*w^7 - 631107114971584*w^8 + 
           (52098131021792*I)*w^9 + 3195126044488*w^10 - (143221340262*I)*
            w^11 - 4546754835*w^12 + (96540630*I)*w^13 + 1225420*w^14 - 
           (7000*I)*w^15) + 128*q^10*(-1957550033888870400 + 
           (35197325613056655360*I)*w + 71845236223820955648*w^2 - 
           (52119139496720596992*I)*w^3 - 22001281867820236800*w^4 + 
           (6139625733513216000*I)*w^5 + 1204862233106022400*w^6 - 
           (171537596783831040*I)*w^7 - 17983800406362496*w^8 + 
           (1392919531497952*I)*w^9 + 79151911899480*w^10 - 
           (3239239818360*I)*w^11 - 92236453680*w^12 + (1718661735*I)*w^13 + 
           18620000*w^14 - (87500*I)*w^15) + 128*q^8*(1062300165341184000 - 
           (23207870440176353280*I)*w - 41123516204584009728*w^2 + 
           (29358055943461404672*I)*w^3 + 12424537615699279872*w^4 - 
           (3508615335718305792*I)*w^5 - 701146427022598144*w^6 + 
           (102234595383683584*I)*w^7 + 11042637691343104*w^8 - 
           (887043059053024*I)*w^9 - 52675741772304*w^10 + 
           (2273095639794*I)*w^11 + 68993671656*w^12 - (1388945985*I)*w^13 - 
           16543100*w^14 + (87500*I)*w^15) + 16*q^14*(-24491349717811200000 + 
           (198090577301030830080*I)*w + 851449762052598398976*w^2 - 
           (653131853427847987200*I)*w^3 - 275254580926759698432*w^4 + 
           (74553380105913827328*I)*w^5 + 13920509113375563776*w^6 - 
           (1850272836190736384*I)*w^7 - 177507178957116672*w^8 + 
           (12301835999304192*I)*w^9 + 609335191854144*w^10 - 
           (21057958111344*I)*w^11 - 486359741700*w^12 + (6961920000*I)*
            w^13 + 53509375*w^14 - (156250*I)*w^15) + 
         32*q^12*(10905688106178969600 - (150549724508800942080*I)*w - 
           391640462506548264960*w^2 + (290721821116614574080*I)*w^3 + 
           122541896399805087744*w^4 - (33731603948726304768*I)*w^5 - 
           6474503193855434752*w^6 + (894378009977858048*I)*w^7 + 
           90212362253238016*w^8 - (6659296151839392*I)*w^9 - 
           356721296622432*w^10 + (13582946706672*I)*w^11 + 
           354074782068*w^12 - (5914222125*I)*w^13 - 55803125*w^14 + 
           (218750*I)*w^15) + q^16*(436552629649145856000 - 
           (136382028584394424320*I)*w - 11978051755290560299008*w^2 + 
           (9625206295333334679552*I)*w^3 + 4061008192068861296640*w^4 - 
           (1078212482203031371776*I)*w^5 - 194356145055290753024*w^6 + 
           (24577598871610638336*I)*w^7 + 2208896353137444864*w^8 - 
           (140934080104088064*I)*w^9 - 6294034825698816*w^10 + 
           (190960900053504*I)*w^11 + 3732106392000*w^12 - 
           (42723900000*I)*w^13 - 237250000*w^14 + (390625*I)*w^15) + 
         (4096*I)*(-53271016243200*I - 2112608010240000*w + 
           (2996401405427712*I)*w^2 + 2081385712975872*w^3 - 
           (893954110816256*I)*w^4 - 261383859351552*w^5 + 
           (54692506738688*I)*w^6 + 8420528768512*w^7 - (967635111168*I)*
            w^8 - 83338422256*w^9 + (5351575208*I)*w^10 + 252191625*w^11 - 
           (8457176*I)*w^12 - 190792*w^13 + (2592*I)*w^14 + 16*w^15))*
        cphiH[0])/((-2 + q^2)^16*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*(-10 + 5*q^2 + I*w)*
        (-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)*(-16 + 8*q^2 + I*w)), 
     cphiH[9] -> ((-I/95126814720)*w*(13184576520192000*q^52 + 
         (1902536294400*I)*q^50*(152460*I + 72563*w) - 1698693120*q^48*
          (-1074205440 + (2618119840*I)*w + 72877331*w^2) + 
         9437184*q^46*(1395970329600 + (7207635355200*I)*w + 
           398951142840*w^2 + (13623987737*I)*w^3) - 2359296*q^44*
          (143306581017600 + (279750824640000*I)*w + 22847011460928*w^2 + 
           (1750215255800*I)*w^3 + 179391164885*w^4) + 
         131072*q^42*(24319890137088000 + (35021537993433600*I)*w + 
           3685968571640832*w^2 + (483393782440584*I)*w^3 + 
           96189429198744*w^4 - (3692008239271*I)*w^5) + 
         196608*q^40*(-97259642442547200 - (124918843428126720*I)*w - 
           15451698065192064*w^2 - (3160251605229504*I)*w^3 - 
           907778761009740*w^4 + (69412082692276*I)*w^5 + 
           1704039318135*w^6) + 3072*q^38*(26751923395913318400 + 
           (34525246439835648000*I)*w + 4619803718585548800*w^2 + 
           (1433002858759640832*I)*w^3 + 521857370945742336*w^4 - 
           (59339457717759776*I)*w^5 - 2902976711403264*w^6 + 
           (51821145736255*I)*w^7) - 1024*q^36*(258652229112358502400 + 
           (373493939599133982720*I)*w + 49328904689465978880*w^2 + 
           (23614155865491024384*I)*w^3 + 10063123202247844608*w^4 - 
           (1502613492870819808*I)*w^5 - 109441630919019312*w^6 + 
           (3885720217309680*I)*w^7 + 53492217257025*w^8) + 
         768*q^34*(846704710039162060800 + (1532382291341104250880*I)*w + 
           176649145160131657728*w^2 + (140487815347748047872*I)*w^3 + 
           66052271148766852608*w^4 - (12037534992088549248*I)*w^5 - 
           1154243001071032320*w^6 + (60914348521705656*I)*w^7 + 
           1663824374048766*w^8 - (18255433714267*I)*w^9) + 
         3072*q^32*(-392898176629604352000 - (1015573997258234265600*I)*w - 
           81681013693446893568*w^2 - (131418349985715416064*I)*w^3 - 
           65094759143143114752*w^4 + (13754653102929199200*I)*w^5 + 
           1617097329549775344*w^6 - (112236811699089684*I)*w^7 - 
           4546103341540971*w^8 + (98692264056271*I)*w^9 + 
           880043861100*w^10) + 128*q^30*(12644870554869615820800 + 
           (55591577911232582123520*I)*w + 1281804486078276108288*w^2 + 
           (10097436320534273531904*I)*w^3 + 5087822046471307348992*w^4 - 
           (1198092118699944634368*I)*w^5 - 164504923366272744960*w^6 + 
           (13998033571103185320*I)*w^7 + 744128152764664248*w^8 - 
           (23888242832970084*I)*w^9 - 420104564733996*w^10 + 
           (3076354996325*I)*w^11) - 384*q^28*(3432116867467051008000 + 
           (36015315847014776832000*I)*w - 2392093552671194480640*w^2 + 
           (9312894160413235691520*I)*w^3 + 4662569106277732786176*w^4 - 
           (1185664375598442203136*I)*w^5 - 183292358763818395392*w^6 + 
           (18237390882911095392*I)*w^7 + 1186716763768075224*w^8 - 
           (49862831423238656*I)*w^9 - 1292350850853444*w^10 + 
           (18591172426220*I)*w^11 + 112087297875*w^12) + 
         96*q^26*(-617506433377763328000 + (234772708468035189473280*I)*w - 
           49189783167148621824000*w^2 + (89303366463298699395072*I)*w^3 + 
           43873433148139240046592*w^4 - (11758251374845345093632*I)*w^5 - 
           1988469709341440252928*w^6 + (223373075912489096832*I)*w^7 + 
           16981526105551812336*w^8 - (871238627411742200*I)*w^9 - 
           29455015930670928*w^10 + (621898647843340*I)*w^11 + 
           7329203927850*w^12 - (36157349375*I)*w^13) + 
         128*q^24*(16450165993453387776000 - (234678983204556955975680*I)*w + 
           107205974970509818331136*w^2 - (138799496143396988190720*I)*w^3 - 
           66665495255646090166272*w^4 + (18502728636665305338880*I)*w^5 + 
           3346656539719995537408*w^6 - (413032938458142848832*I)*w^7 - 
           35452677535977762504*w^8 + (2120725356746037000*I)*w^9 + 
           87258645063646020*w^10 - (2392992367093670*I)*w^11 - 
           41174758352385*w^12 + (394450462875*I)*w^13 + 1563046875*w^14) + 
         12*q^22*(-308264080086895951872000 + (2605256629944814927872000*I)*
            w - 2473537808450434545745920*w^2 + (2639953075647198101766144*I)*
            w^3 + 1241901267768752686497792*w^4 - (352897066280689683005440*
             I)*w^5 - 67113995717607348707328*w^6 + 
           (8907988561320051486720*I)*w^7 + 840895012791991934976*w^8 - 
           (56709844316445442048*I)*w^9 - 2712321469198886400*w^10 + 
           (90144310864317824*I)*w^11 + 2003777482173264*w^12 - 
           (27833278489800*I)*w^13 - 212212425000*w^14 + (648671875*I)*
            w^15) - 12*q^20*(-324555447844479172608000 + 
           (1874203772001942094479360*I)*w - 4260402145280275305725952*w^2 + 
           (4027648130036093021061120*I)*w^3 + 1863937198754122023567360*
            w^4 - (538653775680402538889216*I)*w^5 - 106397730826981747507200*
            w^6 + (14940084659393036247040*I)*w^7 + 1519465793660973355008*
            w^8 - (112600844193922144768*I)*w^9 - 6055623184180430592*w^10 + 
           (232997792109300736*I)*w^11 + 6242748199674336*w^12 - 
           (111239522730560*I)*w^13 - 1218261225000*w^14 + 
           (7068625000*I)*w^15 + 15234375*w^16) + 
         12288*q^2*(268485921865728000 - (16757009507627827200*I)*w - 
           25755772844934955008*w^2 + (19012041828892409856*I)*w^3 + 
           8713266890276339712*w^4 - (2748537162107912192*I)*w^5 - 
           630070958022254592*w^6 + (108349672321060864*I)*w^7 + 
           14242130644134912*w^8 - (1445389358427392*I)*w^9 - 
           113604888197088*w^10 + (6891893948288*I)*w^11 + 
           319325860350*w^12 - (11078704735*I)*w^13 - 278254536*w^14 + 
           (4771736*I)*w^15 + 49920*w^16 - (240*I)*w^17) + 
         24576*q^4*(-831667105588838400 + (47729053965515489280*I)*w + 
           75976629691688681472*w^2 - (56320701109537603584*I)*w^3 - 
           25713673854147624960*w^4 + (8052026197785214976*I)*w^5 + 
           1829281865494296576*w^6 - (311446325871553536*I)*w^7 - 
           40504559445488640*w^8 + (4064834893769536*I)*w^9 + 
           315751558001688*w^10 - (18919973096108*I)*w^11 - 
           865283592411*w^12 + (29608543041*I)*w^13 + 732778113*w^14 - 
           (12368722*I)*w^15 - 127188*w^16 + (600*I)*w^17) + 
         2048*q^6*(38385815800460083200 - (2047313387232920862720*I)*w - 
           3423091585495785799680*w^2 + (2553483235083820204032*I)*w^3 + 
           1161736269285737889792*w^4 - (360927980672810156032*I)*w^5 - 
           81161964155748446208*w^6 + (13655245526923401216*I)*w^7 + 
           1752473095347852288*w^8 - (173303624485208064*I)*w^9 - 
           13245342545227824*w^10 + (779549896967776*I)*w^11 + 
           34948758155850*w^12 - (1169631541239*I)*w^13 - 28236121803*w^14 + 
           (463436550*I)*w^15 + 4616460*w^16 - (21000*I)*w^17) + 
         1536*q^8*(-134007716125134028800 + (6819480641304369561600*I)*w + 
           12232767493787174830080*w^2 - (9208083298770449596416*I)*w^3 - 
           4176878928262682640384*w^4 + (1286750485718324281344*I)*w^5 + 
           286020322881076936704*w^6 - (47451709793793011712*I)*w^7 - 
           5991140559793810944*w^8 + (581451770927535616*I)*w^9 + 
           43495397165047200*w^10 - (2497836604324016*I)*w^11 - 
           108882070542798*w^12 + (3528520231894*I)*w^13 + 82085924709*w^14 - 
           (1290846615*I)*w^15 - 12234600*w^16 + (52500*I)*w^17) + 
         384*q^10*(961169372244187545600 - (49978453727525921095680*I)*w - 
           99514102162420735672320*w^2 + (75877324899051424972800*I)*w^3 + 
           34345140063274886234112*w^4 - (10485871629004701302784*I)*w^5 - 
           2300470782780438773760*w^6 + (375391225574822338560*I)*w^7 + 
           46459330408668048384*w^8 - (4403605241843886592*I)*w^9 - 
           320388765344521920*w^10 + (17811162317257792*I)*w^11 + 
           747506268837132*w^12 - (23174594643438*I)*w^13 - 
           511863853626*w^14 + (7572318495*I)*w^15 + 66748500*w^16 - 
           (262500*I)*w^17) + 96*q^14*(-547445351692999065600 - 
           (261406989644803363307520*I)*w - 821378462189781132509184*w^2 + 
           (654501192766351755706368*I)*w^3 + 296279507744128049872896*w^4 - 
           (88709421361168551247872*I)*w^5 - 18850392980721610162176*w^6 + 
           (2946592371825026899968*I)*w^7 + 345401197863879217152*w^8 - 
           (30627254554183389184*I)*w^9 - 2055897796617718464*w^10 + 
           (103786301579944704*I)*w^11 + 3882568791735648*w^12 - 
           (104932340337216*I)*w^13 - 1965653575650*w^14 + 
           (23806464375*I)*w^15 + 163771875*w^16 - (468750*I)*w^17) + 
         128*q^12*(-3042482466582429696000 + (203543399931561639936000*I)*w + 
           477889572866242828566528*w^2 - (371071846127183723495424*I)*w^3 - 
           167814621372738875424768*w^4 + (50750929943007657197568*I)*w^5 + 
           10969724132831934038016*w^6 - (1755312659749881888768*I)*w^7 - 
           212008922638369210368*w^8 + (19508840641198262784*I)*w^9 + 
           1369916242830265824*w^10 - (73010958782066416*I)*w^11 - 
           2914750082889792*w^12 + (85167575871588*I)*w^13 + 
           1753156447371*w^14 - (23834602575*I)*w^15 - 189590625*w^16 + 
           (656250*I)*w^17) + 12*q^16*(98853223003652830003200 + 
           (1120899293495049081323520*I)*w + 6916481950880936346255360*w^2 - 
           (5719766835392444331196416*I)*w^3 - 2598470516523197993582592*
            w^4 + (769804270612984600461312*I)*w^5 + 160364645427775551111168*
            w^6 - (24367284648712084783104*I)*w^7 - 2752469906521858916352*
            w^8 + (232971752209815891968*I)*w^9 + 14770039086371529216*w^10 - 
           (695637371457572352*I)*w^11 - 23926045993073280*w^12 + 
           (583800211655136*I)*w^13 + 9640633086000*w^14 - 
           (99543525000*I)*w^15 - 554484375*w^16 + (1171875*I)*w^17) + 
         q^18*(-2755520294781168333619200 + (5198611787757188127129600*I)*w - 
           71828291850707698031001600*w^2 + (62694282977902805523628032*I)*
            w^3 + 28683627745837451430592512*w^4 - 
           (8400189197586411214077952*I)*w^5 - 1708837717707354668138496*
            w^6 + (250740347883296799916032*I)*w^7 + 27040065637476601626624*
            w^8 - (2158297464679357403136*I)*w^9 - 127265780390425500672*
            w^10 + (5485381786187058688*I)*w^11 + 169257185593058304*w^12 - 
           (3610163757414144*I)*w^13 - 50251006440000*w^14 + 
           (413321250000*I)*w^15 + 1655156250*w^16 - (1953125*I)*w^17) + 
         (16384*I)*(15342052678041600*I + 1045306711159603200*w - 
           (1566632158917820416*I)*w^2 - 1153343646949441536*w^3 + 
           (530680805521883136*I)*w^4 + 168532161646723072*w^5 - 
           (38939867958620160*I)*w^6 - 6752051702108160*w^7 + 
           (894962502213120*I)*w^8 + 91572930385152*w^9 - (7254522147312*I)*
            w^10 - 443426121752*w^11 + (20692024857*I)*w^12 + 
           722670585*w^13 - (18262512*I)*w^14 - 314952*w^15 + (3312*I)*w^16 + 
           16*w^17))*cphiH[0])/((-2 + q^2)^18*(-2 + q^2 + I*w)*
        (-4 + 2*q^2 + I*w)*(-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*
        (-10 + 5*q^2 + I*w)*(-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)*
        (-16 + 8*q^2 + I*w)*(-18 + 9*q^2 + I*w)), 
     cphiH[10] -> ((-I/3805072588800)*w*(5062877383753728000*q^58 + 
         (2100400069017600*I)*q^56*(55440*I + 31637*w) - 
         543581798400*q^54*(-1159583040 + (4395785688*I)*w + 138144091*w^2) + 
         905969664*q^52*(11685244032000 + (45312182546400*I)*w + 
           2880968952600*w^2 + (40573519271*I)*w^3) - 37748736*q^50*
          (6220774619136000 + (11934780525158400*I)*w + 1144759917899520*
            w^2 + (34671885889128*I)*w^3 + 5411286575465*w^4) + 
         3145728*q^48*(746488857526272000 + (1134796155236352000*I)*w + 
           144465790959106560*w^2 + (7108347051337392*I)*w^3 + 
           2176054583718900*w^4 - (86733551444863*I)*w^5) + 
         262144*q^46*(-58769323968724992000 - (83639692285548134400*I)*w - 
           13031329669846548480*w^2 - (937944278208838656*I)*w^3 - 
           418085716616838000*w^4 + (33416419727138196*I)*w^5 + 
           820871303045135*w^6) + 262144*q^44*(278929923094609920000 + 
           (417920007213118771200*I)*w + 74668258642359352320*w^2 + 
           (7535269022135459328*I)*w^3 + 4272366421433810880*w^4 - 
           (511531438089660024*I)*w^5 - 25154392085943185*w^6 + 
           (444945803301508*I)*w^7) - 8192*q^42*(31759425951572164608000 + 
           (56271652275206533939200*I)*w + 10849044781760070205440*w^2 + 
           (1527029382848349265920*I)*w^3 + 1006297326780283595520*w^4 - 
           (159450944943793646208*I)*w^5 - 11734067079214639360*w^6 + 
           (414455870906750800*I)*w^7 + 5644697892971325*w^8) + 
         1024*q^40*(678924137441997619200000 + (1632326774634955800576000*I)*
            w + 319224863045045503918080*w^2 + (64233610759055604547584*I)*
            w^3 + 45725537553572917831680*w^4 - (8911327490802903881472*I)*
            w^5 - 868352940640390662400*w^6 + (45796713618751956960*I)*w^7 + 
           1242423110056947480*w^8 - (13525269382339107*I)*w^9) + 
         1024*q^38*(-1303386901743270887424000 - (5162969467621050443366400*
             I)*w - 956797687839520329891840*w^2 - 
           (290290925752120600363008*I)*w^3 - 209854306366486807403520*w^4 + 
           (47743931257686215275776*I)*w^5 + 5739977378065019274880*w^6 - 
           (400203365425886442944*I)*w^7 - 16173837260075304180*w^8 + 
           (349874124502345863*I)*w^9 + 3116104392324225*w^10) + 
         256*q^36*(5854272326014649499648000 + (57139583828448655599206400*I)*
            w + 9192787858297902579056640*w^2 + (4595464214087703297196032*I)*
            w^3 + 3217701671777085900595200*w^4 - (819855126787042199043072*
             I)*w^5 - 115855014881678948707840*w^6 + 
           (9960832683520558351360*I)*w^7 + 531116738493934748640*w^8 - 
           (17074599711433771776*I)*w^9 - 301427870739224100*w^10 + 
           (2229008171749581*I)*w^11) - 1024*q^34*
          (-566972223618004549632000 + (34446366784318104561254400*I)*w + 
           4132837723371071121653760*w^2 + (4003551269110145140604928*I)*
            w^3 + 2637625632453500585702400*w^4 - (727271593076466922187520*
             I)*w^5 - 116417178271954465618560*w^6 + 
           (11777348921345071740288*I)*w^7 + 773277021140931499680*w^8 - 
           (32726133541724134338*I)*w^9 - 856419918140778435*w^10 + 
           (12518553213421377*I)*w^11 + 77519524543375*w^12) + 
         128*q^32*(-57146959978403947610112000 + (574931946655340442943488000*
             I)*w + 32826840779448610864496640*w^2 + 
           (98021191810135224672976896*I)*w^3 + 60118875260285385803120640*
            w^4 - (17450792141475709578424320*I)*w^5 - 
           3071802130120085514101760*w^6 + (353104453560443286743808*I)*w^7 + 
           27264651315244271288640*w^8 - (1418192011398308477400*I)*w^9 - 
           48736157732970461280*w^10 + (1053044751447960060*I)*w^11 + 
           12848944350025400*w^12 - (66829673779375*I)*w^13) + 
         128*q^30*(154674215310550760423424000 - 
           (1027937798475863725965312000*I)*w + 40568577346725502223646720*
            w^2 - (262031845100005250304049152*I)*w^3 - 
           150091063533311078887096320*w^4 + (44939095595712373697396736*I)*
            w^5 + 8493047452808659251333120*w^6 - (1079206069211734893888000*
             I)*w^7 - 94737279914254730904480*w^8 + 
           (5787251987916031357464*I)*w^9 + 243876190958938289880*w^10 - 
           (6900057769386956088*I)*w^11 - 124041179301870740*w^12 + 
           (1266401293114625*I)*w^13 + 5516711165625*w^14) + 
         32*q^28*(-1108571184245593356632064000 + 
           (6220483037826354441407692800*I)*w - 1204434708430804702703124480*
            w^2 + (2434951879716998413081903104*I)*w^3 + 
           1316760525468085506732195840*w^4 - (401292816795224125683892224*I)*
            w^5 - 79919817877871527362273280*w^6 + 
           (10981261750272242939707392*I)*w^7 + 1067498767338145029884160*
            w^8 - (74086657622199319977792*I)*w^9 - 3659291152149943038240*
            w^10 + (126608133193455039528*I)*w^11 + 2970270884281267520*
            w^12 - (44499343867711500*I)*w^13 - 378681826657500*w^14 + 
           (1367231278125*I)*w^15) - 32*q^26*(-1505826786376042426662912000 + 
           (7803846399973964554174464000*I)*w - 3575947127184726210348318720*
            w^2 + (4897510822459537892497686528*I)*w^3 + 
           2533638994078436247011328000*w^4 - (780179701605588046464811008*I)*
            w^5 - 161503239504418499910000640*w^6 + 
           (23581130643692662212675584*I)*w^7 + 2485933952956417478223360*
            w^8 - (191069849935455288898176*I)*w^9 - 10705432641485265868320*
            w^10 + (433026381598884322176*I)*w^11 + 12381469404330598640*
            w^12 - (241080805318269820*I)*w^13 - 2995370873199000*w^14 + 
           (20993335443750*I)*w^15 + 61437890625*w^16) + 
         4*q^24*(-12964634379840678141100032000 + 
           (62392041436587720196069785600*I)*w - 
           60843170116699204534319185920*w^2 + (68040700661621456026202013696*
             I)*w^3 + 34092965548087810523324743680*w^4 - 
           (10573922795173968629002665984*I)*w^5 - 
           2253825702746507826635079680*w^6 + (345054425736075575403905024*I)*
            w^7 + 38797338478002762669219840*w^8 - 
           (3236374685912620293273600*I)*w^9 - 200611286777030094236160*
            w^10 + (9184072078127610714624*I)*w^11 + 306008991318377946880*
            w^12 - (7231932876976830400*I)*w^13 - 116182345999418400*w^14 + 
           (1181148274365000*I)*w^15 + 6651931875000*w^16 - 
           (15099609375*I)*w^17) + 4*q^22*(11240756488138078656921600000 - 
           (44594246068754130751035801600*I)*w + 
           102732192696978043970361753600*w^2 - 
           (101769789912172342831440986112*I)*w^3 - 
           49895151863305104823827824640*w^4 + (15574658916786572283277737984*
             I)*w^5 + 3397388288295371286666280960*w^6 - 
           (540016554642826495691194368*I)*w^7 - 63924470188529395356057600*
            w^8 + (5695047573093463685922816*I)*w^9 + 
           382928622607741263390720*w^10 - (19357693279301134560768*I)*w^11 - 
           727801012819420414720*w^12 + (19962823990341274752*I)*w^13 + 
           387261704910710880*w^14 - (5057233613112000*I)*w^15 - 
           40954280062500*w^16 + (176668359375*I)*w^17 + 283203125*w^18) + 
         16384*q^2*(-312977874632048640000 + (35590859089489428480000*I)*w + 
           56943408408253138206720*w^2 - (44002714885100150980608*I)*w^3 - 
           21300397379658983669760*w^4 + (7173185388170201530368*I)*w^5 + 
           1777345243183915663360*w^6 - (335104036619893293056*I)*w^7 - 
           49104199464820715520*w^8 + (5665838736659195904*I)*w^9 + 
           518471168948302080*w^10 - (37711892892270144*I)*w^11 - 
           2175151714500800*w^12 + (98751805301668*I)*w^13 + 
           3481396224345*w^14 - (93218122122*I)*w^15 - 1829443800*w^16 + 
           (24782640*I)*w^17 + 206800*w^18 - (800*I)*w^19) + 
         4096*q^4*(8343621928426143744000 - (916762185780060959539200*I)*w - 
           1509881601304131293675520*w^2 + (1170434806480765892689920*I)*
            w^3 + 564332952161336992727040*w^4 - (188727375523671689920512*I)*
            w^5 - 46373918872679360757760*w^6 + (8664745011988168900608*I)*
            w^7 + 1257743200949848350720*w^8 - (143717457117348446208*I)*
            w^9 - 13020606065715148800*w^10 + (937411830394565376*I)*w^11 + 
           53500183803638720*w^12 - (2402531381713560*I)*w^13 - 
           83743486740360*w^14 + (2215904085717*I)*w^15 + 42949529640*w^16 - 
           (574191240*I)*w^17 - 4724320*w^18 + (18000*I)*w^19) + 
         8192*q^6*(-17127253927658520576000 + (1868728599598228674969600*I)*
            w + 3201896282596677538283520*w^2 - (2493957440301300241661952*I)*
            w^3 - 1198050344619435255398400*w^4 + (397739260348726448750592*
             I)*w^5 + 96846340532808854732800*w^6 - 
           (17911360720518568493056*I)*w^7 - 2571319279297596549120*w^8 + 
           (290346169844374189056*I)*w^9 + 25972440382691631360*w^10 - 
           (1844492495817030720*I)*w^11 - 103728722557214320*w^12 + 
           (4584298844124010*I)*w^13 + 157034913098385*w^14 - 
           (4076834195157*I)*w^15 - 77380131660*w^16 + (1010790720*I)*w^17 + 
           8104800*w^18 - (30000*I)*w^19) + 1024*q^8*
          (375514536076174688256000 - (43115630756647433718988800*I)*w - 
           78023809260062971149680640*w^2 + (61193179625091350881370112*I)*
            w^3 + 29300222715975930803650560*w^4 - 
           (9653413357676386178826240*I)*w^5 - 2327342570121841464442880*
            w^6 + (425508989965674280222720*I)*w^7 + 60302681213160768675840*
            w^8 - (6712511184805077374976*I)*w^9 - 591017449382333314560*
            w^10 + (41240845080394938624*I)*w^11 + 2274317965354093760*w^12 - 
           (98342144772620680*I)*w^13 - 3287332891999710*w^14 + 
           (83031479999490*I)*w^15 + 1527924925905*w^16 - 
           (19271108610*I)*w^17 - 148474500*w^18 + (525000*I)*w^19) + 
         512*q^10*(-1324934759818815602688000 + (185768931348178846875648000*
             I)*w + 363175726510147860902707200*w^2 - 
           (287600685593056552968781824*I)*w^3 - 137345556016657805837598720*
            w^4 + (44894794181410320361193472*I)*w^5 + 
           10707756576652160910622720*w^6 - (1932532137587311324397568*I)*
            w^7 - 269807646986592781639680*w^8 + (29523918942900933765120*I)*
            w^9 + 2549355074392282652160*w^10 - (173993325966648109824*I)*
            w^11 - 9356254623902920000*w^12 + (393110156052035160*I)*w^13 + 
           12717146552176890*w^14 - (309404903412300*I)*w^15 - 
           5454330169905*w^16 + (65473917750*I)*w^17 + 476332500*w^18 - 
           (1575000*I)*w^19) + 128*q^14*(11875220080662467837952000 + 
           (1539069241085750755196928000*I)*w + 4026860961932367927894343680*
            w^2 - (3292059130947266559797624832*I)*w^3 - 
           1568892709785964618438410240*w^4 + (504571996696083532603195392*I)*
            w^5 + 117449357042294441257205760*w^6 - 
           (20549718788744425489563648*I)*w^7 - 2763066139411888512000000*
            w^8 + (289111930673789378598912*I)*w^9 + 23681810957516995645440*
            w^10 - (1519491102255462183936*I)*w^11 - 76031963253778993600*
            w^12 + (2937812270946083960*I)*w^13 + 86212762158134160*w^14 - 
           (1872224139408048*I)*w^15 - 28889642369025*w^16 + 
           (296291154375*I)*w^17 + 1785187500*w^18 - (4687500*I)*w^19) + 
         128*q^12*(3665420127243702632448000 - (1224902325249279027000115200*
             I)*w - 2682493717760559713888501760*w^2 + 
           (2152880384191547546252869632*I)*w^3 + 
           1026368984842695569949327360*w^4 - (332793574636936191270715392*I)*
            w^5 - 78452074006143825810554880*w^6 + 
           (13954244614778942029824000*I)*w^7 + 1914636527765819890974720*
            w^8 - (205279172584735110008832*I)*w^9 - 17309080946537383864320*
            w^10 + (1149186310305830398464*I)*w^11 + 59852888232822958720*
            w^12 - (2423578272685036624*I)*w^13 - 75125441650695960*w^14 + 
           (1739581029028746*I)*w^15 + 28952400257190*w^16 - 
           (324928083375*I)*w^17 - 2183212500*w^18 + (6562500*I)*w^19) + 
         q^20*(-31437072367597443593797632000 + 
           (50258083728278693294899200000*I)*w - 
           570533802502510116416299991040*w^2 + 
           (522852751279322154259470876672*I)*w^3 + 
           252771703279884480017627873280*w^4 - 
           (79434094935234336453889622016*I)*w^5 - 
           17664606262238764958419517440*w^6 + (2894479669810353389425393664*
             I)*w^7 + 357148596238968401569382400*w^8 - 
           (33553284683400054539354112*I)*w^9 - 2409175927694747447132160*
            w^10 + (131903379742668850065408*I)*w^11 + 5461119489444830617600*
            w^12 - (168376460642152578560*I)*w^13 - 3772018889310873600*
            w^14 + (59097971858275200*I)*w^15 + 609532480500000*w^16 - 
           (3735778125000*I)*w^17 - 11164062500*w^18 + (9765625*I)*w^19) + 
         4*q^18*(4344339214907792569663488000 + 
           (21714191180853497323270963200*I)*w + 
           165061910508205628369299046400*w^2 - 
           (143560186767760585319314882560*I)*w^3 - 
           68824717535007615044592599040*w^4 + (21786668478549912174836318208*
             I)*w^5 + 4927014541706559027281920000*w^6 - 
           (828017412314307639529701376*I)*w^7 - 105695503806937871960309760*
            w^8 + (10367525193243366203916288*I)*w^9 + 
           785054558688731310059520*w^10 - (45840908675400864261120*I)*w^11 - 
           2050513701574271142400*w^12 + (69368750176454679040*I)*w^13 + 
           1738437692520823680*w^14 - (31258002772784928*I)*w^15 - 
           383645847000000*w^16 + (2961363562500*I)*w^17 + 12362890625*w^18 - 
           (19531250*I)*w^19) + 8*q^16*(-883049355044528421076992000 - 
           (22286609265745360973935411200*I)*w - 
           79873554991659433497251020800*w^2 + (66996850309029831837027926016*
             I)*w^3 + 31979003146648593504613171200*w^4 - 
           (10202131322814650898161074176*I)*w^5 - 
           2342267135276988687203696640*w^6 + (402216103955191671719460864*I)*
            w^7 + 52810864468641068713574400*w^8 - 
           (5366573945994783263588352*I)*w^9 - 424328584677570662215680*
            w^10 + (26101840976451522585600*I)*w^11 + 1242436617409444226560*
            w^12 - (45258044508459924480*I)*w^13 - 1238826983565237120*w^14 + 
           (24770521571645376*I)*w^15 + 346224785022000*w^16 - 
           (3147723000000*I)*w^17 - 16309921875*w^18 + (35156250*I)*w^19) + 
         (32768*I)*(-11046277928189952000*I - 1318497103011800678400*w + 
           (2065087798426415923200*I)*w^2 + 1592799559211865341952*w^3 - 
           (774209345574194380800*I)*w^4 - 262450895875811573760*w^5 + 
           (65525670273169817600*I)*w^6 + 12453017157609930752*w^7 - 
           (1839403951927357440*I)*w^8 - 213903815949096960*w^9 + 
           (19722568790979840*I)*w^10 + 1444984217067072*w^11 - 
           (83919409261120*I)*w^12 - 3834717417100*w^13 + (136010532495*I)*
            w^14 + 3662318442*w^15 - (72245640*I)*w^16 - 983280*w^17 + 
           (8240*I)*w^18 + 32*w^19))*cphiH[0])/((-2 + q^2)^20*
        (-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*(-6 + 3*q^2 + I*w)*
        (-8 + 4*q^2 + I*w)*(-10 + 5*q^2 + I*w)*(-12 + 6*q^2 + I*w)*
        (-14 + 7*q^2 + I*w)*(-16 + 8*q^2 + I*w)*(-18 + 9*q^2 + I*w)*
        (-20 + 10*q^2 + I*w)), cphiH[11] -> 
      ((-I/167423193907200)*w*(2369426615596744704000*q^64 + 
         (9862748150169600*I)*q^62*(5685680*I + 3867341*w) - 
         423993802752000*q^60*(-524373696 + (3557653848*I)*w + 
           120535613*w^2) + 10871635968*q^58*(812065782528000 + 
           (2632646920327200*I)*w + 182090331352600*w^2 + (550771161369*I)*
            w^3) - 452984832*q^56*(407321386407936000 + 
           (769191822670118400*I)*w + 81141999967121280*w^2 + 
           (482038688812296*I)*w^3 + 252585148509023*w^4) + 
         37748736*q^54*(51587481821331456000 + (81499230685297152000*I)*w + 
           11565300524723066880*w^2 + (100206588901007952*I)*w^3 + 
           112236032983098772*w^4 - (4718746812734757*I)*w^5) + 
         3145728*q^52*(-4373331460947542016000 - (6725479077963207475200*I)*
            w - 1187950816706431979520*w^2 - (13489601640633786240*I)*w^3 - 
           23912496071288708400*w^4 + (2031955495373901372*I)*w^5 + 
           50188621603616177*w^6) + 1048576*q^50*(67280441354997792768000 + 
           (113458088185843342233600*I)*w + 23484470256271650954240*w^2 + 
           (346023740241272768256*I)*w^3 + 816098475934534085568*w^4 - 
           (104794611349430336616*I)*w^5 - 5204646613200178441*w^6 + 
           (91406705144301546*I)*w^7) - 32768*q^48*
          (8203838922699582210048000 + (17295844245760788922368000*I)*w + 
           3974602388709913650708480*w^2 + (81854185443976773771264*I)*w^3 + 
           214965520750175994019584*w^4 - (36870921121393692779904*I)*w^5 - 
           2754182431498401713920*w^6 + (96922630948185538560*I)*w^7 + 
           1305739038953429641*w^8) + 4096*q^46*
          (181516010937372767158272000 + (572267628123649637901926400*I)*w + 
           138693778703799047387873280*w^2 + (4516191708734523524677632*I)*
            w^3 + 10985549691782496319543296*w^4 - 
           (2338549391050489079679744*I)*w^5 - 232584208477121050640640*w^6 + 
           (12269682001664676741600*I)*w^7 + 330307756752480775400*w^8 - 
           (3557834754262384079*I)*w^9) + 4096*q^44*
          (-316432428106771511377920000 - (2084224551128861866957209600*I)*
            w - 507004347537223858133729280*w^2 - (29051834345022325884715008*
             I)*w^3 - 57119468687125429069089792*w^4 + 
           (14303751061587637686144768*I)*w^5 + 1765444380043294025823616*
            w^6 - (123668339406431227533312*I)*w^7 - 4977588917685007084868*
            w^8 + (106883043143488571465*I)*w^9 + 944757795152224812*w^10) + 
         2048*q^42*(78685816443143718961152000 + 
           (13438824538046545604955340800*I)*w + 3122600331841488584141045760*
            w^2 + (334083541150759395789471744*I)*w^3 + 
           500872479126850688481017856*w^4 - (141148106417593003458470400*I)*
            w^5 - 20596390648078456435079680*w^6 + 
           (1787756993661288760843392*I)*w^7 + 95327852152470321425888*w^8 - 
           (3053351959516201973476*I)*w^9 - 53684312918596134951*w^10 + 
           (396225827518188786*I)*w^11) - 1024*q^40*
          (-7995853433857685694971904000 + (76625783873531559207449395200*I)*
            w + 16065818846682050685480468480*w^2 + 
           (3313870718585785905848057856*I)*w^3 + 
           3801848938569783259266797568*w^4 - (1160209927082765006080072704*
             I)*w^5 - 192796325741534088672721920*w^6 + 
           (19791956067294557341831680*I)*w^7 + 1305536245797282451025920*
            w^8 - (55280869326825052113808*I)*w^9 - 1446619930414088265594*
            w^10 + (21190712847855738507*I)*w^11 + 132115396780978116*w^12) + 
         256*q^38*(-134818862334572428963872768000 + 
           (769489939002338848542818304000*I)*w + 
           133805019809782961768465694720*w^2 + 
           (55850606511487077383469268992*I)*w^3 + 
           50846711375124505938551832576*w^4 - (16271430076764143341418299392*
             I)*w^5 - 2985879272223858138865217536*w^6 + 
           (350084127023986575531075072*I)*w^7 + 27292898564371609181364352*
            w^8 - (1427145855827504790754480*I)*w^9 - 49268184069967943497296*
            w^10 + (1071748849747619907936*I)*w^11 + 13230513443951343782*
            w^12 - (70175875636486455*I)*w^13) + 
         512*q^36*(179295959177924912445652992000 - 
           (846166076531386719164537241600*I)*w - 
           102479886996601513202700779520*w^2 - 
           (99774766052165871815158923264*I)*w^3 - 
           75595845506247265961184952320*w^4 + (24757820326808411298804412416*
             I)*w^5 + 4890509678336048601344502784*w^6 - 
           (636898675353773808653061120*I)*w^7 - 56745688161952676280422688*
            w^8 + (3502907454127670957504840*I)*w^9 + 
           149056558044420883267752*w^10 - (4268180299178623422576*I)*w^11 - 
           78057711344813074952*w^12 + (817648640299422327*I)*w^13 + 
           3701147940627500*w^14) + 256*q^34*
          (-724159646917269005700956160000 + (3242015017280916598075215052800*
             I)*w + 140624826197224992705808957440*w^2 + 
           (607022784161453051793864916992*I)*w^3 + 
           400891504311599296119675420672*w^4 - 
           (132276515145351677576560263168*I)*w^5 - 
           27556814000071210903638577152*w^6 + (3896553980147745939526056960*
             I)*w^7 + 386449565105338495659621888*w^8 - 
           (27253000608777503465129664*I)*w^9 - 1366995744122599048418136*
            w^10 + (48149214189586501830624*I)*w^11 + 1156324873963025762028*
            w^12 - (17895473268728945472*I)*w^13 - 159488828225315875*w^14 + 
           (615460478050000*I)*w^15) - 128*q^32*
          (-2353630413720923941260754944000 + 
           (10744865381308911203838748262400*I)*w - 
           795691178057226384478379704320*w^2 + 
           (3162067074876096772433491525632*I)*w^3 + 
           1892848156218787864042123296768*w^4 - 
           (624281500727272208439765172224*I)*w^5 - 
           135072716207096309968613433344*w^6 + 
           (20359125135182123024348596224*I)*w^7 + 
           2200331168248027808292017664*w^8 - (172820032519103314912319808*I)*
            w^9 - 9893362931562973690654992*w^10 + 
           (410021063082859999080312*I)*w^11 + 12083964149172052936128*w^12 - 
           (244902934706432173380*I)*w^13 - 3214521183911838350*w^14 + 
           (24333361850084375*I)*w^15 + 79561732903125*w^16) + 
         16*q^30*(-25294218856469730536485552128000 + 
           (121927836158112918428665144934400*I)*w - 
           31642818440162320375171661168640*w^2 + 
           (56716949187419869131945919119360*I)*w^3 + 
           31719670876388045216256368836608*w^4 - 
           (10432905689130302035884182077440*I)*w^5 - 
           2319822454957223863102433263616*w^6 + 
           (367391837440852127644400123904*I)*w^7 + 
           42530451192426087265402683392*w^8 - (3645466136917187770028193792*
             I)*w^9 - 232334852970410425933226496*w^10 + 
           (10973082450070619392372992*I)*w^11 + 379681791438286822276704*
            w^12 - (9417362084431429485456*I)*w^13 - 161347725608513121040*
            w^14 + (1791912941650546000*I)*w^15 + 11439904110112500*w^16 - 
           (31273533328125*I)*w^17) + 16*q^28*
          (28530039413707864646828949504000 - 
           (145237047012877607704970919936000*I)*w + 
           83485561392837289221528842403840*w^2 - 
           (109938484777833907658959664185344*I)*w^3 - 
           58729522474455557857789511467008*w^4 + 
           (19280990285652702411383818420224*I)*w^5 + 
           4377004733933655800334686355456*w^6 - 
           (720538877117246036561983143936*I)*w^7 - 
           88128191168248110707584655360*w^8 + (8109082833806734913138204672*
             I)*w^9 + 564114654834100889031254016*w^10 - 
           (29629375499501513306356608*I)*w^11 - 1166038714884765831740928*
            w^12 + (33865963002130104096768*I)*w^13 + 707795383150253371600*
            w^14 - (10220378096435379400*I)*w^15 - 95270932708627500*w^16 + 
           (505468607428125*I)*w^17 + 1126898437500*w^18) + 
         8*q^26*(-54611516459880903487304761344000 + 
           (278945983881086102528117125939200*I)*w - 
           331204979126752704634964787855360*w^2 + 
           (369537261603786024269443372154880*I)*w^3 + 
           191532348146600705800395672256512*w^4 - 
           (62899785982124558444091735539712*I)*w^5 - 
           14522862732789269660871217381376*w^6 + 
           (2465993852326319502878403723264*I)*w^7 + 
           315291360099839446873798082560*w^8 - 
           (30735012205762906777424330752*I)*w^9 - 
           2296917806661387162531852288*w^10 + (131596827095085375837229056*
             I)*w^11 + 5749742699298278133649152*w^12 - 
           (189462320123868551282688*I)*w^13 - 4621910861479943571584*w^14 + 
           (81092172237694365440*I)*w^15 + 978060803212779000*w^16 - 
           (7530370017637500*I)*w^17 - 32316801171875*w^18 + 
           (56074218750*I)*w^19) - 4*q^24*
          (-89343539252243928836997120000000 + 
           (385717974321937218466748144025600*I)*w - 
           1069647365262298112167791789342720*w^2 + 
           (1078395000372053987045638699745280*I)*w^3 + 
           548181889066586929214340250730496*w^4 - 
           (180492686898335587810869252194304*I)*w^5 - 
           42298681667561725594456442273792*w^6 + 
           (7368865421440847988149363146752*I)*w^7 + 
           976960759092510521448149155840*w^8 - 
           (99841946553326577697843970048*I)*w^9 - 
           7913300951384224126193836032*w^10 + (486905652576920882188646400*
             I)*w^11 + 23173757265739954227661824*w^12 - 
           (845867117335012053304320*I)*w^13 - 23339727976988461308160*w^14 + 
           (476127071433691420864*I)*w^15 + 6943927276865515200*w^16 - 
           (68751761405745000*I)*w^17 - 424704587656250*w^18 + 
           (1402177734375*I)*w^19 + 1718750000*w^20) + 
         32768*q^2*(295510027134937595904000 - (61899889582791480626380800*I)*
            w - 102343416289093864547942400*w^2 + (82117787968829814120382464*
             I)*w^3 + 41568440957186447115288576*w^4 - 
           (14761483314294086808109056*I)*w^5 - 3893663271300315512569856*
            w^6 + (789982115816177915658240*I)*w^7 + 126108286544925073866752*
            w^8 - (16077368140883486277632*I)*w^9 - 1652549176069636804608*
            w^10 + (137677307302194711552*I)*w^11 + 9312712256843995648*
            w^12 - (510552858175048128*I)*w^13 - 22563747798983776*w^14 + 
           (796086646300660*I)*w^15 + 22079746324119*w^16 - 
           (470166917814*I)*w^17 - 7408682600*w^18 + (81276624*I)*w^19 + 
           553520*w^20 - (1760*I)*w^21) + 16384*q^4*
          (-4216850321418945036288000 + (890076724657722404477337600*I)*w + 
           1507376680212383854850211840*w^2 - (1212143291640472777412050944*
             I)*w^3 - 611062937737791998709989376*w^4 + 
           (215532783723188824924225536*I)*w^5 + 56402526046605831450918912*
            w^6 - (11347036135358917087199232*I)*w^7 - 
           1795666203311226345324544*w^8 + (226912793193700688183296*I)*w^9 + 
           23116629330534037782528*w^10 - (1908637478187478930944*I)*w^11 - 
           127933518821955487872*w^12 + (6949249546959352512*I)*w^13 + 
           304243909083239840*w^14 - (10631356820124722*I)*w^15 - 
           291958727275908*w^16 + (6153659734167*I)*w^17 + 95940162120*w^18 - 
           (1040853528*I)*w^19 - 7005856*w^20 + (22000*I)*w^21) + 
         4096*q^6*(73737528349828375904256000 - 
           (16317465278032123262926848000*I)*w - 
           28534617685791642652508160000*w^2 + (23026302340978756108022710272*
             I)*w^3 + 11562528933385201049533415424*w^4 - 
           (4049793947115633126653558784*I)*w^5 - 
           1050853850105540218814726144*w^6 + (209461666916325248991756288*I)*
            w^7 + 32824261272222114836905984*w^8 - 
           (4105637046506999600807936*I)*w^9 - 413809780321693469294592*
            w^10 + (33785766546304308418560*I)*w^11 + 2238069476694243016704*
            w^12 - (120062880824696308224*I)*w^13 - 5187155501074783808*
            w^14 + (178703870600623808*I)*w^15 + 4833324193861218*w^16 - 
           (100209796068921*I)*w^17 - 1534699800040*w^18 + 
           (16329006408*I)*w^19 + 107588800*w^20 - (330000*I)*w^21) + 
         4096*q^8*(-212244244554922843963392000 + 
           (53381577037728804588276940800*I)*w + 
           97458616192721540550607503360*w^2 - (79049272856996150972434612224*
             I)*w^3 - 39550987167619559279718039552*w^4 + 
           (13752830095989839847657308160*I)*w^5 + 
           3536600785579819580756328448*w^6 - (697841069146172582035587072*I)*
            w^7 - 108163944287884557611466752*w^8 + 
           (13370467380474910221959168*I)*w^9 + 1330640794759540256053248*
            w^10 - (107165013024451194302976*I)*w^11 - 6994437565592293859328*
            w^12 + (369210843305359102080*I)*w^13 + 15671993039069615600*
            w^14 - (529550000608266506*I)*w^15 - 14019702555750738*w^16 + 
           (283884043345155*I)*w^17 + 4235107200665*w^18 - 
           (43763081670*I)*w^19 - 279064500*w^20 + (825000*I)*w^21) + 
         1024*q^10*(1498795751309757703520256000 - 
           (528381574406538479653198233600*I)*w - 
           1022957742764627422738844221440*w^2 + 
           (835700992473336681765185519616*I)*w^3 + 
           416804191460681658403569795072*w^4 - 
           (143859751584100924136771026944*I)*w^5 - 
           36641416863151362701103464448*w^6 + (7150783803066140317383131136*
             I)*w^7 + 1094843416944999804591669248*w^8 - 
           (133518322851343959009198080*I)*w^9 - 13091097413508895822897152*
            w^10 + (1037058763694206000435200*I)*w^11 + 
           66459056044992822148608*w^12 - (3437407364940308314368*I)*w^13 - 
           142631070257766400640*w^14 + (4698560239774274456*I)*w^15 + 
           120901675059059994*w^16 - (2371046267213910*I)*w^17 - 
           34119182009385*w^18 + (338461066350*I)*w^19 + 2060272500*w^20 - 
           (5775000*I)*w^21) + 512*q^12*(-1095436229140060053700608000 + 
           (2040299998225293623842308096000*I)*w + 
           4286768591623474598694428344320*w^2 - 
           (3536528664364726084798557192192*I)*w^3 - 
           1759329164937800616782120091648*w^4 + 
           (602654755223491556260731420672*I)*w^5 + 
           151946503376308503692110200832*w^6 - 
           (29299034956788450971287289856*I)*w^7 - 
           4424826599225958438081986560*w^8 + (531317832778071711144148992*I)*
            w^9 + 51191008570888767905955840*w^10 - 
           (3975959996069334665389056*I)*w^11 - 249168844308176081895936*
            w^12 + (12565982772676759751424*I)*w^13 + 506703542260090757824*
            w^14 - (16159284055025448700*I)*w^15 - 400779376458428616*w^16 + 
           (7537490096402046*I)*w^17 + 103399595443320*w^18 - 
           (970940656125*I)*w^19 - 5546887500*w^20 + (14437500*I)*w^21) + 
         q^22*(-250478381641682728002923790336000 + 
           (394641092611801562633507281305600*I)*w - 
           5791562173159575272450515512852480*w^2 + 
           (5462190361692279888345201553440768*I)*w^3 + 
           2743338866135702792602850691121152*w^4 - 
           (907332361806186576176291461988352*I)*w^5 - 
           215577847147243653177409108180992*w^6 + 
           (38388359324667177934931084967936*I)*w^7 + 
           5245764523036084169024066289664*w^8 - 
           (557439295175599569839248113664*I)*w^9 - 
           46375921512556345246208753664*w^10 + (3026201015363737701792448512*
             I)*w^11 + 154510898913580771083337728*w^12 - 
           (6131038913108689394884608*I)*w^13 - 186856542049676642378752*
            w^14 + (4295394623507295447040*I)*w^15 + 72493477788874399488*
            w^16 - (862708076504208000*I)*w^17 - 6799510855500000*w^18 + 
           (31960293750000*I)*w^19 + 73261718750*w^20 - (48828125*I)*w^21) + 
         128*q^14*(-52552663355073865917136896000 - 
           (12441542170929908565654739353600*I)*w - 
           29427625537691068735131463188480*w^2 + 
           (24600165703407045771784328577024*I)*w^3 + 
           12217102569660277976055070851072*w^4 - 
           (4153189342886198647262772461568*I)*w^5 - 
           1035956647179317823734766632960*w^6 + 
           (197158726432318750894888845312*I)*w^7 + 
           29321931202086139552711311360*w^8 - (3458853955412899806407884800*
             I)*w^9 - 326492072938358408564195328*w^10 + 
           (24767576700522600333901824*I)*w^11 + 1510701715704084429216768*
            w^12 - (73858553514284430177792*I)*w^13 - 2874191296826090686720*
            w^14 + (88002469064000768992*I)*w^15 + 2083010682792815292*w^16 - 
           (37126228456337922*I)*w^17 - 478636530774600*w^18 + 
           (4180942321875*I)*w^19 + 21935512500*w^20 - (51562500*I)*w^21) + 
         4*q^20*(37356972806836130026635657216000 + 
           (205790077875379395890932560691200*I)*w + 
           1662355471657934817226064060743680*w^2 - 
           (1497273157325157460206928250535936*I)*w^3 - 
           746733646174566599427454434017280*w^4 + 
           (248428200885301252665301253750784*I)*w^5 + 
           59798803700027923776564870774784*w^6 - 
           (10855689133866970851462088753152*I)*w^7 - 
           1522052192883135551392840155136*w^8 + 
           (167108108007087496515703275520*I)*w^9 + 
           14473160435821352162327789568*w^10 - (991424554482347787934015488*
             I)*w^11 - 53634969865026613495359488*w^12 + 
           (2279004752228141184580608*I)*w^13 + 75304835470326423132160*
            w^14 - (1905225835375134984448*I)*w^15 - 36068474185006600128*
            w^16 + (493844843541551040*I)*w^17 + 4643374925750000*w^18 - 
           (27564647343750*I)*w^19 - 88601562500*w^20 + (107421875*I)*w^21) + 
         32*q^16*(887903083203518999348379648000 + 
           (59293051936964531798582860185600*I)*w + 
           168353953941411894343087392030720*w^2 - 
           (143256844868152625435711304105984*I)*w^3 - 
           71108927727319973185285099880448*w^4 + 
           (23991715432191019747423775883264*I)*w^5 + 
           5917103579055107046388518617088*w^6 - 
           (1110132100292235409446832963584*I)*w^7 - 
           162279342407456904854889037824*w^8 + 
           (18755178121321484788747862016*I)*w^9 + 
           1728286237667354985243131904*w^10 - (127471961811865854477717504*
             I)*w^11 - 7524944367878084827198464*w^12 + 
           (354209612605528056233472*I)*w^13 + 13192797009518126634304*w^14 - 
           (383984462627499983392*I)*w^15 - 8571176147195066592*w^16 + 
           (142698771233491176*I)*w^17 + 1698494386099500*w^18 - 
           (13496802103125*I)*w^19 - 63171796875*w^20 + (128906250*I)*w^21) + 
         8*q^18*(-9248638660902511422895816704000 - 
           (208406249943666944971634638848000*I)*w - 
           812004401420588827050217454960640*w^2 + 
           (707729043637878870487408010330112*I)*w^3 + 
           351709340736449037652237775536128*w^4 - 
           (117802981865026580847573652733952*I)*w^5 - 
           28710916726605772966812360638464*w^6 + 
           (5302878129320880848559868477440*I)*w^7 + 
           760217676621486797705271312384*w^8 - 
           (85805221186254068792957075456*I)*w^9 - 
           7685859729534318412894961664*w^10 + (548145479914458978364538880*
             I)*w^11 + 31104780568187004380708864*w^12 - 
           (1398074399562938286554112*I)*w^13 - 49344567200251282009600*
            w^14 + (1348940092648676925056*I)*w^15 + 27983756422515419328*
            w^16 - (427414760191278816*I)*w^17 - 4591081371635000*w^18 + 
           (32210673000000*I)*w^19 + 129048046875*w^20 - (214843750*I)*
            w^21) + (131072*I)*(4860362288403578880000*I + 
           1032715778321062821888000*w - (1677096396942788159078400*I)*w^2 - 
           1344116442799591108116480*w^3 + (683307170245140767834112*I)*w^4 + 
           244233958567749208768512*w^5 - (64901148142011358904320*I)*w^6 - 
           13269666367289531105280*w^7 + (2134690475470559035392*I)*w^8 + 
           274211864399035092992*w^9 - (28392245533011148800*I)*w^10 - 
           2382067978430557440*w^11 + (162208262494152512*I)*w^12 + 
           8949342104342112*w^13 - (397883318981940*I)*w^14 - 
           14116669921585*w^15 + (393568590327*I)*w^16 + 8420827602*w^17 - 
           (133272040*I)*w^18 - 1467840*w^19 + (10032*I)*w^20 + 32*w^21))*
        cphiH[0])/((-2 + q^2)^22*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*(-10 + 5*q^2 + I*w)*
        (-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)*(-16 + 8*q^2 + I*w)*
        (-18 + 9*q^2 + I*w)*(-20 + 10*q^2 + I*w)*(-22 + 11*q^2 + I*w)), 
     cphiH[12] -> ((-I/8036313307545600)*w*(1326878904734177034240000*q^70 + 
         (115985918245994496000*I)*q^68*(274560*I + 221843*w) - 
         10228035118694400*q^66*(-5708102400 + (108123717240*I)*w + 
           3850394407*w^2) + 869730877440*q^64*(9186848326656000 + 
           (26291419762608000*I)*w + 1922461325752800*w^2 - 
           (7528549291667*I)*w^3) - 14495514624*q^62*(11271342294051840000 + 
           (20983474714466880000*I)*w + 2356276713060160800*w^2 - 
           (21212287293036360*I)*w^3 + 5054573489501789*w^4) + 
         1207959552*q^60*(1498279100828590080000 + (2435789842189127424000*I)*
            w + 370982832100994448000*w^2 - (5773522891262148000*I)*w^3 + 
           2444325607013301528*w^4 - (110542530077572109*I)*w^5) + 
         50331648*q^58*(-269928409348000972800000 - 
           (441694744623204065280000*I)*w - 84560537504092822732800*w^2 + 
           (2006466111156765600000*I)*w^3 - 1135696910378328956592*w^4 + 
           (104874836061162743136*I)*w^5 + 2618088359685508237*w^6) + 
         4194304*q^56*(17601025195295126323200000 + 
           (32859681918033760505856000*I)*w + 7457476978225104578150400*w^2 - 
           (247634135979658922741760*I)*w^3 + 169415340242448750524352*w^4 - 
           (23916291679093202896464*I)*w^5 - 1206083546950442846400*w^6 + 
           (21083112620398328767*I)*w^7) - 524288*q^54*
          (557142736101141404712960000 + (1386988720278739578814464000*I)*w + 
           354179632819468306898534400*w^2 - (15200087889308977826242560*I)*
            w^3 + 12224823771472319771788032*w^4 - 
           (2334066191874488559367296*I)*w^5 - 177953879737040250827424*w^6 + 
           (6253538412368464108720*I)*w^7 + 83415070938591153501*w^8) + 
         262144*q^52*(2978087322828022984212480000 + 
           (12787838795542866721505280000*I)*w + 3498354446146756880928768000*
            w^2 - (176847626954535863771381760*I)*w^3 + 
           171850855409527809710140416*w^4 - (41226043708689667346608128*I)*
            w^5 - 4208768254541605321352448*w^6 + (222527192770090379468832*
             I)*w^7 + 5947830191902079821728*w^8 - (63352245936896343671*I)*
            w^9) + 131072*q^50*(-6365292451817991941652480000 - 
           (104700395203385455151677440000*I)*w - 
           29318773467329019823236710400*w^2 + (1528014010093879785256304640*
             I)*w^3 - 1978973281559963562113645568*w^4 + 
           (564264659044210029769534464*I)*w^5 + 71914492713842716068352512*
            w^6 - (5069369905750495912480320*I)*w^7 - 
           203216819562279550593816*w^8 + (4326413801861614178038*I)*w^9 + 
           37856601273010430361*w^10) + 4096*q^48*
          (-1051020686446040850251120640000 + 
           (12266154623714975110492323840000*I)*w + 
           3373709813329138992054219571200*w^2 - 
           (139476097017281242241783562240*I)*w^3 + 
           310405249965417871614216634368*w^4 - 
           (100193893360920980776640581632*I)*w^5 - 
           15184775497297885633197490176*w^6 + (1332157094390059279292799744*
             I)*w^7 + 70994710301060986105064448*w^8 - 
           (2261275391631929009241584*I)*w^9 - 39463674225562498835616*w^10 + 
           (289184693094312558121*I)*w^11) - 8192*q^46*
          (-3816938423587306568228536320000 + 
           (20088708556713462428149481472000*I)*w + 
           5219946101102220921425913446400*w^2 - 
           (43478555056994109968229335040*I)*w^3 + 
           666941893278926414250880253952*w^4 - 
           (232994038470917835244662835200*I)*w^5 - 
           40417193936945028060381275136*w^6 + (4212628820965623309561412608*
             I)*w^7 + 278789606448167403079702656*w^8 - 
           (11778382079260883952057736*I)*w^9 - 306878391736929248186412*
            w^10 + (4476230758945563919539*I)*w^11 + 27842448935756297532*
            w^12) + 2048*q^44*(-58629384496517151093801615360000 + 
           (234781240129419096636801417216000*I)*w + 
           55196672163797975390411135385600*w^2 + 
           (3566108094066536865941540044800*I)*w^3 + 
           10250512653473701239816726773760*w^4 - 
           (3725667641728907937127210033152*I)*w^5 - 
           716322180787884319519905509376*w^6 + 
           (85650906600987094406717027328*I)*w^7 + 
           6726872116488394260096622080*w^8 - (352264286853814679110370560*I)*
            w^9 - 12149689121405944848444144*w^10 + 
           (264051046943327113614750*I)*w^11 + 3262902146758399843296*w^12 - 
           (17389218839351746669*I)*w^13) + 2048*q^42*
          (165724468627403653880469258240000 - 
           (609615677106185733782831628288000*I)*w - 
           121805316761507638077761047756800*w^2 - 
           (26447464037865239832903910686720*I)*w^3 - 
           35555417086778740596666662977536*w^4 + 
           (13043480903913752531315122692096*I)*w^5 + 
           2704175739065673947765489762304*w^6 - 
           (360588730750811974629366398976*I)*w^7 - 
           32502177448217165411206978560*w^8 + (2017440182655198611985421120*
             I)*w^9 + 86097808005651004941591312*w^10 - 
           (2472318512722057839535352*I)*w^11 - 45429904221254232459468*
            w^12 + (480020855193985917203*I)*w^13 + 2205170664768407325*
            w^14) + 256*q^40*(-2995452179486424528505012224000000 + 
           (11214878641308809350846881988608000*I)*w + 
           1690196411040920475520423742668800*w^2 + 
           (967215440263785154405908904673280*I)*w^3 + 
           891754613675447252126001468014592*w^4 - 
           (324025967379905430931652318724096*I)*w^5 - 
           70813796801497965910196949123072*w^6 + 
           (10285514002257634223870194839552*I)*w^7 + 
           1036260735184401985930374303744*w^8 - 
           (73796674310251617182165354240*I)*w^9 - 
           3728117446922028022308559872*w^10 + (132234351267029277858990576*
             I)*w^11 + 3204287793005095496446176*w^12 - 
           (50242783147555290778752*I)*w^13 - 456606869596377359640*w^14 + 
           (1813640146926261775*I)*w^15) - 1024*q^38*
          (-1400234033750341157734821396480000 + 
           (5692150615539370382146614067200000*I)*w + 
           465009096138828685422061053542400*w^2 + 
           (851726219278132728558541256785920*I)*w^3 + 
           629479837467783127200407502716928*w^4 - 
           (224733993257797411005246011277312*I)*w^5 - 
           50886784428396163052311845199872*w^6 + 
           (7895752967425571502135508475904*I)*w^7 + 
           870154479539128979096898298368*w^8 - 
           (69315575457854911789466789696*I)*w^9 - 
           4014546788503716752730737184*w^10 + (168313581150423022248954456*
             I)*w^11 + 5028683945041865154358008*w^12 - 
           (103764651422420398631812*I)*w^13 - 1396232788601490171090*w^14 + 
           (10943871086197723135*I)*w^15 + 37582580038575000*w^16) + 
         256*q^36*(-8833640194028515362383981445120000 + 
           (40658312524062663472565591212032000*I)*w - 
           713485161572749005521478588825600*w^2 + 
           (9882763070166556590321458699304960*I)*w^3 + 
           6371828867509777820035560857665536*w^4 - 
           (2234440594705116493370246083117056*I)*w^5 - 
           518050795274621050997822684921856*w^6 + 
           (84547523365939692709813731115008*I)*w^7 + 
           10012437581367173264639997542400*w^8 - 
           (874067537976768084784047673856*I)*w^9 - 
           56621883787741023644826307968*w^10 + (2718627197597437182312678928*
             I)*w^11 + 95851145954050015921353600*w^12 - 
           (2433703916799755296588952*I)*w^13 - 42996444324308943248880*
            w^14 + (497696668503287462506*I)*w^15 + 3362901745007640000*
            w^16 - (9948458086221875*I)*w^17) + 
         256*q^34*(11903669805333822313087201443840000 - 
           (63486561597899423352284956852224000*I)*w + 
           10465983487627118896788010539417600*w^2 - 
           (24326189439915347900692487051673600*I)*w^3 - 
           14390412980214596652462469023793152*w^4 + 
           (4975717085624190087383325465378816*I)*w^5 + 
           1172872947666319542134869704966144*w^6 - 
           (198986999490244128836082675499008*I)*w^7 - 
           24959747277896968340985993867264*w^8 + 
           (2348168412855364811587568608256*I)*w^9 + 
           166807952103498240523804903296*w^10 - 
           (8952463709020942204958481024*I)*w^11 - 
           360968501560355855951251104*w^12 + (10795205297892669534891288*I)*
            w^13 + 234144027308741792287320*w^14 - (3549184360246111965708*I)*
            w^15 - 35308534470896560500*w^16 + (204791990655346875*I)*w^17 + 
           517543694765625*w^18) + 16*q^32*
          (-221632674830586314750610175426560000 + 
           (1372312674171911211919218239864832000*I)*w - 
           541053367999925664868389710777548800*w^2 + 
           (826193595865165813317398314855956480*I)*w^3 + 
           462668976458888951292357354769612800*w^4 - 
           (158550884882517504034449206361980928*I)*w^5 - 
           37860991745327576801289305289916416*w^6 + 
           (6621917698821679093086507396759552*I)*w^7 + 
           869860246757704491692116952481792*w^8 - 
           (86992038344470179778222136803328*I)*w^9 - 
           6668276077805673424405168361472*w^10 + 
           (392396304656355581265093236736*I)*w^11 + 
           17666315788415282448235015680*w^12 - (603174946453657980359412480*
             I)*w^13 - 15375559079567074982470272*w^14 + 
           (285376567746920643847920*I)*w^15 + 3706263119095710465600*w^16 - 
           (31533913924062660000*I)*w^17 - 155550486143250000*w^18 + 
           (330702343984375*I)*w^19) - 32*q^30*
          (-112523675078030052863621726208000000 + 
           (785706436441196490194010884800512000*I)*w - 
           613925469841211241341737090469068800*w^2 + 
           (763326239104414662781916756123320320*I)*w^3 + 
           412735017561052494041698248532426752*w^4 - 
           (140863548795721926815425629593272320*I)*w^5 - 
           34026810508508202065888449992327168*w^6 + 
           (6100735835729334677753846732685312*I)*w^7 + 
           832046839560381570576394877730816*w^8 - 
           (87487663276537095371496180023296*I)*w^9 - 
           7141718586942573593494821445632*w^10 + 
           (453622720578033229712192012288*I)*w^11 + 
           22376094118383358882553686272*w^12 - (851788296766637218212006912*
             I)*w^13 - 24737449823280276253896384*w^14 + 
           (538211181226863595038720*I)*w^15 + 8532155524153486642560*w^16 - 
           (94415840326469442000*I)*w^17 - 680093201153437500*w^18 + 
           (2806035800734375*I)*w^19 + 4885546875000*w^20) + 
         8*q^28*(-403035215339296219506054549995520000 + 
           (2916342440855506219543888857661440000*I)*w - 
           4484336577340362573482925404612198400*w^2 + 
           (4937748629301229293518107436572999680*I)*w^3 + 
           2610795224897993681404410462543544320*w^4 - 
           (890896910114546689291494790885539840*I)*w^5 - 
           217617297368716940977110765658963968*w^6 + 
           (39849370663114217356760540459827200*I)*w^7 + 
           5606708120150718930087966773084160*w^8 - 
           (614492153603501183103132841148416*I)*w^9 - 
           52850103944420604442822906281984*w^10 + 
           (3577256538764014209625587326976*I)*w^11 + 
           190390310378784251567933970432*w^12 - 
           (7930964223563956177225536000*I)*w^13 - 
           256314832927628362330646016*w^14 + (6337598254799370485076480*I)*
            w^15 + 117409626686045771611776*w^16 - (1579982510058038856000*I)*
            w^17 - 14734197913751250000*w^18 + (88259784981018750*I)*w^19 + 
           295931625000000*w^20 - (401845703125*I)*w^21) + 
         8*q^26*(321251373355863200333551286353920000 - 
           (1928905447166826006662599233503232000*I)*w + 
           6887460318481848924485290389248409600*w^2 - 
           (7006522019500192950361423300484136960*I)*w^3 - 
           3652768314315653934709380638897602560*w^4 + 
           (1249807107276274736519837885285793792*I)*w^5 + 
           308724229871874186926964933358780416*w^6 - 
           (57598557367842929919387745457799168*I)*w^7 - 
           8321174367885498581619893295120384*w^8 + 
           (944243630587055567635726979301376*I)*w^9 + 
           84830269857835241740909156368384*w^10 - 
           (6055016694388388953487019245568*I)*w^11 - 
           343369755945914130656692826112*w^12 + 
           (15417700922640636523935078400*I)*w^13 + 
           544326952741659288779415552*w^14 - (14942145036368521106471424*I)*
            w^15 - 313650602775588740796288*w^16 + (4914333954567856988928*I)*
            w^17 + 55478372123187090000*w^18 - (427777051854350000*I)*w^19 - 
           2066676098437500*w^20 + (5346630859375*I)*w^21 + 
           5126953125*w^22) + 262144*q^2*(-83287168174083727687680000 + 
           (32411140065015084261310464000*I)*w + 
           55096182435739105168352870400*w^2 - (45634215095436406023750942720*
             I)*w^3 - 23981902344679495084409880576*w^4 + 
           (8900155267086815120521691136*I)*w^5 + 
           2471873428582926525602463744*w^6 - (532520099592299377681498112*I)*
            w^7 - 91120342890157541910773760*w^8 + 
           (12585557181891397510627328*I)*w^9 + 1418641769199118488870912*
            w^10 - (131436018124785954582528*I)*w^11 - 
           10049631819978573264384*w^12 + (634965619373860749568*I)*w^13 + 
           33109137771033787584*w^14 - (1418989101581231488*I)*w^15 - 
           49625082938679798*w^16 + (1400375722399731*I)*w^17 + 
           31361006556000*w^18 - (543804375092*I)*w^19 - 7031478432*w^20 + 
           (63738512*I)*w^21 + 360960*w^22 - (960*I)*w^23) + 
         65536*q^4*(2534076248478704342138880000 - 
           (1029756864185845972822130688000*I)*w - 
           1785938897011329204472302796800*w^2 + 
           (1481340505834409734487817584640*I)*w^3 + 
           775174383755271314987777261568*w^4 - 
           (285785578091325887624402436096*I)*w^5 - 
           78768607318907673927632289792*w^6 + (16832938235473128761591857152*
             I)*w^7 + 2856724908221483997272997888*w^8 - 
           (391328354977925103249195008*I)*w^9 - 43748764650240418625421312*
            w^10 + (4020171121846306885632000*I)*w^11 + 
           304877693155667620850688*w^12 - (19105998863861404564224*I)*w^13 - 
           988093178251621766016*w^14 + (41998353644855301232*I)*w^15 + 
           1456516583465497092*w^16 - (40753185129300105*I)*w^17 - 
           904761594542355*w^18 + (15549590465442*I)*w^19 + 
           199222106952*w^20 - (1788806720*I)*w^21 - 10030320*w^22 + 
           (26400*I)*w^23) + 32768*q^6*(-23539240040416526488043520000 + 
           (10484094949446242529114587136000*I)*w + 
           18667932061815721147553021952000*w^2 - 
           (15522577313160665962061789921280*I)*w^3 - 
           8089646455120595511026808520704*w^4 + 
           (2962179134902300057860361420800*I)*w^5 + 
           809901568575271387362685353984*w^6 - 
           (171586350049407058315548033024*I)*w^7 - 
           28859355704195912332824281088*w^8 + (3916972697554772525208961024*
             I)*w^9 + 433779914236686297916145664*w^10 - 
           (39476132940776227446063104*I)*w^11 - 2963959259778067266880512*
            w^12 + (183829414114830412630016*I)*w^13 + 9404858113048823956608*
            w^14 - (395249665849698422400*I)*w^15 - 13544970005737179900*
            w^16 + (374235986767548972*I)*w^17 + 8197720898893845*w^18 - 
           (138885523632878*I)*w^19 - 1752275628312*w^20 + 
           (15475257296*I)*w^21 + 85232400*w^22 - (220000*I)*w^23) + 
         8192*q^10*(-513248191923282002061557760000 + 
           (428156136348105909393250320384000*I)*w + 
           826285173220643347682896851763200*w^2 - 
           (693364250770444729387485474324480*I)*w^3 - 
           358674191060073190576735131795456*w^4 + 
           (129489149993610062136688609591296*I)*w^5 + 
           34795779439792023253527111401472*w^6 - 
           (7231885734322353307243543265280*I)*w^7 - 
           1191651233879293743370073800704*w^8 + 
           (158260882474595108295256440832*I)*w^9 + 
           17127092000905318015216680960*w^10 - (1520862563844004587582676992*
             I)*w^11 - 111227734918716130467185664*w^12 + 
           (6706008619516455301310976*I)*w^13 + 332735038265122762427136*
            w^14 - (13525650168853115711616*I)*w^15 - 446980345271302649796*
            w^16 + (11868216254051027706*I)*w^17 + 248867055160086000*w^18 - 
           (4018267454782185*I)*w^19 - 48072080383932*w^20 + 
           (400232492000*I)*w^21 + 2064150000*w^22 - (4950000*I)*w^23) + 
         4096*q^8*(570762997441368448523304960000 - 
           (306798592820627373019008860160000*I)*w - 
           565530821149000728328770945024000*w^2 + 
           (472022755266302550656431800975360*I)*w^3 + 
           245046234472271382446493457711104*w^4 - 
           (89102701156106036549920871153664*I)*w^5 - 
           24156811677822711362860873678848*w^6 + 
           (5070695776799316285991887568896*I)*w^7 + 
           844520241247566928734770429952*w^8 - 
           (113450169629834884354553937920*I)*w^9 - 
           12429088951352607926426664960*w^10 + (1118340565005147116379979776*
             I)*w^11 + 82964843639312776376020992*w^12 - 
           (5080227682454597402458112*I)*w^13 - 256375510774477586122752*
            w^14 + (10617026812521323728512*I)*w^15 + 358099361175875972400*
            w^16 - (9724823287381217268*I)*w^17 - 209063355417643320*w^18 + 
           (3470076096129335*I)*w^19 + 42808204256136*w^20 - 
           (368832276472*I)*w^21 - 1976700000*w^22 + (4950000*I)*w^23) + 
         2048*q^12*(239755994783795690770268160000 - 
           (3775705203724467897145673908224000*I)*w - 
           7750054609002155247040177215897600*w^2 + 
           (6551018379739989042282850292858880*I)*w^3 + 
           3378168996144254478510662520668160*w^4 - 
           (1210731273180838755146367246532608*I)*w^5 - 
           322329839858908985764013584416768*w^6 + 
           (66286777991076859164808093630464*I)*w^7 + 
           10796046370380527963708242526208*w^8 - 
           (1415681680481852239628777684992*I)*w^9 - 
           151090768274615215916739133440*w^10 + 
           (13213469330287368785892761600*I)*w^11 + 
           950239502535717455349049344*w^12 - (56233860849597153475646976*I)*
            w^13 - 2733114677062383208793088*w^14 + 
           (108576273628592756158656*I)*w^15 + 3497362950273103024344*w^16 - 
           (90243975236444136294*I)*w^17 - 1832764260897775590*w^18 + 
           (28549336197508841*I)*w^19 + 328032565873815*w^20 - 
           (2609293409250*I)*w^21 - 12777187500*w^22 + (28875000*I)*w^23) + 
         1024*q^14*(25941640442498953673567109120000 + 
           (13399692808507922708520706768896000*I)*w + 
           29938827739630593967861867846041600*w^2 - 
           (25554714077026141498992269155368960*I)*w^3 - 
           13143700809145719769129814920790016*w^4 + 
           (4676052437022283334829022686216192*I)*w^5 + 
           1232843521058881300953926178177024*w^6 - 
           (250682324239459995454087008092160*I)*w^7 - 
           40313395281928335103362596339712*w^8 + 
           (5212075522662495264521477685248*I)*w^9 + 
           547568693718830073016291885056*w^10 - 
           (47050522690061270931944177664*I)*w^11 - 
           3317416529247999657337780224*w^12 + (192011068435349853648224256*
             I)*w^13 + 9102219551104256572114944*w^14 - 
           (351582114856602540489216*I)*w^15 - 10972250605825238308392*w^16 + 
           (273203066858392398816*I)*w^17 + 5329425620028687210*w^18 - 
           (79314854508203006*I)*w^19 - 865240391191275*w^20 + 
           (6485676408750*I)*w^21 + 29656687500*w^22 - (61875000*I)*w^23) + 
         q^24*(-1832118535557735995407275361566720000 + 
           (2944542123082491705392840564539392000*I)*w - 
           72494741839499766212655029125172428800*w^2 + 
           (69813066012846069538158596313631948800*I)*w^3 + 
           36084269526576873391889966542683635712*w^4 - 
           (12403663056325869676640182602439852032*I)*w^5 - 
           3098673844953549142635058349412974592*w^6 + 
           (588028755114785173799801243987607552*I)*w^7 + 
           86927334762481615155969475334897664*w^8 - 
           (10159990400942592568890007230611456*I)*w^9 - 
           946927529143760958263891243040768*w^10 + 
           (70670082453824552394361300320256*I)*w^11 + 
           4226267950251897998947189850112*w^12 - 
           (202034303388600032094216945664*I)*w^13 - 
           7676844254804190629758746624*w^14 + (229707437793652322274693120*
             I)*w^15 + 5337847674001183931099136*w^16 - 
           (94423599158875273385472*I)*w^17 - 1235595193780740460800*w^18 + 
           (11468976709253360000*I)*w^19 + 70806678607500000*w^20 - 
           (261290281250000*I)*w^21 - 469921875000*w^22 + 
           (244140625*I)*w^23) + 8*q^22*
          (145373623669511093696631417077760000 + 
           (1277591268038889286840452894425088000*I)*w + 
           10290199591250401840732188820950220800*w^2 - 
           (9525305095830146272566345326269562880*I)*w^3 - 
           4899360453102632650325894038296723456*w^4 + 
           (1694060506726462390294134702370455552*I)*w^5 + 
           428001374506902958321786504228110336*w^6 - 
           (82508058305218806425408936324628480*I)*w^7 - 
           12447981414385004514113919872139264*w^8 + 
           (1492522310406439308045190017581056*I)*w^9 + 
           143524461240181044743400564719616*w^10 - 
           (11122175572943567222680651038720*I)*w^11 - 
           695518521800088184552558804992*w^12 + 
           (35040331497155109779114065920*I)*w^13 + 
           1415616433579157221669914624*w^14 - (45495601120987942239045632*I)*
            w^15 - 1149258299529760899849216*w^16 + 
           (22427990252525174929920*I)*w^17 + 329923087566798865920*w^18 - 
           (3530670504197205600*I)*w^19 - 26058954324562500*w^20 + 
           (121744803125000*I)*w^21 + 308056640625*w^22 - 
           (292968750*I)*w^23) + 64*q^18*
          (4730992564931480401443658137600000 + 
           (353013882617514915158255286091776000*I)*w + 
           1069057870260251942829559183205990400*w^2 - 
           (939988106662872648025462003130695680*I)*w^3 - 
           482152307513220320619324421101846528*w^4 + 
           (169025041041776589001393033332129792*I)*w^5 + 
           43652386208165329187874932457996288*w^6 - 
           (8657509591680652392338789492588544*I)*w^7 - 
           1352511172104054953269025285603328*w^8 + 
           (169134476030069616736140822315008*I)*w^9 + 
           17101820783609784018602420600832*w^10 - 
           (1406357462968441079988137426944*I)*w^11 - 
           94290273956726944442305290240*w^12 + (5151941885343934537408188416*
             I)*w^13 + 228668486619418876712107008*w^14 - 
           (8193529470181249759780864*I)*w^15 - 234715146535099841850624*
            w^16 + (5299832770264712600096*I)*w^17 + 92436105220114500240*
            w^18 - (1209472629318050768*I)*w^19 - 11365037064191250*w^20 + 
           (71522036059375*I)*w^21 + 265546875000*w^22 - (429687500*I)*
            w^23) + 16*q^20*(-40366943636339986839734247751680000 - 
           (1224983768723286134257737372008448000*I)*w - 
           5050767208606792089144664156589260800*w^2 + 
           (4540263785507320668625348887230545920*I)*w^3 + 
           2329933293163413921709492873205907456*w^4 - 
           (811009076317461198216125022707122176*I)*w^5 - 
           207189698395262866150979583803916288*w^6 + 
           (40531187819337235255552374164422656*I)*w^7 + 
           6227815854983560302743954512674816*w^8 - 
           (763581076704587143195142229327872*I)*w^9 - 
           75428755373098253145192827191296*w^10 + 
           (6035285730129889958040041619456*I)*w^11 + 
           391913989878809720031348473856*w^12 - 
           (20634242997010371609431609344*I)*w^13 - 
           877429269213243006383388672*w^14 + (29924378404490404854883072*I)*
            w^15 + 809807663919906120336384*w^16 - 
           (17122799357444666090304*I)*w^17 - 276731994261070751040*w^18 + 
           (3312007734805863280*I)*w^19 + 27999642240487500*w^20 - 
           (155052816015625*I)*w^21 - 490810546875*w^22 + 
           (644531250*I)*w^23) + 64*q^16*
          (-1744555103839332536851995033600000 - 
           (307828898117532001672088801771520000*I)*w - 
           776230661962212032643412966716211200*w^2 + 
           (671123473157247214719178053632655360*I)*w^3 + 
           344542524126351557608804626028560384*w^4 - 
           (121671980953994199417720643296165888*I)*w^5 - 
           31755329641961070444558972591538176*w^6 + 
           (6379576813136624117604586365124608*I)*w^7 + 
           1011828724288512012162655183699968*w^8 - 
           (128775416450201864506935744659456*I)*w^9 - 
           13288969675900502434298965524480*w^10 + 
           (1118864379739453045443784802304*I)*w^11 + 
           77081821172368544830508679168*w^12 - (4345418052164014080385572864*
             I)*w^13 - 199912333604391973276563456*w^14 + 
           (7463374668539603803334400*I)*w^15 + 224083801765727849227392*
            w^16 - (5339584760556754059264*I)*w^17 - 99071642074006187520*
            w^18 + (1392341444861937372*I)*w^19 + 14220292456804500*w^20 - 
           (98745656728125*I)*w^21 - 412737187500*w^22 + (773437500*I)*
            w^23) + (262144*I)*(-5132542576554179297280000*I - 
           1966618443667210625875968000*w + (3292698630327309487728230400*I)*
            w^2 + 2725726043769386288472391680*w^3 - 
           (1438701809474117255615741952*I)*w^4 - 537362786855254942896095232*
            w^5 + (150328209738307310180106240*I)*w^6 + 
           32629619921132414235049984*w^7 - (5625336570030386916360192*I)*
            w^8 - 782698786955744634601472*w^9 + (88855026340061929390080*I)*
            w^10 + 8288771909079561416704*w^11 - (637912968345117146112*I)*
            w^12 - 40556393528245294592*w^13 + (2127219833538011520*I)*w^14 + 
           91675303240735984*w^15 - (3222795674396892*I)*w^16 - 
           91386044052347*w^17 + (2055753355260*I)*w^18 + 35793853084*w^19 - 
           (464552352*I)*w^20 - 4225232*w^21 + (24000*I)*w^22 + 64*w^23))*
        cphiH[0])/((-2 + q^2)^24*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*(-10 + 5*q^2 + I*w)*
        (-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)*(-16 + 8*q^2 + I*w)*
        (-18 + 9*q^2 + I*w)*(-20 + 10*q^2 + I*w)*(-22 + 11*q^2 + I*w)*
        (-24 + 12*q^2 + I*w)), cphiH[13] -> 
      ((-I/417888291992371200)*w*(875740077124556842598400000*q^76 + 
         (25516902014118789120000*I)*q^74*(823680*I + 789673*w) - 
         613682107121664000*q^72*(38815096320 + (1518831828360*I)*w + 
           55994807921*w^2) + 52183852646400*q^70*(152624429256499200 + 
           (398096368212090240*I)*w + 30271198616917440*w^2 - 
           (262501738898321*I)*w^3) - 4348654387200*q^68*
          (37322213831046144000 + (68588830360439262720*I)*w + 
           8052637693820979168*w^2 - (154265125692886104*I)*w^3 + 
           12140707104370351*w^4) + 14495514624*q^66*
          (129420165005997465600000 + (215109262516107472128000*I)*w + 
           34475338472145894460800*w^2 - (1099348684221158785440*I)*w^3 + 
           157497483617294520960*w^4 - (7863501451701940603*I)*w^5) + 
         603979776*q^64*(-24477555904959725568000000 - 
           (42212071956973349781504000*I)*w - 8567996934467531262873600*w^2 + 
           (404087082854607019296000*I)*w^3 - 78525876178567387876176*w^4 + 
           (8122159858557565199184*I)*w^5 + 206055939730042876331*w^6) + 
         50331648*q^62*(1659433794867752235171840000 + 
           (3405423814036115774386176000*I)*w + 826195848572106662116147200*
            w^2 - (53629879215619536160573440*I)*w^3 + 
           12570534609224720067740736*w^4 - (2021550186672280146735216*I)*
            w^5 - 104122939937098721296944*w^6 + (1816470127304194985909*I)*
            w^7) - 2097152*q^60*(157742177581229503280578560000 + 
           (469308815244727683726606336000*I)*w + 
           129181167846628598143368806400*w^2 - 
           (10897960094681716881845821440*I)*w^3 + 
           2922016040160051252326508288*w^4 - (647654897805474952065405312*I)*
            w^5 - 50719232022571123636888224*w^6 + 
           (1784442209344079986505376*I)*w^7 + 23601342820914129998753*w^8) + 
         1048576*q^58*(715425676181375100125184000000 + 
           (4736876083740633136865476608000*I)*w + 
           1407466338886565679347159040000*w^2 - 
           (145873473688621032375377018880*I)*w^3 + 
           44211499415754175401960360960*w^4 - (12553096065397936675555424256*
             I)*w^5 - 1324535926203482081742566784*w^6 + 
           (70364510378057917420205088*I)*w^7 + 1869590523347298526985496*
            w^8 - (19699947449875935306701*I)*w^9) + 1048576*q^56*
          (710246110930169194296115200000 - (21405628467787203840816709632000*
             I)*w - 6554753111064565618001436672000*w^2 + 
           (783116045453665376230764257280*I)*w^3 - 
           275607023925509127988117323264*w^4 + 
           (94581077730149578424728856832*I)*w^5 + 
           12539723879262028024629600768*w^6 - (891643191066529067185963008*
             I)*w^7 - 35632364342531666458801572*w^8 + 
           (752171756524412358903080*I)*w^9 + 6510147059695550816753*w^10) + 
         16384*q^54*(-1029238037291408096752356556800000 + 
           (5592617500576882101571704324096000*I)*w + 
           1695045258002586605265701830656000*w^2 - 
           (215279975999595167498699510906880*I)*w^3 + 
           94657078655858144819508331806720*w^4 - 
           (37129513229803966066962296721408*I)*w^5 - 
           5890722845087589400911648964608*w^6 + 
           (523480991537409936826607834880*I)*w^7 + 
           27898404306746502667241732096*w^8 - (883318115213780312743043120*
             I)*w^9 - 15282141894765790588623040*w^10 + 
           (110925421505883358693501*I)*w^11) - 16384*q^52*
          (-5854146383668602505240573378560000 + 
           (20649999827783795392328956379136000*I)*w + 
           5988420663238011277754811600076800*w^2 - 
           (716506339007994082816648772321280*I)*w^3 + 
           452831813055135416398815748915200*w^4 - 
           (191880374871187619760248771088384*I)*w^5 - 
           35031244456548658495657757841408*w^6 + 
           (3714387686768711561794563815424*I)*w^7 + 
           246657625609305814624009755648*w^8 - 
           (10388280562381829366706247632*I)*w^9 - 
           268984129487247009234931272*w^10 + (3895266107946667226453694*I)*
            w^11 + 24065742942526938466333*w^12) + 
         4096*q^50*(-90918279469943237892307251363840000 + 
           (275080307082079220286948145889280000*I)*w + 
           74025965523333588350906953786982400*w^2 - 
           (6523288244577361187374049226915840*I)*w^3 + 
           7901861649893821640210064653942784*w^4 - 
           (3432048297824455722066905809698816*I)*w^5 - 
           696934754782760845634278209896448*w^6 + 
           (85121223414184265418477832218624*I)*w^7 + 
           6732246216844249153979584559616*w^8 - 
           (352537440770775707706720614400*I)*w^9 - 
           12117373785128412154729579776*w^10 + (262127191848465621151264908*
             I)*w^11 + 3225319849742751268308658*w^12 - 
           (17144907080656343117903*I)*w^13) + 16384*q^48*
          (68978876002983220760807473152000000 - 
           (205801059923633443485520339402752000*I)*w - 
           49629125437036246370616674667724800*w^2 + 
           (838682635314159003866840833720320*I)*w^3 - 
           7922866807034471662647991748296704*w^4 + 
           (3387615851821704259156862867877888*I)*w^5 + 
           742492854673642855022118341658624*w^6 - 
           (101491516731645119827970528477184*I)*w^7 - 
           9245851266630440402121060322560*w^8 + 
           (575806212619790561616844716768*I)*w^9 + 
           24564350305312039365731244384*w^10 - (704119330145032337175401580*
             I)*w^11 - 12919206254353228768900195*w^12 + 
           (136537115922128929801966*I)*w^13 + 629322268683342289991*w^14) + 
         1024*q^46*(-2748082100266064766724542038016000000 + 
           (8829000085711654351560216995168256000*I)*w + 
           1809823968122680156571051448965529600*w^2 + 
           (230782144618912888901975268592189440*I)*w^3 + 
           465808086463791249310770445833732096*w^4 - 
           (191600859571083567776797592564662272*I)*w^5 - 
           44187221217304018710930176805371904*w^6 + 
           (6596319472201369463147764692037632*I)*w^7 + 
           674013313748164355402789540118528*w^8 - 
           (48327307028668176479193649570560*I)*w^9 - 
           2448665231516463671788122279168*w^10 + 
           (86975170675215660950308288560*I)*w^11 + 
           2110974422271318791818159672*w^12 - (33210439817693954579995980*I)*
            w^13 - 303798607808951949021588*w^14 + (1220474158810268541205*I)*
            w^15) - 1024*q^44*(-5749031404761079194440467218432000000 + 
           (21170268862806883858849559413260288000*I)*w + 
           3336575498087792741603577191360102400*w^2 + 
           (1477091193305909937277029973386854400*I)*w^3 + 
           1554984231167270004839192465447583744*w^4 - 
           (611200810547887363880096907843600384*I)*w^5 - 
           145426083828280498191770832964681728*w^6 + 
           (23224522294926793815413940175454208*I)*w^7 + 
           2603811479955758069380066897754112*w^8 - 
           (209565895758361082875934817143040*I)*w^9 - 
           12216468528363259439574991403136*w^10 + 
           (514694263512314260399481412384*I)*w^11 + 
           15455312567195565529071016384*w^12 - (321090799891127915672180576*
             I)*w^13 - 4364543049703634465010564*w^14 + 
           (34733978632095675138310*I)*w^15 + 121975231794147942925*w^16) + 
         256*q^42*(-40987981321192704917705438999347200000 + 
           (181324199570971888879474002735661056000*I)*w + 
           17054044000691784110030827775066112000*w^2 + 
           (23781812950212061522654837343382405120*I)*w^3 + 
           18711813179847170331858429662340317184*w^4 - 
           (7058306457557936643332938132283719680*I)*w^5 - 
           1709777330394368489579627588488790016*w^6 + 
           (287250688477483996033105250645901312*I)*w^7 + 
           34692354132365023072308926393081856*w^8 - 
           (3070206007926853954862648911988736*I)*w^9 - 
           200912001574832795113431492415488*w^10 + 
           (9729882028049500827499455166272*I)*w^11 + 
           346082231217376707476292644320*w^12 - 
           (8881079580028458418185582544*I)*w^13 - 
           159132796072571692363299008*w^14 + (1878187310711762171790760*I)*
            w^15 + 13038407237019260709470*w^16 - (40044997980055586375*I)*
            w^17) + 1024*q^40*(15714065055010581747782914985164800000 - 
           (86518955033408859379835671142203392000*I)*w - 
           585006542337495514822450382005862400*w^2 - 
           (18780511985142292533114056237226393600*I)*w^3 - 
           12614297035451330044765774437521817600*w^4 + 
           (4609205325288559935844755354811367424*I)*w^5 + 
           1128187315727202731070993847569874944*w^6 - 
           (196862979443801077684275337636577280*I)*w^7 - 
           25227304393591214163978532789100544*w^8 + 
           (2413227617265357916772532770528256*I)*w^9 + 
           173800224646324443225282813718272*w^10 - 
           (9444864939233034683519771450112*I)*w^11 - 
           385740420722215170541996596400*w^12 + 
           (11707973030923250132654251152*I)*w^13 + 
           258676311244560997378308432*w^14 - (4016750172368274566228276*I)*
            w^15 - 41265959349931389976617*w^16 + (249947061179430368325*I)*
            w^17 + 669976093829900000*w^18) + 
         64*q^38*(-334591784500166297686255551381504000000 + 
           (2346934874864567824053867566560444416000*I)*w - 
           272814151396371449088072040981305753600*w^2 + 
           (794816298797951441966589881367543152640*I)*w^3 + 
           486517095748762311709188742697956933632*w^4 - 
           (173959890415989091942573762864169877504*I)*w^5 - 
           42888404635246811775895269780014235648*w^6 + 
           (7702894052689861002727946941062709248*I)*w^7 + 
           1034795052275398146473534773148123136*w^8 - 
           (105495667581235215920660528620486656*I)*w^9 - 
           8226634056058371106261423126056960*w^10 + 
           (492100687545402202723341177397248*I)*w^11 + 
           22536139170622252912447071417472*w^12 - 
           (784400393964296814532318511168*I)*w^13 - 
           20464368413843176961577007296*w^14 + (391076398203507704578421648*
             I)*w^15 + 5274364136491807381131536*w^16 - 
           (47161499038155926097960*I)*w^17 - 248604005488885475000*w^18 + 
           (578429909649109375*I)*w^19) - 64*q^36*
          (-390106706687846555064671869599744000000 + 
           (3511625233259261515959506092003688448000*I)*w - 
           1038389821425488675740613890794533683200*w^2 + 
           (1811250232637387744648042130810045726720*I)*w^3 + 
           1047439442366756004718197654598553960448*w^4 - 
           (369739559391227325125600158476555780096*I)*w^5 - 
           91768649114859071370018689188657889280*w^6 + 
           (16864298623209298718511219292841705472*I)*w^7 + 
           2353175554365341817331934713939230720*w^8 - 
           (252752588276409222232251464065449984*I)*w^9 - 
           21055482849631748343972125877460992*w^10 + 
           (1364713031992011697605983467201536*I)*w^11 + 
           68770856499943522236673346482432*w^12 - 
           (2681278283890095963833859665920*I)*w^13 - 
           80097962345313697686351674432*w^14 + (1804099837514593291651166240*
             I)*w^15 + 29878989608640608362141072*w^16 - 
           (349851134984602974984976*I)*w^17 - 2714586682666305590000*w^18 + 
           (12378573816658156250*I)*w^19 + 24752049610234375*w^20) + 
         16*q^34*(-1613789279090878887227409794334720000000 + 
           (18327647491319315120883124948829208576000*I)*w - 
           10484849036730841967423419220195750707200*w^2 + 
           (14436958930114062140104342357827964108800*I)*w^3 + 
           8055872886900451646072573253104852533248*w^4 - 
           (2826449069267733747373642534775766908928*I)*w^5 - 
           706748216037422581603419905214143004672*w^6 + 
           (132412044836721853169903405962912333824*I)*w^7 + 
           19061319544119683919751733699407773696*w^8 - 
           (2137431714667571033533504236436586496*I)*w^9 - 
           188121150083200813191073726005608448*w^10 + 
           (13040804046637383310533200635035648*I)*w^11 + 
           712081093956609364106478519906304*w^12 - 
           (30526654127508728948913347063808*I)*w^13 - 
           1020151894787351803127853835776*w^14 + 
           (26263797187218312654984979200*I)*w^15 + 
           511571774839217225502571488*w^16 - (7337080220934113361412272*I)*
            w^17 - 74329013759705580876000*w^18 + (497166455766546637500*I)*
            w^19 + 1940050674423468750*w^20 - (3278114739453125*I)*w^21) + 
         64*q^32*(376129726751205531244899005261414400000 - 
           (5095349705127590153956152477852106752000*I)*w + 
           5287451964401884799434825221676204032000*w^2 - 
           (6341295933429071937409120238829400227840*I)*w^3 - 
           3458642243160783984865412784685452361728*w^4 + 
           (1211982343860111800536724082718691819520*I)*w^5 + 
           305641451252340389351252548427483971584*w^6 - 
           (58256017949283619898584216630902915072*I)*w^7 - 
           8609938759883732086153556880836788224*w^8 + 
           (1000835004617009489330071625532506112*I)*w^9 + 
           92233542079478074019013922795044864*w^10 - 
           (6765170295825108763540956334682112*I)*w^11 - 
           395235760826345809766026686834688*w^12 + 
           (18351193255579476953388887681792*I)*w^13 + 
           673565160290519459627324449920*w^14 - 
           (19367460905916131403134540736*I)*w^15 - 
           430304793891991665704655312*w^16 + (7240190881016186423416944*I)*
            w^17 + 89576230961326306025400*w^18 - (779485538236546927500*I)*
            w^19 - 4442362767452878125*w^20 + (14568499570625000*I)*w^21 + 
           20218173828125*w^22) + 4*q^30*
          (-5151298649018269466203946266027622400000 + 
           (73522431904646271505480936379746615296000*I)*w - 
           144090377470959497488552520760062430412800*w^2 + 
           (157880945223365717937335176403247484108800*I)*w^3 + 
           84859036685767748152470488619100762275840*w^4 - 
           (29796989441305360386644572774760554954752*I)*w^5 - 
           7585670309796348418773506136274504777728*w^6 + 
           (1469041686360745001726910920483049308160*I)*w^7 + 
           222143334717904690785255679132063236096*w^8 - 
           (26623751387851423975943438450873597952*I)*w^9 - 
           2550717069232517752440742185345220608*w^10 + 
           (196221294629573974801938128702275584*I)*w^11 + 
           12137061822990383338058221221216256*w^12 - 
           (602806072717289987952635694383104*I)*w^13 - 
           23941991585660751549435887949824*w^14 + 
           (755000084253910175692050883584*I)*w^15 + 
           18698166489191460953037278208*w^16 - (357987778772501581204300800*
             I)*w^17 - 5180697511604211106828032*w^18 + 
           (54861732511373975616000*I)*w^19 + 405007307353409475000*w^20 - 
           (1929219788504937500*I)*w^21 - 5158737695312500*w^22 + 
           (5590380859375*I)*w^23) - 4*q^28*
          (-4109124484597853755115212954927104000000 + 
           (46433316625933388211747555037044277248000*I)*w - 
           211952707045624479868961178984897105100800*w^2 + 
           (218006348722406447566826536409628797829120*I)*w^3 + 
           116092739353463072419570550846000260448256*w^4 - 
           (40934456840445566613841267654002896535552*I)*w^5 - 
           10526924672283690780381412937127356792832*w^6 + 
           (2069577706499731938646067689528284413952*I)*w^7 + 
           319404022492232784469321542400261226496*w^8 - 
           (39306022096351654234839766226901663744*I)*w^9 - 
           3892685566780410291866611161360236544*w^10 + 
           (311822770675622738338284511335284736*I)*w^11 + 
           20243830127441647215670613076017152*w^12 - 
           (1064463802073698841426232435965952*I)*w^13 - 
           45191893150720323071726658686976*w^14 + 
           (1540104092850558449740366237696*I)*w^15 + 
           41754206604276932158215972864*w^16 - (888996222632270626652173824*
             I)*w^17 - 14597011833319063698071808*w^18 + 
           (180178137921091627162560*I)*w^19 + 1611756997109443470000*w^20 - 
           (9891640681894400000*I)*w^21 - 38148767414062500*w^22 + 
           (78864550781250*I)*w^23 + 60302734375*w^24) + 
         262144*q^2*(220986753176116743823687680000 - 
           (160841995187605215169807908864000*I)*w - 
           280088337306658516897737631334400*w^2 + 
           (238434838573189411083432933457920*I)*w^3 + 
           129384270942023150230314046980096*w^4 - 
           (49847277516846806181147813347328*I)*w^5 - 
           14458671939496492609362928336896*w^6 + 
           (3274975811589945231370899947520*I)*w^7 + 
           593607222306043857375672139776*w^8 - 
           (87576052245007758170273087488*I)*w^9 - 
           10643149628318240437754920960*w^10 + (1074422340324339928343445504*
             I)*w^11 + 90592418070988185371189248*w^12 - 
           (6400125635182366030610432*I)*w^13 - 379241384565952377910272*
            w^14 + (18829466626939415892224*I)*w^15 + 780898495028639036192*
            w^16 - (26901875721271053360*I)*w^17 - 763374026917810022*w^18 + 
           (17626125216766495*I)*w^19 + 325431738339708*w^20 - 
           (4684312593532*I)*w^21 - 50593940800*w^22 + (385296912*I)*w^23 + 
           1842880*w^24 - (4160*I)*w^25) + 262144*q^4*
          (-1785508911531667893937766400000 + 
           (1398894220498359929554631393280000*I)*w + 
           2477552042926617690066040494489600*w^2 - 
           (2110837494472997154238769229987840*I)*w^3 - 
           1140487743876695124927533971144704*w^4 + 
           (436558295262786639403883503288320*I)*w^5 + 
           125695659470795604059052904022016*w^6 - 
           (28250773739424879004789122269184*I)*w^7 - 
           5080499425944365423075574939648*w^8 + 
           (743682043590794780491759747072*I)*w^9 + 
           89681040434063329322218487808*w^10 - (8984115702385750934065004544*
             I)*w^11 - 751798860469287228089589760*w^12 + 
           (52715815271561504361744384*I)*w^13 + 3100521342860554814433024*
            w^14 - (152804829619963301550848*I)*w^15 - 6290368319160981651024*
            w^16 + (215098479351190351488*I)*w^17 + 6058211552080896065*
            w^18 - (138829819298500473*I)*w^19 - 2543653585258071*w^20 + 
           (36329112342094*I)*w^21 + 389260618968*w^22 - (2940176928*I)*
            w^23 - 13944112*w^24 + (31200*I)*w^25) + 
         65536*q^6*(35165718114112490538899865600000 - 
           (31322210615240619080372560330752000*I)*w - 
           56703507660444366960650182302105600*w^2 + 
           (48393076501630109910789333083750400*I)*w^3 + 
           26037443574001008658705842073239552*w^4 - 
           (9900795066249308805296337507581952*I)*w^5 - 
           2828775512905961989043771406286848*w^6 + 
           (630584316686058400199845406048256*I)*w^7 + 
           112448434279551262934230460530688*w^8 - 
           (16319884084085542910501399298048*I)*w^9 - 
           1951087580952149036814779940864*w^10 + 
           (193757284438862339731875495936*I)*w^11 + 
           16070805302152450225126506496*w^12 - (1116754297868035432032759808*
             I)*w^13 - 65078433850485437515966976*w^14 + 
           (3176914477434281989560064*I)*w^15 + 129498595061658470442080*
            w^16 - (4383026193800231113136*I)*w^17 - 122131405739971700358*
            w^18 + (2767449144387359289*I)*w^19 + 50107574530804791*w^20 - 
           (706718899173430*I)*w^21 - 7471983270440*w^22 + 
           (55639432160*I)*w^23 + 259878320*w^24 - (572000*I)*w^25) + 
         16384*q^8*(-449660002114881026562981888000000 + 
           (506508971303853954247450945388544000*I)*w + 
           943331983369242447017525285958451200*w^2 - 
           (807305019593307739338088857930301440*I)*w^3 - 
           432620595846408363885450365673406464*w^4 + 
           (163392089028863649553511388624715776*I)*w^5 + 
           46309041277437394049792156016574464*w^6 - 
           (10233890510931420304827927396089856*I)*w^7 - 
           1808507292055950690751486158176256*w^8 + 
           (260036233106582452537539440934912*I)*w^9 + 
           30791341142149758919110174179328*w^10 - 
           (3027709693837747417775444852736*I)*w^11 - 
           248565248279490933825422442496*w^12 + 
           (17088958426011514531471966208*I)*w^13 + 
           984739171003645468268322816*w^14 - (47505762249167987772606976*I)*
            w^15 - 1912273428089396357594752*w^16 + 
           (63862371506048744113056*I)*w^17 + 1754192802430428015084*w^18 - 
           (39142487282740848864*I)*w^19 - 697063184788490949*w^20 + 
           (9656749619160787*I)*w^21 + 100132805738368*w^22 - 
           (730018238040*I)*w^23 - 3331842800*w^24 + (7150000*I)*w^25) + 
         8192*q^12*(62753832488881615630164295680000 + 
           (7774897702191986782219923584188416000*I)*w + 
           15765708429532799914388214964971110400*w^2 - 
           (13622339044122084255382654346801971200*I)*w^3 - 
           7247007212351605872185095365467308032*w^4 + 
           (2699012821306675316196713047227629568*I)*w^5 + 
           751986007099584925206971008822542336*w^6 - 
           (163078276538784295430302277824413696*I)*w^7 - 
           28245840880850203535633157344722944*w^8 + 
           (3976210580296398851712621515636736*I)*w^9 + 
           460422556384199055336427611095040*w^10 - 
           (44212854572260237223598335066112*I)*w^11 - 
           3539091529421646010205509296128*w^12 + 
           (236797035425865982415685890048*I)*w^13 + 
           13251177064271603809825707520*w^14 - (619266489622538973832920576*
             I)*w^15 - 24080049000090636941484096*w^16 + 
           (774367532158675896149280*I)*w^17 + 20408805452661943978518*w^18 - 
           (435185253507012874866*I)*w^19 - 7372365667518702279*w^20 + 
           (96657993346660031*I)*w^21 + 942996076192027*w^22 - 
           (6425046520750*I)*w^23 - 27193237500*w^24 + (53625000*I)*w^25) + 
         4096*q^10*(3347443282980461039283590922240000 - 
           (6289406549244945471893186921103360000*I)*w - 
           12152982784785496929778309352600371200*w^2 + 
           (10442539518526641520552789961594634240*I)*w^3 + 
           5574804158779481113635025752604803072*w^4 - 
           (2090944960448681742331082149032099840*I)*w^5 - 
           587674496515570774656842773913665536*w^6 + 
           (128685261463695933652253734783156224*I)*w^7 + 
           22521477600258249787341807493840896*w^8 - 
           (3205557279812320502877317077401600*I)*w^9 - 
           375567257261875336528956111716352*w^10 + 
           (36519846708631946465452310396928*I)*w^11 + 
           2963017757589366846105969197056*w^12 - 
           (201169503249679525959576256512*I)*w^13 - 
           11437715092203334502455480320*w^14 + (543871181718677229434487808*
             I)*w^15 + 21554062263376381085098752*w^16 - 
           (707756955672079347255936*I)*w^17 - 19086834885981442821384*w^18 + 
           (417444939651619810788*I)*w^19 + 7272819692177760006*w^20 - 
           (98361011862399715*I)*w^21 - 993321244298760*w^22 + 
           (7033710460920*I)*w^23 + 31082480000*w^24 - (64350000*I)*w^25) + 
         832*q^20*(3439061525163987018318639708241920000 + 
           (389304578633447158934201334673440768000*I)*w + 
           1246093016595841891856077124415573196800*w^2 - 
           (1127155185005309183476802811406476902400*I)*w^3 - 
           594336942189583816232542843881148907520*w^4 + 
           (215040758107837436240971276265447227392*I)*w^5 + 
           57664085485103957810706089954450079744*w^6 - 
           (11963600774704614453917161910289039360*I)*w^7 - 
           1972247253832729278850974194828574720*w^8 + 
           (262840861263975039580882407518109696*I)*w^9 + 
           28638894257244692879076651376312320*w^10 - 
           (2569569971531875020160673823326208*I)*w^11 - 
           190622883284881854487928042487808*w^12 + 
           (11710632242883722601146039238656*I)*w^13 + 
           595371768170774277754740559872*w^14 - 
           (24978529438576892821779820544*I)*w^15 - 
           860361907182750525223269632*w^16 + (24140324262116002660642560*I)*
            w^17 + 545689045255475792101376*w^18 - (9786335908429983977536*I)*
            w^19 - 136303577204253729072*w^20 + (1430465545975600640*I)*
            w^21 + 10817523134515625*w^22 - (54909698765625*I)*w^23 - 
           164591796875*w^24 + (214843750*I)*w^25) + 
         2048*q^14*(-52881169223074405854644011008000000 - 
           (62612329977754689586910623281709056000*I)*w - 
           135366226334925073612299371149472563200*w^2 + 
           (117834512941143647631939300513074380800*I)*w^3 + 
           62492796725982092604291349868621856768*w^4 - 
           (23108058171907785862791764932338647040*I)*w^5 - 
           6380125510777950622655017364358168576*w^6 + 
           (1369550220847538005602506424912445440*I)*w^7 + 
           234589579279383349454440754514493440*w^8 - 
           (32629773324422874505780618648879104*I)*w^9 - 
           3729655665846691594588618126786560*w^10 + 
           (353132897447028441574843928936448*I)*w^11 + 
           27834780311612681132884326072320*w^12 - 
           (1831124778252613250891925372928*I)*w^13 - 
           100573856548920586288606675968*w^14 + 
           (4604028010252940892542559744*I)*w^15 + 
           174975579832810151124073344*w^16 - (5485734278950329166441536*I)*
            w^17 - 140553901354397109076212*w^18 + (2904344907706548665502*I)*
            w^19 + 47506431873632312724*w^20 - (598894054638933053*I)*w^21 - 
           5591164974899075*w^22 + (36249823788750*I)*w^23 + 
           145018087500*w^24 - (268125000*I)*w^25) + 
         q^26*(-12262784341820651788163888989392076800000 + 
           (20774801127816147941962285895129235456000*I)*w - 
           1088025195881130440149127684156845090406400*w^2 + 
           (1068519788294341849964524972562812281815040*I)*w^3 + 
           565802079395450708487944899234160606969856*w^4 - 
           (200605850365722406480115139044126566121472*I)*w^5 - 
           52131528001543672979890085139277242433536*w^6 + 
           (10397419039001867420746037666322239717376*I)*w^7 + 
           1634660721715579062839061039595810455552*w^8 - 
           (205896016173983083576627267369766486016*I)*w^9 - 
           20983504118456854344026038882208317440*w^10 + 
           (1740123311234439026611612757136506880*I)*w^11 + 
           117725617380666153240899167843778560*w^12 - 
           (6497670332394919121815977813082112*I)*w^13 - 
           291887434758879123367500079890432*w^14 + 
           (10620670235961619967933320708096*I)*w^15 + 
           310647389415218919922665005056*w^16 - 
           (7224316973129015868885663744*I)*w^17 - 
           131547104437478022058681344*w^18 + (1836034945542219913920000*I)*
            w^19 + 19064143249643493830400*w^20 - (141032971405040000000*I)*
            w^21 - 696057868512500000*w^22 + (2056147031250000*I)*w^23 + 
           2956738281250*w^24 - (1220703125*I)*w^25) + 
         256*q^16*(1817371229983519893835369100083200000 + 
           (830874096702823986092871682388656128000*I)*w + 
           1959837944315327786085700401464397004800*w^2 - 
           (1722660902172070700078723884967264256000*I)*w^3 - 
           911216413997887771500493959146250436608*w^4 + 
           (334510693127318873113188796946574213120*I)*w^5 + 
           91493148031660528410522935755649581056*w^6 - 
           (19429361112039563037650640557020545024*I)*w^7 - 
           3288678117236168785321407289944440832*w^8 + 
           (451502527405165535734298833292623872*I)*w^9 + 
           50872917066452928884123274442702848*w^10 - 
           (4741064077559877953075987338493952*I)*w^11 - 
           367188033710156544908957460398080*w^12 + 
           (23687095017168364189467241709568*I)*w^13 + 
           1272863276254657735023447392256*w^14 - 
           (56861477121770727285285279744*I)*w^15 - 
           2102718138289306565917443840*w^16 + (63935748655857276603387840*I)*
            w^17 + 1582912263865159563184992*w^18 - 
           (31473878136841097189232*I)*w^19 - 493017202350456623268*w^20 + 
           (5919118192299858832*I)*w^21 + 52284554288591625*w^22 - 
           (318236357278125*I)*w^23 - 1183825500000*w^24 + 
           (2010937500*I)*w^25) + 4*q^24*
          (2114324094270021243850393297669324800000 + 
           (38116894540582705592494227152047177728000*I)*w + 
           305758886644382130292991254593593042534400*w^2 - 
           (290001843277994171860766716276904244019200*I)*w^3 - 
           153086506903752109570595609123795874349056*w^4 + 
           (54622401088000375147700076388006049611776*I)*w^5 + 
           14345583703593254217822476081542239092736*w^6 - 
           (2900802098237188172244433123607706599424*I)*w^7 - 
           463886739011373605232445888392295612416*w^8 + 
           (59654470413812843063390606948925702144*I)*w^9 + 
           6233734415642637182003050258133680128*w^10 - 
           (532644232178499580524863911234633728*I)*w^11 - 
           37331031414328800054877371618820096*w^12 + 
           (2147364015788794360481036260605952*I)*w^13 + 
           101205433214070306147204439998464*w^14 - 
           (3892408623155035540859412078592*I)*w^15 - 
           121365905011403216454246674432*w^16 + 
           (3038598753289103321348894720*I)*w^17 + 60273335470105651332122112*
            w^18 - (929847366941227479064320*I)*w^19 - 
           10873019104469949672960*w^20 + (92898711038831126000*I)*w^21 + 
           549143727608125000*w^22 - (2058175539062500*I)*w^23 - 
           4176630859375*w^24 + (3173828125*I)*w^25) + 
         16*q^22*(-328916777305067075975785365519728640000 - 
           (17417931438701276746565934022158974976000*I)*w - 
           75281296474725773562459163609672974336000*w^2 + 
           (69520248421877440706005598117622479585280*I)*w^3 + 
           36652600440674353791462290590551817322496*w^4 - 
           (13167599716783540161199334637659561656320*I)*w^5 - 
           3494730602028984483099603384512934838272*w^6 + 
           (716017653053799078609924441136944906240*I)*w^7 + 
           116321710370335725716871424298390126592*w^8 - 
           (15241038803036239639588543540393672704*I)*w^9 - 
           1628263879476475280128734326616489984*w^10 + 
           (142796599443374706894762255842279424*I)*w^11 + 
           10317467355822163073489974045573120*w^12 - 
           (614857554053356046891941663604736*I)*w^13 - 
           30187369992598928043920006701056*w^14 + 
           (1216916822249866274160541798400*I)*w^15 + 
           40047314714096008008038469120*w^16 - (1066693626406176214299439872*
             I)*w^17 - 22720870357537238808411776*w^18 + 
           (380625423270319053780096*I)*w^19 + 4900369935859616371296*w^20 - 
           (46924794741105023600*I)*w^21 - 318428347118943750*w^22 + 
           (1418218044140625*I)*w^23 + 3611943359375*w^24 - 
           (3808593750*I)*w^25) + 64*q^18*
          (-20375885905554481611720676186521600000 - 
           (4547909563210035791294858871391125504000*I)*w - 
           12127251065523496493662391912472615321600*w^2 + 
           (10794256877408758113612405895037567631360*I)*w^3 + 
           5698393386565578958667402809193212674048*w^4 - 
           (2076744589908298241608182835874434646016*I)*w^5 - 
           562511187284944354332011771814960168960*w^6 + 
           (118106202308149822281587637042523668480*I)*w^7 + 
           19737939187911170267303660850084052992*w^8 - 
           (2671586747433899924335597386203136000*I)*w^9 - 
           296276343206993122719281385144582144*w^10 + 
           (27123295591803048706592216787714048*I)*w^11 + 
           2058900559232705816082969166741504*w^12 - 
           (129844463904310370331912465547264*I)*w^13 - 
           6801353408885977135713086357504*w^14 + 
           (295197088416047628503935643648*I)*w^15 + 
           10567141890544154125205332480*w^16 - (309743852661887350758827776*
             I)*w^17 - 7357970724696089470489088*w^18 + 
           (139623827599364189050112*I)*w^19 + 2074314470371843829272*w^20 - 
           (23446997085651076652*I)*w^21 - 193282784637621250*w^22 + 
           (1086030765015625*I)*w^23 + 3678362187500*w^24 - 
           (5585937500*I)*w^25) + (1048576*I)*(3202706567769807881502720000*
            I + 2236335562792998718157094912000*w - 
           (3844249714321706028503767449600*I)*w^2 - 
           3272290920563289525502838046720*w^3 + 
           (1783522192543797628189884284928*I)*w^4 + 
           691469190204678429731054419968*w^5 - 
           (201990805640112070884342104064*I)*w^6 - 
           46088571234751436600930992128*w^7 + (8415139033516212536806998016*
             I)*w^8 + 1250429219254603210794729472*w^9 - 
           (153023498571891463108296704*I)*w^10 - 15551160080901504152158208*
            w^11 + (1319641916671791369220096*I)*w^12 + 
           93799649713199403891712*w^13 - (5590442596683350741504*I)*w^14 - 
           279095999640064001408*w^15 + (11634852797780548336*I)*w^16 + 
           402775661487193852*w^17 - (11481373415725499*I)*w^18 - 
           266224652874323*w^19 + (4934501050336*I)*w^20 + 71281427932*w^21 - 
           (772379504*I)*w^22 - 5899088*w^23 + (28288*I)*w^24 + 64*w^25))*
        cphiH[0])/((-2 + q^2)^26*(-2 + q^2 + I*w)*(-4 + 2*q^2 + I*w)*
        (-6 + 3*q^2 + I*w)*(-8 + 4*q^2 + I*w)*(-10 + 5*q^2 + I*w)*
        (-12 + 6*q^2 + I*w)*(-14 + 7*q^2 + I*w)*(-16 + 8*q^2 + I*w)*
        (-18 + 9*q^2 + I*w)*(-20 + 10*q^2 + I*w)*(-22 + 11*q^2 + I*w)*
        (-24 + 12*q^2 + I*w)*(-26 + 13*q^2 + I*w))}

